Swapping the Judge Changes the Ranking: A Preregistered Study of Cross-Provider Replication in LLM-Judged System Comparisons

Practitioners who compare systems with an LLM judge and have no human labels often check a conclusion by repeating it with a judge from another provider. We test how far that check can be trusted. In a preregistered study (with a disclosed post-registration reduction of the judge set), five judge models from three providers re-judged 4,000 Chatbot Arena battles (nine systems, 33 system pairs) that carry human votes, each in both response orders. Agreement with the human vote was low at the verdict level (median Cohen's kappa = 0.22), and system rankings did not survive a change of judge: Kendall's tau with the human ranking ranged from 0.17 to 0.89 (median 0.67), so the preregistered hypothesis that rankings remain stable was not supported. Conclusions replicated by two low-cost judges from different providers matched the human conclusion more often than single-judge conclusions (+0.10 precision), but the gain came from filtering out one poorly aligned judge, and replication involving that judge left a conclusion for only 35% of comparisons. Judges that agreed with humans reached a stable conclusion with no more verdicts than human votes required; the others failed to converge on 26-70% of system pairs at the sample sizes tested (up to 100 verdicts per pair). Disagreements with the human vote co-occurred across judges far more often than independence predicts, although a single human vote per battle cannot separate shared judge bias from voter noise.

==> anc/judgerep_release/ANONYMIZATION.md <==
Note: this copy is distributed as ancillary files of the authored arXiv preprint. It is identical to the anonymous review bundle except for the copyright holder in LICENSE and LICENSE-DATA and the removal of the anonymous review PDF (paper/main.pdf).

# Anonymous derivative, not a replacement for original frozen records

Only review-copy repository commit metadata, one abbreviated commit reference in the departure document, and job-derived ledger entry names were redacted. The review-copy freeze binding and departure-document hash were updated to match those derivative files. Scientific code, parameters, sample and verdicts were not changed. Original local frozen records were left intact. English deviation summaries replace the operational change diary in this bundle. No .git directory, private raw/log directories, credentials, remote URLs for an author-owned repository, or author/affiliation fields are supplied. Historical source/data hashes may still allow linkage to already public identical artifacts; double-blind anonymity cannot be guaranteed against outside information.


==> anc/judgerep_release/CHANGES_POST_AUDIT.md <==
# Changes after the final Codex audit (2026-10-08)

These edits were made after `outputs/paper_check/` was generated. The hashes recorded in
`outputs/paper_check/build_report.json` and `outputs/paper_check/number_audit_manifest.json`
refer to the previous version of `paper/main.tex` and `paper/main.pdf`. `bundle_manifest.csv`
reflects the current files.

No experimental result, verdict, analysis table, or frozen file changed. No number in the
paper changed.

- `paper/tables/execution_settings.tex` and its generator in `src/judgerep/aux/paper.py`:
  column widths and spacing of Table 6 adjusted so the Temperature and Reasoning columns
  no longer touch.
- `paper/main.tex`:
  - Appendix C: one sentence listing the analysis software (Python 3.11, NumPy 2.4.6,
    SciPy 1.17.1, pandas 3.0.6), matching `requirements.lock`.
  - Ethics and Reproducibility: collection period of the data (April-July 2025, from the
    dataset card) and a statement that the dataset documentation does not describe removal
    of personal information and that no further filtering was applied.
  - Appendix D: Table 7 placed directly under its section heading.
- `paper/refs.bib`: DOIs added for four classic statistics references, checked against Crossref.
- `paper/main.pdf`: rebuilt (10 pages; LaTeX errors 0, overfull boxes 0, undefined references 0).


==> anc/judgerep_release/DEVIATIONS.md <==
# Deviations summary (English; anonymous review copy)

On 2026-10-06, after inspecting the three Claude confirmation results, the open-weight judge was removed for the logistical reason that no additional hosting account would be opened. This was outside the preregistered exception scope. H1 and majority use five judges; H2/H4 use Haiku, OpenAI and Gemini, i.e. three economy judges from distinct providers.

A further definition correction was recorded on the same date: the original frozen code/registration required all judge scores to be valid before majority was defined. The amended implementation instead treats ties and missing as abstentions, compares A versus B vote counts, and returns a tie for equal counts (including all abstentions). This discrepancy and correction must not be hidden by claiming that no other definition changed. The panel-completeness gate before full analysis is separate.

The English-only filter was removed on 2026-10-04 before judging. Model selections and output-token settings changed on 2026-10-05 before the original freeze; a failed partial development run was archived and excluded, with its costs retained. Visible target 1,024 is not a guarantee: Opus/Gemini have total caps 5,120 including reasoning. OpenAI/Gemini later passed development with unchanged model settings and were qualified for confirmation. Their addition was prespecified. Posthoc sensitivity analyses and server-envelope linkage checks are explicitly exploratory. All60,000 active responses subsequently matched server identifiers and response-body hashes.

Review-copy metadata have been anonymized as documented in ANONYMIZATION.md. The original study files outside this bundle have not been edited.


==> anc/judgerep_release/DEVIATIONS_EN.md <==
# Deviations summary (English; anonymous review copy)

On 2026-10-06, after inspecting the three Claude confirmation results, the open-weight judge was removed for the logistical reason that no additional hosting account would be opened. This was outside the preregistered exception scope. H1 and majority use five judges; H2/H4 use Haiku, OpenAI and Gemini, i.e. three economy judges from distinct providers.

A further definition correction was recorded on the same date: the original frozen code/registration required all judge scores to be valid before majority was defined. The amended implementation instead treats ties and missing as abstentions, compares A versus B vote counts, and returns a tie for equal counts (including all abstentions). This discrepancy and correction must not be hidden by claiming that no other definition changed. The panel-completeness gate before full analysis is separate.

The English-only filter was removed on 2026-10-04 before judging. Model selections and output-token settings changed on 2026-10-05 before the original freeze; a failed partial development run was archived and excluded, with its costs retained. Visible target 1,024 is not a guarantee: Opus/Gemini have total caps 5,120 including reasoning. OpenAI/Gemini later passed development with unchanged model settings and were qualified for confirmation. Their addition was prespecified. Posthoc sensitivity analyses and server-envelope linkage checks are explicitly exploratory. All60,000 active responses subsequently matched server identifiers and response-body hashes.

Review-copy metadata have been anonymized as documented in ANONYMIZATION.md. The original study files outside this bundle have not been edited.


==> anc/judgerep_release/FIVE_JUDGE_DEVIATION.json <==
{
  "changes": {
    "RESEARCH_DEVIATION_2026-10-06.md": {
      "after": "9e9beade9dc543513c2c614726cff5df30ff8cea2e3984db0921a213a0999b1b",
      "before": null
    },
    "config.yaml": {
      "after": "6bbaa8f95272029f006bf057ab22816e00b50198dab6068f74bef8dea65493f0",
      "before": "b912905972c87ddf5814ef7858e8e2e8934603cb04bc68a30fddfb85a56dd4fd"
    },
    "src/judgerep/analysis.py": {
      "after": "f429b76bd9b1a87891d3920f7b49767417e181fb1341cf9add470015bba12ea3",
      "before": "e3e05db71d33ffbba9b459130d1c51df1e1e2ab32c99da8232d2e94cc490c697"
    },
    "src/judgerep/cli.py": {
      "after": "0949bb52cd0eedf2db447cd64f444525b22625936106107ce402ca6ebe19748a",
      "before": "638c0f5f0fd6efd57501a45a4ed6fcc43c009ca7b8feefa2a4338fb0da43119f"
    },
    "src/judgerep/cost.py": {
      "after": "3ade802d82f4e5e1e520c03e079da22677127c8b29f234fb077f1c4229bc5283",
      "before": "f42d0f479af90ee85af9c48b09283b6912649d4b9eb5c1c57d5733ca123897e4"
    },
    "src/judgerep/demo.py": {
      "after": "ca2c5108d726d6a6075b12761e866791aae9258e6811e877a0fac4463ec238fd",
      "before": "865558ef10007cdf3d4c5896e877a53ac398d5207bfe4d23aefa908d4f581e03"
    },
    "src/judgerep/freeze.py": {
      "after": "86e36fe92eecb978c15a1634e1eee9b9b2208deb0515123acd4d362c1e80e9d8",
      "before": "f33c6858b68a585ccf2bb98fbd2275f80a93cc351edf435f394a8889da6ed73c"
    },
    "src/judgerep/partial_analysis.py": {
      "after": "6cbef2cfa97f7fceb5d5b49719566ab0f42432c12d1d703498c8d4c36f035f1c",
      "before": "67bd1fff9115f13cbf5cee79eb466c13b1cc9c68eaf3877ca30235031b68aaf2"
    },
    "src/judgerep/registration.py": {
      "after": "6129bd3efdd06e05bc0d0d31d82dfad97644d4e643ce3a7b5b6e9926694bd273",
      "before": "a44d91bca317e14a600fa94e4550aa8f4e0e4b09319be99876a0d955974c809c"
    },
    "src/judgerep/report.py": {
      "after": "e5e3e4479d1261c1c54d956462f43c3976dbd93014a6aef4bfe95068132109cb",
      "before": "821c83844ceff2712873fde237ceb9ec1dac7c3830d65be65f5f4d93ec32c983"
    },
    "src/judgerep/stats/agreement.py": {
      "after": "30fb65c7145b2ebbebbec350d7b96af7502490ab94d2d6389314162f492947c9",
      "before": "edb5cfb225c6546bd57b74baf66ae700b9be4f86575c7c1fab50a51043991119"
    },
    "tests/test_execution.py": {
      "after": "93cb4a4a3d9e803404d7567c71cdb9dd1b8886023c170563da6ea2de802f84d3",
      "before": "0695babd5d2d247493c9b44046d8f786ce982a7dc095f49cb6f7092561a6933e"
    },
    "tests/test_five_judges.py": {
      "after": "af5e42c7d219671c9cdf0d38b0480f242c8f7f001aa1fe1ed8b10442c17866cf",
      "before": null
    },
    "tests/test_preregistration.py": {
      "after": "a2170e0bdfde7d2186b4ecafe2775b7abfd6f4f3be055b3e955ba73bac677e0c",
      "before": "73a9186162a231035cbc566bc265190943a3b741f9d33550bce47bb522d72831"
    },
    "tests/test_research.py": {
      "after": "3fccf1b0d613f5a4656ec629361f7a6ee389ede0a77e866132f17371293e5ea2",
      "before": "427ca8a768d45455da500726fa3b6bde6662577481dd747911be9485e79e90ce"
    }
  },
  "commit_recorded_at": "REDACTED_FOR_BLIND_REVIEW",
  "commit_status": "committed",
  "config_values": {
    "analysis": {
      "gap_bins": [
        0.05,
        0.1,
        0.2
      ],
      "h2_primary_e": "human_significant",
      "n_bootstrap": 1000,
      "n_grid": [
        25,
        50,
        100,
        200
      ],
      "n_null": 1000,
      "n_subsamples": 1000,
      "nstar_threshold": 0.95
    },
    "budget": {
      "assumed_output_tokens": 208.40499999999997,
      "assumed_output_tokens_by_judge": {
        "gem": 208.40499999999997,
        "haiku": 134.19,
        "oai": 208.40499999999997,
        "open": 208.40499999999997,
        "opus": 280.695,
        "sonnet": 210.33
      },
      "cap_krw": {
        "anthropic": 300000,
        "non_anthropic": 15000
      },
      "krw_per_usd": 1400,
      "output_assumption_basis": {
        "gem": "proxy_equal_mean_of_three_claude_means",
        "haiku": "archive_partial_dev_own_mean",
        "oai": "proxy_equal_mean_of_three_claude_means",
        "open": "proxy_equal_mean_of_three_claude_means",
        "opus": "archive_partial_dev_own_mean",
        "sonnet": "archive_partial_dev_own_mean"
      }
    },
    "dataset": {
      "columns": {
        "conversation_id": "evaluation_session_id",
        "id": "id",
        "language": "language",
        "model_a": "model_a",
        "model_b": "model_b",
        "prompt": "conversation_a[0].content[*].text",
        "response_a": "conversation_a[1].content[*].text",
        "response_b": "conversation_b[1].content[*].text",
        "turns": "conv_metadata.turns",
        "vote": "winner",
        "vote_order": "evaluation_order"
      },
      "license_review": {
        "card_sha256": "2960894314c63712189097b5fe731e6342ef1bdeedc16acbd52becd8dc7cf312",
        "date": "2026-10-03",
        "finding": "no explicit prohibition of third-party judging API input in the card",
        "scope": "pinned dataset card only; provider output terms remain applicable"
      },
      "name": "lmarena-ai/arena-human-preference-140k",
      "revision": "6322995ab34d7c2693e3f47dd13fa5caa0789a74",
      "third_party_api_prohibited": false
    },
    "excluded_judges": [
      {
        "adapter": "openai_compat",
        "api_key_env": "DEEPINFRA_API_TOKEN",
        "api_max_output_tokens": 1024,
        "api_parameters": {
          "temperature": 0
        },
        "availability_note": "Official DeepInfra catalog: non-reasoning; deprecated=null; replaced_by=null, checked 2026-10-05. Meta absent from selected nine systems.",
        "base_url": "https://api.deepinfra.com/v1/openai",
        "key": "open",
        "model_id": "meta-llama/Meta-Llama-3.1-8B-Instruct-Turbo",
        "provider": "meta",
        "temperature_supported": true,
        "tier": "economy",
        "visible_output_target_tokens": 1024
      }
    ],
    "execution": {
      "batch_size": 500,
      "max_retries": 5,
      "max_workers": 4,
      "poll_seconds": 30,
      "run_id": "dev_rerun_20261005"
    },
    "judges": [
      {
        "adapter": "anthropic",
        "api_key_env": "ANTHROPIC_API_KEY",
        "api_max_output_tokens": 5120,
        "api_parameters": {
          "output_config": {
            "effort": "low"
          },
          "thinking": {
            "type": "adaptive"
          }
        },
        "key": "opus",
        "model_id": "claude-opus-5-5",
        "output_limit_note": "1024 visible target + 4096 thinking allowance; adaptive thinking has no hard sub-budget, so visible quota cannot be guaranteed by API.",
        "provider": "anthropic",
        "temperature_supported": false,
        "thinking_headroom_tokens": 4096,
        "tier": "upper",
        "visible_output_target_tokens": 1024
      },
      {
        "adapter": "anthropic",
        "api_key_env": "ANTHROPIC_API_KEY",
        "api_max_output_tokens": 1024,
        "api_parameters": {
          "output_config": {
            "effort": "low"
          },
          "thinking": {
            "type": "between_tools"
          }
        },
        "key": "sonnet",
        "model_id": "claude-sonnet-5-5",
        "provider": "anthropic",
        "temperature_supported": false,
        "tier": "mid",
        "visible_output_target_tokens": 1024
      },
      {
        "adapter": "anthropic",
        "api_key_env": "ANTHROPIC_API_KEY",
        "api_max_output_tokens": 1024,
        "api_parameters": {
          "temperature": 0,
          "thinking": {
            "type": "disabled"
          }
        },
        "key": "haiku",
        "model_id": "claude-haiku-4-5-20251001",
        "provider": "anthropic",
        "temperature_supported": true,
        "tier": "economy",
        "visible_output_target_tokens": 1024
      },
      {
        "adapter": "openai",
        "api_key_env": "OPENAI_API_KEY",
        "api_max_output_tokens": 1024,
        "api_parameters": {
          "reasoning": {
            "effort": "none"
          }
        },
        "key": "oai",
        "model_id": "gpt-6-luna",
        "provider": "openai",
        "temperature_supported": false,
        "tier": "economy",
        "visible_output_target_tokens": 1024
      },
      {
        "adapter": "google",
        "api_key_env": "GEMINI_API_KEY",
        "api_max_output_tokens": 5120,
        "api_parameters": {
          "temperature": 0,
          "thinkingConfig": {
            "thinkingLevel": "minimal"
          }
        },
        "key": "gem",
        "model_id": "gemini-3.1-flash-lite",
        "output_limit_note": "1024 visible target + 4096 thinking allowance; adaptive thinking has no hard sub-budget, so visible quota cannot be guaranteed by API.",
        "provider": "google",
        "temperature_supported": true,
        "thinking_headroom_tokens": 4096,
        "tier": "economy",
        "visible_output_target_tokens": 1024
      }
    ],
    "judging": {
      "max_output_tokens": 1024,
      "temperature": 0
    },
    "model_prices_checked_at": "2026-10-05",
    "prices_usd_per_mtok": {
      "gem": {
        "input": 0.125,
        "output": 0.75
      },
      "haiku": {
        "input": 0.5,
        "output": 2.5
      },
      "oai": {
        "input": 0.05,
        "output": 0.25
      },
      "open": {
        "input": 0.02,
        "output": 0.04
      },
      "opus": {
        "input": 2,
        "output": 10
      },
      "sonnet": {
        "input": 1,
        "output": 5
      }
    },
    "registration": {
      "deferred_judges": [
        "oai",
        "gem"
      ],
      "enabled": true,
      "max_replacements_per_provider": 2
    },
    "sampling": {
      "candidates": [
        {
          "label": "A",
          "min_pair_battles": 100,
          "n_grid": [
            25,
            50,
            100,
            200
          ]
        },
        {
          "label": "B",
          "min_pair_battles": 75,
          "n_grid": [
            25,
            50,
            100
          ]
        },
        {
          "label": "C",
          "min_pair_battles": 50,
          "n_grid": [
            10,
            25,
            50
          ]
        }
      ],
      "concentration_min_language_n": 50,
      "dev_fraction": 0.2,
      "language_filter": "all",
      "max_per_pair": 200,
      "max_tokens_per_battle": 6000,
      "min_pair_battles": 100,
      "n_battles": 5000,
      "n_extra_repeats": 2,
      "n_repeat_battles": 500
    },
    "seed": 20261005,
    "system_providers": {
      "amazon-nova-experimental-chat-05-14": "amazon",
      "amazon.nova-pro-v1:0": "amazon",
      "chatgpt-4o-latest-20250326": "openai",
      "claude-3-5-haiku-20241022": "anthropic",
      "claude-3-5-sonnet-20241022": "anthropic",
      "claude-3-7-sonnet-20250219": "anthropic",
      "claude-3-7-sonnet-20250219-thinking-32k": "anthropic",
      "claude-opus-4-20250514": "anthropic",
      "claude-opus-4-20250514-thinking-16k": "anthropic",
      "claude-sonnet-4-20250514": "anthropic",
      "claude-sonnet-4-20250514-thinking-32k": "anthropic",
      "command-a-03-2025": "cohere",
      "deepseek-r1-0528": "deepseek",
      "deepseek-v3-0324": "deepseek",
      "gemini-2.0-flash-001": "google",
      "gemini-2.0-flash-thinking-exp-01-21": "google",
      "gemini-2.5-flash": "google",
      "gemini-2.5-flash-lite-preview-06-17-thinking": "google",
      "gemini-2.5-flash-preview-04-17": "google",
      "gemini-2.5-pro": "google",
      "gemini-2.5-pro-preview-03-25": "google",
      "gemini-2.5-pro-preview-05-06": "google",
      "gemma-3-27b-it": "google",
      "gemma-3n-e4b-it": "google",
      "gpt-4.1-2025-04-14": "openai",
      "gpt-4.1-mini-2025-04-14": "openai",
      "gpt-4o-2024-11-20": "openai",
      "gpt-4o-mini-2024-07-18": "openai",
      "grok-3-mini-beta": "xai",
      "grok-3-mini-high": "xai",
      "grok-3-preview-02-24": "xai",
      "grok-4-0709": "xai",
      "hunyuan-turbos-20250416": "tencent",
      "kimi-k2-0711-preview": "moonshot",
      "llama-3.3-70b-instruct": "meta",
      "llama-4-maverick-03-26-experimental": "meta",
      "llama-4-maverick-17b-128e-instruct": "meta",
      "llama-4-scout-17b-16e-instruct": "meta",
      "magistral-medium-2506": "mistral",
      "minimax-m1": "minimax",
      "mistral-medium-2505": "mistral",
      "mistral-small-2506": "mistral",
      "mistral-small-3.1-24b-instruct-2503": "mistral",
      "o3-2025-04-16": "openai",
      "o3-mini": "openai",
      "o4-mini-2025-04-16": "openai",
      "qwen-max-2025-01-25": "alibaba",
      "qwen3-235b-a22b": "alibaba",
      "qwen3-235b-a22b-instruct-2507": "alibaba",
      "qwen3-235b-a22b-no-thinking": "alibaba",
      "qwen3-30b-a3b": "alibaba",
      "qwen3-coder-480b-a35b-instruct": "alibaba",
      "qwq-32b": "alibaba"
    }
  },
  "economy_judges": [
    "haiku",
    "oai",
    "gem"
  ],
  "git_base_commit": "REDACTED_FOR_BLIND_REVIEW",
  "hashes": {
    "PREREGISTRATION.md": "14a65e9cd9a58730f9123276813c456b2d0418bd64b34d2faa199db0a54699fe",
    "RESEARCH_DEVIATION_2026-10-06.md": "025242eb3cedd3bed93dfdd9eb756e71eeff0ca535116261458798a6dd1d3ac1",
    "battles.parquet": "1a0086f07250aa4291a4eb4b9c201bf4bba32c9f8c922e95886e46ba2de24d58",
    "config.yaml": "6bbaa8f95272029f006bf057ab22816e00b50198dab6068f74bef8dea65493f0",
    "outputs/human_power_check.json": "a749f25a1f18f4c86fdbbc025f33688a64e543972364d319672e6f68f2df7227",
    "outputs/tables/human_power_check.csv": "952e7286bd74e67c3497ec0a0a15b970f07d36c3fa8042a012951845711991a8",
    "pyproject.toml": "3bbcd07aa9bf78c4abd098fd42a9b23eecdfe7011d105a797aa5eb0401dae812",
    "requirements.lock": "ba032d49cd1c8513c35861d64987167fdba2c9eba7342694e937a5ddb606df2f",
    "src/judgerep/__init__.py": "851c56b055f8753d6dfb7928890b29364369716f9ae7d41e0affd1f1ece9686b",
    "src/judgerep/__main__.py": "3c9cc22ff768b07016db9b3ae8853a3c86ace9180d2eb3795c2ef58012cdebdd",
    "src/judgerep/adapters.py": "90850d9b8c5fc7c267ec544ce0ddd6c5804474f5cb1f5afa5692e0fb95f898cb",
    "src/judgerep/analysis.py": "f429b76bd9b1a87891d3920f7b49767417e181fb1341cf9add470015bba12ea3",
    "src/judgerep/baselines/__init__.py": "83f1c5314a355a178bd0492c5f934bceedf8d277f9f40e0da5c614afb7c3f66d",
    "src/judgerep/baselines/ppi.py": "20bfb3a9b50a17889d4f372052b884b2f33acd154917f71dfe190294b6f2d0b2",
    "src/judgerep/cli.py": "0949bb52cd0eedf2db447cd64f444525b22625936106107ce402ca6ebe19748a",
    "src/judgerep/config.py": "b950a20972d04b38770b2bbf2fe5ad5f1fc6201c9c9e80951e79a1c7264ee02b",
    "src/judgerep/cost.py": "3ade802d82f4e5e1e520c03e079da22677127c8b29f234fb077f1c4229bc5283",
    "src/judgerep/credentials.py": "4f9ef549e8d81db3ec78133756d9d6e333050dbd2828c1c1e550f29d0315f427",
    "src/judgerep/data.py": "899bb6da7e8d716ddf27e6c5e2965c892ac0ca9009149f25d63affbfc04dd9c4",
    "src/judgerep/demo.py": "ca2c5108d726d6a6075b12761e866791aae9258e6811e877a0fac4463ec238fd",
    "src/judgerep/errors.py": "5b5cd9c12689d023edc10721bb307eb571598aa9ebd220f48d6fb3ca2608363d",
    "src/judgerep/freeze.py": "86e36fe92eecb978c15a1634e1eee9b9b2208deb0515123acd4d362c1e80e9d8",
    "src/judgerep/human_power.py": "20463a54cf3451d012a4a87c4b814fe7a581f6b0b402142608d4d80641721b05",
    "src/judgerep/parse.py": "8361f4a9c33d3562788a2d4d114c8328dbb374ebf9cde1b9d02e4c566c99c998",
    "src/judgerep/partial_analysis.py": "6cbef2cfa97f7fceb5d5b49719566ab0f42432c12d1d703498c8d4c36f035f1c",
    "src/judgerep/prompts.py": "63b8918fdd03aa4591c87a7bd8ef39654ad2c1000cfca86ce85ea466b1bcd1d2",
    "src/judgerep/provider_preference.py": "d786297e9fdb8e31cd49c6a44e16b6bd9352e3b8842a2355bcacb2d1fbd72346",
    "src/judgerep/quality.py": "353fa0b2e774cc2b7ce237f354093d31e313b4ce1859b5ba25eee536915107ee",
    "src/judgerep/registration.py": "6129bd3efdd06e05bc0d0d31d82dfad97644d4e643ce3a7b5b6e9926694bd273",
    "src/judgerep/report.py": "e5e3e4479d1261c1c54d956462f43c3976dbd93014a6aef4bfe95068132109cb",
    "src/judgerep/requests.py": "783e952c72e8045c08768d5e8cb5b0e30bb765ffeb9c5cc4a4eff8ef6bf69ca8",
    "src/judgerep/resolve.py": "ebbb2bfc3d9e0e2652aefe8412a5468486f2cc619da2018266a854a2d9b8df5c",
    "src/judgerep/runner.py": "0a95821b53d777c8a2716b9fdba2fe8ac3c76a6a50b0636a4d31d88c2f8335ec",
    "src/judgerep/sample_audit.py": "2b30a993cd71b4e8d9acf3974b83d0790ff3b5e0f7bcf46f2814a47bbd23fa07",
    "src/judgerep/sampling.py": "5499bd93a6ae640a7359344e7445f86e4b052292f1f8116fb24fe60ac9eb3118",
    "src/judgerep/stats/__init__.py": "4bc1df0625a70d215691c5d5c71e6a4a444f1a57bd8207c6ac7e9c830fff99c3",
    "src/judgerep/stats/agreement.py": "30fb65c7145b2ebbebbec350d7b96af7502490ab94d2d6389314162f492947c9",
    "src/judgerep/stats/bt.py": "9fb44aec999a00dab7bfd2f43a58d255b33e5e69a9c2bb8dbeaf18aacb8ee84a",
    "src/judgerep/stats/common_error.py": "f0949caff5643aacba666c5df204d9ad0dcc6baf3183006c01128bf99af0c959",
    "src/judgerep/stats/decisions.py": "807a0ed106aff0f7703213e16b1642749295bd276f03ca586d7243abbdba9308",
    "src/judgerep/stats/nstar.py": "f6e6ed96542b955f560035e8dbd612778d8fee92e1bf5e2286f1b663f3efbdbd",
    "src/judgerep/stats/null_model.py": "98e57221235d37be9ed06b5771e343b129b1044766dc3a05943aaaf71db5a52f",
    "src/judgerep/storage.py": "440bc03242caaee6b70452bb8659a386d4f5e7fa2ec2425afda8f2965e182a4d",
    "tests/conftest.py": "f7d00405682a0885366bbaa71c39d728c9f653a144b0d10e7bab5746e81b025e",
    "tests/test_cli.py": "1fde84623da8dfb4740237128a8aedb35200c731243d3646c2eae008ac3116b3",
    "tests/test_config.py": "121bd5af6326a6d8308461a0cbaa78f8d4b7cd87f623ff52abfc60751cd7a591",
    "tests/test_end_to_end.py": "f0149d883a3fc6fdfec210c8d154041edca7799484709401110117bc5475c9eb",
    "tests/test_execution.py": "93cb4a4a3d9e803404d7567c71cdb9dd1b8886023c170563da6ea2de802f84d3",
    "tests/test_five_judges.py": "af5e42c7d219671c9cdf0d38b0480f242c8f7f001aa1fe1ed8b10442c17866cf",
    "tests/test_inspect.py": "aee13ec6e320673d171b3f180590015a2c358e3c3ffb774b0e11d56cde93939c",
    "tests/test_justrank.py": "6a3bb370ae3fba0d2ac198839e51e8b4a6b30f6060eea725c98718513dec68dd",
    "tests/test_preregistration.py": "a2170e0bdfde7d2186b4ecafe2775b7abfd6f4f3be055b3e955ba73bac677e0c",
    "tests/test_provider_preference.py": "dccd443d3be7eaae5d8d870befc85a180988c3ff3b4f4d8be6d441b64e797fa3",
    "tests/test_research.py": "3fccf1b0d613f5a4656ec629361f7a6ee389ede0a77e866132f17371293e5ea2",
    "tests/test_sample_audit.py": "5c862f0e03961e7eb7766450a374b9e431b413897eb887175825274070462b63"
  },
  "implementation_commit": "REDACTED_FOR_BLIND_REVIEW",
  "kind": "사전 등록 이탈",
  "majority_rule": "tie and missing abstain; compare A/B counts; equal counts, including 0:0, yield tie",
  "original_freeze_sha256": "646250fb2d1697500b1ba9620ae223ee073a073b3fb13ac055d26c4e3948b44e",
  "original_hashes_digest": "397a04649ce1805525ec140799505d8fef08a22e32dfbc3495232b4db02ce39d",
  "planned_judges": [
    "opus",
    "sonnet",
    "haiku",
    "oai",
    "gem"
  ],
  "reason": "호스팅 계정을 추가하지 않기로 한 실행상의 결정이며, Claude 3종의 confirm 부분 결과를 본 뒤에 내렸다.",
  "recorded_at": "2026-10-06T01:30:04.160704+00:00",
  "revision_history": [
    {
      "previous_hashes_digest": "790f9fab75471b4a9f68321edacf2a768b21780e74eb42994a0b12b246edd796",
      "reason": "사용자 재확인 다수결 정의 복원: 동률/missing 기권. 저장된 원 코드·문서와의 불일치 기록.",
      "recorded_at": "2026-10-06T01:42:18.127798+00:00"
    }
  ],
  "test_summary": "147 passed in 8.52s",
  "working_tree_changes": false,
  "anonymous_review_copy": true
}


==> anc/judgerep_release/FREEZE.json <==
{
  "all_six_judges": false,
  "config_values": {
    "analysis": {
      "gap_bins": [
        0.05,
        0.1,
        0.2
      ],
      "h2_primary_e": "human_significant",
      "n_bootstrap": 1000,
      "n_grid": [
        25,
        50,
        100,
        200
      ],
      "n_null": 1000,
      "n_subsamples": 1000,
      "nstar_threshold": 0.95
    },
    "budget": {
      "assumed_output_tokens": 208.40499999999997,
      "assumed_output_tokens_by_judge": {
        "gem": 208.40499999999997,
        "haiku": 134.19,
        "oai": 208.40499999999997,
        "open": 208.40499999999997,
        "opus": 280.695,
        "sonnet": 210.33
      },
      "cap_krw": {
        "anthropic": 300000,
        "non_anthropic": 15000
      },
      "krw_per_usd": 1400,
      "output_assumption_basis": {
        "gem": "proxy_equal_mean_of_three_claude_means",
        "haiku": "archive_partial_dev_own_mean",
        "oai": "proxy_equal_mean_of_three_claude_means",
        "open": "proxy_equal_mean_of_three_claude_means",
        "opus": "archive_partial_dev_own_mean",
        "sonnet": "archive_partial_dev_own_mean"
      }
    },
    "dataset": {
      "columns": {
        "conversation_id": "evaluation_session_id",
        "id": "id",
        "language": "language",
        "model_a": "model_a",
        "model_b": "model_b",
        "prompt": "conversation_a[0].content[*].text",
        "response_a": "conversation_a[1].content[*].text",
        "response_b": "conversation_b[1].content[*].text",
        "turns": "conv_metadata.turns",
        "vote": "winner",
        "vote_order": "evaluation_order"
      },
      "license_review": {
        "card_sha256": "2960894314c63712189097b5fe731e6342ef1bdeedc16acbd52becd8dc7cf312",
        "date": "2026-10-03",
        "finding": "no explicit prohibition of third-party judging API input in the card",
        "scope": "pinned dataset card only; provider output terms remain applicable"
      },
      "name": "lmarena-ai/arena-human-preference-140k",
      "revision": "6322995ab34d7c2693e3f47dd13fa5caa0789a74",
      "third_party_api_prohibited": false
    },
    "execution": {
      "batch_size": 500,
      "max_retries": 5,
      "max_workers": 4,
      "poll_seconds": 30,
      "run_id": "dev_rerun_20261005"
    },
    "judges": [
      {
        "adapter": "anthropic",
        "api_key_env": "ANTHROPIC_API_KEY",
        "api_max_output_tokens": 5120,
        "api_parameters": {
          "output_config": {
            "effort": "low"
          },
          "thinking": {
            "type": "adaptive"
          }
        },
        "key": "opus",
        "model_id": "claude-opus-5-5",
        "output_limit_note": "1024 visible target + 4096 thinking allowance; adaptive thinking has no hard sub-budget, so visible quota cannot be guaranteed by API.",
        "provider": "anthropic",
        "temperature_supported": false,
        "thinking_headroom_tokens": 4096,
        "tier": "upper",
        "visible_output_target_tokens": 1024
      },
      {
        "adapter": "anthropic",
        "api_key_env": "ANTHROPIC_API_KEY",
        "api_max_output_tokens": 1024,
        "api_parameters": {
          "output_config": {
            "effort": "low"
          },
          "thinking": {
            "type": "between_tools"
          }
        },
        "key": "sonnet",
        "model_id": "claude-sonnet-5-5",
        "provider": "anthropic",
        "temperature_supported": false,
        "tier": "mid",
        "visible_output_target_tokens": 1024
      },
      {
        "adapter": "anthropic",
        "api_key_env": "ANTHROPIC_API_KEY",
        "api_max_output_tokens": 1024,
        "api_parameters": {
          "temperature": 0,
          "thinking": {
            "type": "disabled"
          }
        },
        "key": "haiku",
        "model_id": "claude-haiku-4-5-20251001",
        "provider": "anthropic",
        "temperature_supported": true,
        "tier": "economy",
        "visible_output_target_tokens": 1024
      },
      {
        "adapter": "openai",
        "api_key_env": "OPENAI_API_KEY",
        "api_max_output_tokens": 1024,
        "api_parameters": {
          "reasoning": {
            "effort": "none"
          }
        },
        "key": "oai",
        "model_id": "gpt-6-luna",
        "provider": "openai",
        "temperature_supported": false,
        "tier": "economy",
        "visible_output_target_tokens": 1024
      },
      {
        "adapter": "google",
        "api_key_env": "GEMINI_API_KEY",
        "api_max_output_tokens": 5120,
        "api_parameters": {
          "temperature": 0,
          "thinkingConfig": {
            "thinkingLevel": "minimal"
          }
        },
        "key": "gem",
        "model_id": "gemini-3.1-flash-lite",
        "output_limit_note": "1024 visible target + 4096 thinking allowance; adaptive thinking has no hard sub-budget, so visible quota cannot be guaranteed by API.",
        "provider": "google",
        "temperature_supported": true,
        "thinking_headroom_tokens": 4096,
        "tier": "economy",
        "visible_output_target_tokens": 1024
      },
      {
        "adapter": "openai_compat",
        "api_key_env": "DEEPINFRA_API_TOKEN",
        "api_max_output_tokens": 1024,
        "api_parameters": {
          "temperature": 0
        },
        "availability_note": "Official DeepInfra catalog: non-reasoning; deprecated=null; replaced_by=null, checked 2026-10-05. Meta absent from selected nine systems.",
        "base_url": "https://api.deepinfra.com/v1/openai",
        "key": "open",
        "model_id": "meta-llama/Meta-Llama-3.1-8B-Instruct-Turbo",
        "provider": "meta",
        "temperature_supported": true,
        "tier": "economy",
        "visible_output_target_tokens": 1024
      }
    ],
    "judging": {
      "max_output_tokens": 1024,
      "temperature": 0
    },
    "model_prices_checked_at": "2026-10-05",
    "prices_usd_per_mtok": {
      "gem": {
        "input": 0.125,
        "output": 0.75
      },
      "haiku": {
        "input": 0.5,
        "output": 2.5
      },
      "oai": {
        "input": 0.05,
        "output": 0.25
      },
      "open": {
        "input": 0.02,
        "output": 0.04
      },
      "opus": {
        "input": 2,
        "output": 10
      },
      "sonnet": {
        "input": 1,
        "output": 5
      }
    },
    "registration": {
      "deferred_judges": [
        "oai",
        "gem",
        "open"
      ],
      "enabled": true,
      "max_replacements_per_provider": 2
    },
    "sampling": {
      "candidates": [
        {
          "label": "A",
          "min_pair_battles": 100,
          "n_grid": [
            25,
            50,
            100,
            200
          ]
        },
        {
          "label": "B",
          "min_pair_battles": 75,
          "n_grid": [
            25,
            50,
            100
          ]
        },
        {
          "label": "C",
          "min_pair_battles": 50,
          "n_grid": [
            10,
            25,
            50
          ]
        }
      ],
      "concentration_min_language_n": 50,
      "dev_fraction": 0.2,
      "language_filter": "all",
      "max_per_pair": 200,
      "max_tokens_per_battle": 6000,
      "min_pair_battles": 100,
      "n_battles": 5000,
      "n_extra_repeats": 2,
      "n_repeat_battles": 500
    },
    "seed": 20261005,
    "system_providers": {
      "amazon-nova-experimental-chat-05-14": "amazon",
      "amazon.nova-pro-v1:0": "amazon",
      "chatgpt-4o-latest-20250326": "openai",
      "claude-3-5-haiku-20241022": "anthropic",
      "claude-3-5-sonnet-20241022": "anthropic",
      "claude-3-7-sonnet-20250219": "anthropic",
      "claude-3-7-sonnet-20250219-thinking-32k": "anthropic",
      "claude-opus-4-20250514": "anthropic",
      "claude-opus-4-20250514-thinking-16k": "anthropic",
      "claude-sonnet-4-20250514": "anthropic",
      "claude-sonnet-4-20250514-thinking-32k": "anthropic",
      "command-a-03-2025": "cohere",
      "deepseek-r1-0528": "deepseek",
      "deepseek-v3-0324": "deepseek",
      "gemini-2.0-flash-001": "google",
      "gemini-2.0-flash-thinking-exp-01-21": "google",
      "gemini-2.5-flash": "google",
      "gemini-2.5-flash-lite-preview-06-17-thinking": "google",
      "gemini-2.5-flash-preview-04-17": "google",
      "gemini-2.5-pro": "google",
      "gemini-2.5-pro-preview-03-25": "google",
      "gemini-2.5-pro-preview-05-06": "google",
      "gemma-3-27b-it": "google",
      "gemma-3n-e4b-it": "google",
      "gpt-4.1-2025-04-14": "openai",
      "gpt-4.1-mini-2025-04-14": "openai",
      "gpt-4o-2024-11-20": "openai",
      "gpt-4o-mini-2024-07-18": "openai",
      "grok-3-mini-beta": "xai",
      "grok-3-mini-high": "xai",
      "grok-3-preview-02-24": "xai",
      "grok-4-0709": "xai",
      "hunyuan-turbos-20250416": "tencent",
      "kimi-k2-0711-preview": "moonshot",
      "llama-3.3-70b-instruct": "meta",
      "llama-4-maverick-03-26-experimental": "meta",
      "llama-4-maverick-17b-128e-instruct": "meta",
      "llama-4-scout-17b-16e-instruct": "meta",
      "magistral-medium-2506": "mistral",
      "minimax-m1": "minimax",
      "mistral-medium-2505": "mistral",
      "mistral-small-2506": "mistral",
      "mistral-small-3.1-24b-instruct-2503": "mistral",
      "o3-2025-04-16": "openai",
      "o3-mini": "openai",
      "o4-mini-2025-04-16": "openai",
      "qwen-max-2025-01-25": "alibaba",
      "qwen3-235b-a22b": "alibaba",
      "qwen3-235b-a22b-instruct-2507": "alibaba",
      "qwen3-235b-a22b-no-thinking": "alibaba",
      "qwen3-30b-a3b": "alibaba",
      "qwen3-coder-480b-a35b-instruct": "alibaba",
      "qwq-32b": "alibaba"
    }
  },
  "frozen_at": "2026-10-05T11:19:08.490431+00:00",
  "git_commit": "REDACTED_FOR_BLIND_REVIEW",
  "hashes": {
    "PREREGISTRATION.md": "14a65e9cd9a58730f9123276813c456b2d0418bd64b34d2faa199db0a54699fe",
    "battles.parquet": "1a0086f07250aa4291a4eb4b9c201bf4bba32c9f8c922e95886e46ba2de24d58",
    "config.yaml": "b912905972c87ddf5814ef7858e8e2e8934603cb04bc68a30fddfb85a56dd4fd",
    "outputs/human_power_check.json": "a749f25a1f18f4c86fdbbc025f33688a64e543972364d319672e6f68f2df7227",
    "outputs/tables/human_power_check.csv": "952e7286bd74e67c3497ec0a0a15b970f07d36c3fa8042a012951845711991a8",
    "pyproject.toml": "3bbcd07aa9bf78c4abd098fd42a9b23eecdfe7011d105a797aa5eb0401dae812",
    "requirements.lock": "ba032d49cd1c8513c35861d64987167fdba2c9eba7342694e937a5ddb606df2f",
    "src/judgerep/__init__.py": "851c56b055f8753d6dfb7928890b29364369716f9ae7d41e0affd1f1ece9686b",
    "src/judgerep/__main__.py": "3c9cc22ff768b07016db9b3ae8853a3c86ace9180d2eb3795c2ef58012cdebdd",
    "src/judgerep/adapters.py": "90850d9b8c5fc7c267ec544ce0ddd6c5804474f5cb1f5afa5692e0fb95f898cb",
    "src/judgerep/analysis.py": "e3e05db71d33ffbba9b459130d1c51df1e1e2ab32c99da8232d2e94cc490c697",
    "src/judgerep/baselines/__init__.py": "83f1c5314a355a178bd0492c5f934bceedf8d277f9f40e0da5c614afb7c3f66d",
    "src/judgerep/baselines/ppi.py": "20bfb3a9b50a17889d4f372052b884b2f33acd154917f71dfe190294b6f2d0b2",
    "src/judgerep/cli.py": "638c0f5f0fd6efd57501a45a4ed6fcc43c009ca7b8feefa2a4338fb0da43119f",
    "src/judgerep/config.py": "b950a20972d04b38770b2bbf2fe5ad5f1fc6201c9c9e80951e79a1c7264ee02b",
    "src/judgerep/cost.py": "f42d0f479af90ee85af9c48b09283b6912649d4b9eb5c1c57d5733ca123897e4",
    "src/judgerep/credentials.py": "4f9ef549e8d81db3ec78133756d9d6e333050dbd2828c1c1e550f29d0315f427",
    "src/judgerep/data.py": "899bb6da7e8d716ddf27e6c5e2965c892ac0ca9009149f25d63affbfc04dd9c4",
    "src/judgerep/demo.py": "865558ef10007cdf3d4c5896e877a53ac398d5207bfe4d23aefa908d4f581e03",
    "src/judgerep/errors.py": "5b5cd9c12689d023edc10721bb307eb571598aa9ebd220f48d6fb3ca2608363d",
    "src/judgerep/freeze.py": "f33c6858b68a585ccf2bb98fbd2275f80a93cc351edf435f394a8889da6ed73c",
    "src/judgerep/human_power.py": "20463a54cf3451d012a4a87c4b814fe7a581f6b0b402142608d4d80641721b05",
    "src/judgerep/parse.py": "8361f4a9c33d3562788a2d4d114c8328dbb374ebf9cde1b9d02e4c566c99c998",
    "src/judgerep/partial_analysis.py": "67bd1fff9115f13cbf5cee79eb466c13b1cc9c68eaf3877ca30235031b68aaf2",
    "src/judgerep/prompts.py": "63b8918fdd03aa4591c87a7bd8ef39654ad2c1000cfca86ce85ea466b1bcd1d2",
    "src/judgerep/provider_preference.py": "d786297e9fdb8e31cd49c6a44e16b6bd9352e3b8842a2355bcacb2d1fbd72346",
    "src/judgerep/quality.py": "353fa0b2e774cc2b7ce237f354093d31e313b4ce1859b5ba25eee536915107ee",
    "src/judgerep/registration.py": "a44d91bca317e14a600fa94e4550aa8f4e0e4b09319be99876a0d955974c809c",
    "src/judgerep/report.py": "821c83844ceff2712873fde237ceb9ec1dac7c3830d65be65f5f4d93ec32c983",
    "src/judgerep/requests.py": "783e952c72e8045c08768d5e8cb5b0e30bb765ffeb9c5cc4a4eff8ef6bf69ca8",
    "src/judgerep/resolve.py": "ebbb2bfc3d9e0e2652aefe8412a5468486f2cc619da2018266a854a2d9b8df5c",
    "src/judgerep/runner.py": "0a95821b53d777c8a2716b9fdba2fe8ac3c76a6a50b0636a4d31d88c2f8335ec",
    "src/judgerep/sample_audit.py": "2b30a993cd71b4e8d9acf3974b83d0790ff3b5e0f7bcf46f2814a47bbd23fa07",
    "src/judgerep/sampling.py": "5499bd93a6ae640a7359344e7445f86e4b052292f1f8116fb24fe60ac9eb3118",
    "src/judgerep/stats/__init__.py": "4bc1df0625a70d215691c5d5c71e6a4a444f1a57bd8207c6ac7e9c830fff99c3",
    "src/judgerep/stats/agreement.py": "edb5cfb225c6546bd57b74baf66ae700b9be4f86575c7c1fab50a51043991119",
    "src/judgerep/stats/bt.py": "9fb44aec999a00dab7bfd2f43a58d255b33e5e69a9c2bb8dbeaf18aacb8ee84a",
    "src/judgerep/stats/common_error.py": "f0949caff5643aacba666c5df204d9ad0dcc6baf3183006c01128bf99af0c959",
    "src/judgerep/stats/decisions.py": "807a0ed106aff0f7703213e16b1642749295bd276f03ca586d7243abbdba9308",
    "src/judgerep/stats/nstar.py": "f6e6ed96542b955f560035e8dbd612778d8fee92e1bf5e2286f1b663f3efbdbd",
    "src/judgerep/stats/null_model.py": "98e57221235d37be9ed06b5771e343b129b1044766dc3a05943aaaf71db5a52f",
    "src/judgerep/storage.py": "440bc03242caaee6b70452bb8659a386d4f5e7fa2ec2425afda8f2965e182a4d",
    "tests/conftest.py": "f7d00405682a0885366bbaa71c39d728c9f653a144b0d10e7bab5746e81b025e",
    "tests/test_cli.py": "1fde84623da8dfb4740237128a8aedb35200c731243d3646c2eae008ac3116b3",
    "tests/test_config.py": "121bd5af6326a6d8308461a0cbaa78f8d4b7cd87f623ff52abfc60751cd7a591",
    "tests/test_end_to_end.py": "f0149d883a3fc6fdfec210c8d154041edca7799484709401110117bc5475c9eb",
    "tests/test_execution.py": "0695babd5d2d247493c9b44046d8f786ce982a7dc095f49cb6f7092561a6933e",
    "tests/test_inspect.py": "aee13ec6e320673d171b3f180590015a2c358e3c3ffb774b0e11d56cde93939c",
    "tests/test_justrank.py": "6a3bb370ae3fba0d2ac198839e51e8b4a6b30f6060eea725c98718513dec68dd",
    "tests/test_preregistration.py": "73a9186162a231035cbc566bc265190943a3b741f9d33550bce47bb522d72831",
    "tests/test_provider_preference.py": "dccd443d3be7eaae5d8d870befc85a180988c3ff3b4f4d8be6d441b64e797fa3",
    "tests/test_research.py": "427ca8a768d45455da500726fa3b6bde6662577481dd747911be9485e79e90ce",
    "tests/test_sample_audit.py": "5c862f0e03961e7eb7766450a374b9e431b413897eb887175825274070462b63"
  },
  "judges": [
    "haiku",
    "opus",
    "sonnet"
  ],
  "preregistered": true,
  "synthetic": false,
  "test_exit_code": 0,
  "test_summary": "139 passed in 6.95s"
}


==> anc/judgerep_release/LICENSE <==
MIT License

Copyright (c) 2026 Sangdo Han and Moonsoo Kim

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/judgerep_release/LICENSE-DATA <==
Data license notice — Creative Commons Attribution 4.0 International

Copyright (c) 2026 Sangdo Han and Moonsoo Kim

The original contributions to text-free derived battle metadata, parsed and
resolved verdict labels and token counts, aggregate result tables, and result
figures in this bundle are licensed under the Creative Commons Attribution
4.0 International License (CC BY 4.0), to the extent rights are held by the
licensor. This includes data/derived/*.parquet, outputs/tables/, the derived
CSV tables in outputs/posthoc/ and outputs/paper_check/, and result figures in
outputs/figures/ and paper/figures/.

License deed: https://creativecommons.org/licenses/by/4.0/
Full legal code: https://creativecommons.org/licenses/by/4.0/legalcode

You may share and adapt these contributions, including commercially, provided
you give appropriate credit, link to the license, and indicate changes. Do not
imply endorsement or impose additional legal or technological restrictions.
No warranties are given. The legal code, not this summary, controls.

Attribution for anonymous review:
Sangdo Han and Moonsoo Kim. Swapping the Judge Changes the Ranking: A Preregistered Study of
Cross-Provider Replication in LLM-Judged System Comparisons. Research artifacts,
2026. CC BY 4.0. Retain the title, this notice, and license link when sharing.
Use the public author citation when an identified release becomes available.

This grant does not relicense upstream or third-party material. The original
Arena user requests are subject to the dataset's CC-BY-4.0 notice; model output
texts remain subject to their respective provider terms. No such conversation
texts, judge justifications, or raw API envelopes are included. Attribute the
upstream dataset to LMArena and preserve its applicable terms:
https://huggingface.co/datasets/lmarena-ai/arena-human-preference-140k
Revision: 6322995ab34d7c2693e3f47dd13fa5caa0789a74.

Code is covered by LICENSE (MIT), not by this data notice. Third-party code,
LaTeX style files, bibliography styles, fonts, dependencies and citations keep
their original licenses and attribution. In particular, acl_natbib.bst carries
its LaTeX Project Public License notice, which is preserved unchanged.


==> anc/judgerep_release/PREREGISTRATION.md <==
# 사전 등록 — JudgeRep (2026-10-05)

이 문서는 Claude confirm 제출 전에 확정한다. 이미 Claude dev 6,000응답을 관측한 상태이며, dev는 논문에 쓰지 않는다. 아래 사람 검정력 점검과 H2의 E 선택은 confirm 심사자 판정이 생성되기 전에 사람 투표만으로 수행했다. dev 판정을 전혀 본 적이 없다고 주장하지 않는다. 실제 confirm 생성·조회 전에 이 문서와 소스·설정·표본을 로컬 커밋하고 FREEZE.json을 만든다. push하지 않는다.

## 표본과 고정 자료

- 데이터: lmarena-ai/arena-human-preference-140k, revision `6322995ab34d7c2693e3f47dd13fa5caa0789a74`.
- 표본 5,000대결, 9시스템, 연결된 33쌍. 조건 A: min_pair_battles=100, max_per_pair=200. dev 1,000대결, confirm 4,000대결. confirm의 500대결은 추가 2회 반복한다. 각 회에 ab/ba 두 순서를 심사하므로 심사자당 dev 2,000요청, confirm 10,000요청.
- 영어 필터 없음. ID·세션/투표 순서 중복 제거, 서로 다른 시스템, 빈 응답 제외, 단일 턴·첫 투표·사람의 결정적 승패, 양쪽 동일한 텍스트 질문 및 유효 대화 구조, 원 요청+응답의 cl100k_base 토큰 합계 6,000 이하를 유지한다.
- 동일 요청은 제거하지 않는다. 동일 요청 20% 점검은 50대결 이상인 언어에만 적용한다. 현재 표본은 통과한 것으로 확정했다.
- 표본 SHA-256: `1a0086f07250aa4291a4eb4b9c201bf4bba32c9f8c922e95886e46ba2de24d58`.
- seed=20261005. bootstrap·n* 복원 추출·무작위 오류 기준선 각1,000회. n_grid=[25,50,100,200], gap_H 경계 [0.05,0.1,0.2].

## 프롬프트·파서·순서 통합

- prompts.py SHA-256: `63b8918fdd03aa4591c87a7bd8ef39654ad2c1000cfca86ce85ea466b1bcd1d2`.
- SYSTEM/USER 문자열 digest: `cea5bedb781e2d9e6a8860566148d0043d948b5a99bf788f26d5ca741ca3c032`.
- parse.py SHA-256: `8361f4a9c33d3562788a2d4d114c8328dbb374ebf9cde1b9d02e4c566c99c998`.
- 마지막 비어 있지 않은 줄의 `VERDICT: A`, `VERDICT: B`, `VERDICT: TIE`만 파싱한다. 제공사 refusal 상태는 refused로 구분하며, 다른 실패는 기존 규칙을 유지한다.
- ab=A, ba=B이면 원 a 승리(1), ab=B, ba=A이면 원 b 승리(0), 두 순서가 모두 유효한 나머지 조합은 동률(0.5). 한쪽이라도 유효하지 않으면 통합 missing이다. 두 TIE 또는 승패 방향 일치일 때만 순서 일관으로 센다.
- 주 분석은 rep=0. 반복은 별도 신뢰도 분석이며 독립 대결처럼 주 분석에 합치지 않는다.

## 사람 투표 기반 검정력 점검과 E

`human_power`는 battles.parquet의 confirm 사람 승패와 시스템 ID만 읽고 심사자 로그·verdicts를 읽지 않는다. 시스템 이름 사전순 앞쪽 기준 사람 점수 y_H∈{0,1}, w_H=mean(y_H), SE_H=sd(y_H,ddof=1)/sqrt(n), dir_H=sign(w_H−0.5), gap_H=|w_H−0.5|다. 기존 결론 유의 기준 `n>1 and |w_H−0.5| > 1.96 SE_H`를 그대로 쓴다. 정규 근사 기준이며 새 검정을 도입하지 않는다.

- 유의 쌍 12개 이상이면 주 E={사람 결론 유의 쌍}; 12개 미만이면 주 E={dir_H≠0}, 유의 쌍 집합을 부 분석으로 내린다.
- 실제 결과: 33쌍 중 **23쌍 유의**, dir_H≠0인 쌍 33개. 따라서 **주 E는 기존 유의한 23쌍**, 부 E는 방향이 0이 아닌 33쌍으로 유지한다. E는 부트스트랩 동안 고정한다. 추가 심사자 결과에 따라 재선택하지 않는다.
- 쌍당 confirm 대결 수89~146. n=25·50은 건너뛰는 쌍0, n=100은5쌍, n=200은33쌍 모두 건너뛴다. n_grid는 바꾸지 않는다. 쌍별 결과는 `outputs/tables/human_power_check.csv`, 결정 요약은 `outputs/human_power_check.json`이며 모두 동결 해시에 포함한다.

## H1~H4와 판정 기준 (6종 confirm 완결 후)

H1: 심사자별 사람과의 Cohen κ(범주0/0.5/1)와 시스템 BT 순위의 Kendall τ-b를 계산한다. 6종 κ의 중앙값<0.6이고 τ의 중앙값>0.8이면 지지한다. 6종 모두 두 지표를 계산할 수 있어야 한다. 쌍 내 대결 복원 추출의 중앙값 95% percentile 구간을 함께 보고한다. BT는 관측된 각 edge의 양방향에 0.5 pseudo-win을 더하는 기존 MM 추정이며, 그래프가 연결되지 않으면 NA다. 사람 BT는 해당 전체 사람 자료에서, 자기 제공사 제외 보조 분석은 남은 동일 대결에서 다시 추정한다.

H2: 각 심사자의 쌍별 평균·SE와 유의 방향을 사람과 같은 식으로 계산한다(동률0.5, missing 제외). P1은 고정 E에서 해당 심사자가 유의한 방향 결론을 낸 쌍 중 사람 방향과 일치한 비율이다. 커버리지는 해당 쌍 수/|E|다. 서로 다른 제공사의 경제형 4종(haiku/oai/gem/open) 조합6개에서 양쪽이 유의하고 방향이 같으면 재현 결론으로 센다. P2는 그 결론 중 사람 방향 일치 비율이다. Δ=6조합 P2 평균−4종 P1 평균. 분모0은 NA이며 기존 유효 항의 평균 정의와 undefined 건수 보고를 유지한다. 쌍 내 복원 추출 Δ 분포로 단측 p=(1+count(Δ*≤0))/(B+1)를 계산하되 undefined replicate가 있으면 p=NA. 아래 H4와 함께 Holm 보정 p<0.05이면 지지한다. 부 E는 가설 지지 판정에 사용하지 않는다.

H3: 각 쌍·심사자의 유효 점수에서 n_grid별 n개를 복원 추출1,000회해 표본 평균 방향이 전체 사람 dir_H와 같은 비율을 계산한다. 비율≥0.95인 최소 n이 n*다. n이 유효 관측 수보다 크면 건너뛴다. 도달하지 못하면 n*=∞(검열), dir_H=0이면 방향 일치 확률0이다. gap_H≥0.1이고 사람 n*가 유한한 쌍에서 심사자 n*/사람 n* 비율의 중앙값≤2이면 해당 심사자 H3를 지지한다. 심사자 ∞는 삭제하지 않는다. 심사자별 판정과 지지 심사자 수를 보고하며 임의의 전체 합의 기준은 추가하지 않는다.

H4: 경제형4종 모두 0/1 판정을 가진 대결에서 네 심사자 모두 틀릴 관측 확률−각 심사자 오류율의 곱을 계산한다. 쌍 내 bootstrap 단측 p를 H2 주 분석과 Holm 보정해 p<0.05이면 지지한다. 동률·missing 제외 건수를 보고한다.

6종 응답이 완결되기 전에는 H1~H4를 모두 **미판정 (6종 필요)**으로 표시한다. 이번 Claude 3종 confirm 보고는 사람 κ, BT 순위·τ, 순서 일관·동률, 반복 일치, 단일 P1, n*, 제공사 선호, 언어별 표만 낸다. 6종 다수결·경제형4종 조합·가설 검정은 계산하지 않는다. 전체 분석의 6종 다수결은 여섯 유효 판정이 모두 있을 때만 정의하며 동률 규칙은 기존 구현을 유지한다.

## 부차·강건성 분석

- 영어 en과 알려진 비영어를 분리해 기존 κ·BT·τ를 재계산한다. und, unknown, xx-Qaai, 빈 값은 해당 언어 구분표에서 제외하고 전체 분석에는 유지한다.
- 제공사 q 시스템이 정확히 한쪽에만 있는 대결에서 d=(q 기준 심사자 점수)−(q 기준 사람 점수). 평균·n·쌍 내 bootstrap 95% 구간, n<100이면 표본 부족. 심사자 자기 제공사 평균−관측된 다른 제공사 칸 평균(칸 동등 가중)을 같은 bootstrap으로 추정한다. 가설 검정이 아닌 사전 지정 부차 분석이다. Meta 시스템은 표본에 없어 해당 자기 대비는 추정 불가다.
- 자기 제공사 및 unknown 제외 H1은 보조 표. 제외 H2·H4는 해당 판정의 유효 잔여 시스템 쌍≥10일 때만 계산하고 아니면 추정 불가와 쌍 수를 보고한다.
- 반복 일치율은 confirm 반복500대결에서 rep0/1/2 통합 판정이 모두 있는 대결 중 모두 같은 비율이다. 순서 일관·통합 동률은 유효 주 분석 대결이 분모다.

## 심사 모델·비용·품질·제출 운영

config.yaml의 모델 ID·파라미터·가격을 동결한다. Opus5.5/Sonnet5.5/Haiku4.5, GPT-6 Luna, Gemini3.1 Flash-Lite, DeepInfra Meta Llama3.1 8B Instruct Turbo다. open 선정은 지정 공개 가중치 계열의 유료 비추론 지시 모델, 제작사 Anthropic/OpenAI/Google 제외, 종료 예정 없음, 입력·출력 각각≤$0.17/MTok(적격 없음이 문서로 확인될 때만≤$0.30), 표본에 제작사 시스템이 없음 우선, 그다음 파라미터 수 큰 모델 우선이다. 공식 후보 근거는 outputs/model_candidates_2026-10-05.md와 run_notes.md에 기록했다.

가시 출력 목표1,024. Sonnet/Haiku/oai/open 총 상한1,024, Opus/gem은 끌 수 없는 추론 여유4,096을 포함해 총5,120이다. 독립 가시 출력1,024 최소량은 API가 보장하지 못하며 이를 달성했다고 주장하지 않는다. 프롬프트와 파서는 그대로다.

관측 요청(missing 제외) 중 parse_fail>2% 또는 refused>5%면 해당 심사자의 신규 제출을 중단한다. 각각 별도로 집계하고 missing은 예정 요청 대비 비율을 낸다. refused 대결의 교집합 수만 공개하며 원문은 공개하지 않는다. 정확히2%·5%는 초과가 아니다. 기접수 배치는 신규 제출 없이 회수·정산할 수 있다.

비용 한도는 archive·dev·confirm 누적+미결 예약 기준 Anthropic300,000원, 그 외15,000원. 다음 제출의 최대 입력·출력 비용을 원자적으로 예약하고 정산한다. 한도 초과·품질 실패·동결 해시 불일치 시 신규 제출을 중단한다. confirm 직전 실제 dev 기반 예상 비용도 확인한다. 표본은 줄이지 않는다.

이번 confirm은 심사자별500요청 배치·동시에 미결1배치로 실행하고 매 배치 회수 후 품질을 확인한다. dev의100요청 배치에서 늘린 이유는 확인된 dev 품질 아래에서 배치 대기 시간을 줄이기 위해서다. 3종의 최대 배치 예약 합계가 누적 비용과 함께 한도를 넘으면 비용 가드가 제출을 막는다. 이는 confirm 제출 전 확정한 실행 운영 설정이며 품질 임계값·통계 정의는 바꾸지 않는다.

## 동결 후 허용되는 사전 규정된 변경

원 FREEZE.json을 덮어쓰지 않는다. 허용된 config 변경도 정확한 전후 해시, 근거, 공식 URL을 `judgerep deviation --reason ...`으로 기록하며 DEVIATIONS.md의 **사전 규정된 변경**과 기계 기록에 남긴다. 승인된 기록과 정확히 일치할 때만 `--allow-deviation`을 사용한다. 코드·문서·표본 등 다른 해시 불일치는 이 옵션으로 우회할 수 없다.

a. 미실행 슬롯 oai/gem/open의 dev parse_fail>2% 또는 refused>5%일 때만 같은 선정 기준의 다음 공식 확인 후보로 교체한다. 슬롯(제공사 범주)당 최대2회이며 open 제작사를 바꿔도 횟수를 초기화하지 않는다. oai/gem은 각각 같은 제공사의 종료 예정 없는 최저가 범용 후보 순서, open은 위 가격·비추론·제작사 부재·파라미터 우선순서를 따른다. 임의로 성능이 좋아 보이는 모델을 고르지 않는다. `archive-dev`로 실패 로그·작업을 보존하고 실패 증거를 남긴다. 비용 장부는 지우지 않는다. revision을1씩 늘려 현재 모델 dev 평균에서 이전 실패 모델 비용을 분리하되 총 예산에는 합산한다. 교체 모델의 공식 URL·동일 기준 다음 후보·종료 예정 없음 증거를 config의 replacement_evidence에 기록한다. 새 모델의 dev를 끝내고 qualify한 후 confirm한다. 해당 슬롯의 confirm 시작 후 교체는 금지다.

b. 미실행 oai/gem/open은 해당 모델 dev 이후, 해당 confirm 시작 전 출력 상한·추론 설정·동시 실행 수를 정할 수 있다. 프롬프트·파서·온도·표본·통계 정의 변경은 포함하지 않는다. API payload에 임의 필드를 끼워 넣지 않는다. api_concurrency는 호환 API의 동시 실행 수이며 배치 호스트는 미결1배치를 유지한다. 변경된 설정의 qualify 기록을 새로 남긴다.

c. 공식 가격·환율 값 갱신을 허용한다. 미결 배치를 먼저 정산한 뒤 변경해 과거 비용을 다시 가격 매기지 않는다. 이전 장부는 유지하고 새 제출부터 새 단가를 사용한다.

프롬프트, 파서, 순서 통합, 표본, 분석 정의, 이 문서 및 코드 변경은 a~c가 아니다. 새 분석 정의를 사전 규정된 변경으로 포장하지 않는다. 허용 범위를 넘어선 변경이나 해시 불일치 시 이 confirm 실험을 중단하고 별도 연구 절차가 필요하다.

후발3종의 dev 완료·품질 통과와 현재 모델/설정/응답 해시는 `qualify --judge ...`로 기록해 원 동결에 등록된 후발 슬롯의 confirm 자격을 확인한다. 동결의 초기 실행 범위는 opus/sonnet/haiku이며 후발 슬롯 추가는 이 사전 규정에 따른다. M7 JustRank는 탐색적 보조 분석이며 확증 동결 대상이 아니다.


==> anc/judgerep_release/PREREGISTRATION_EN.md <==
# Preregistration summary (English; anonymous review copy)

The original registration preceded Claude confirmation requests, after Claude development results had been observed. It specified 5,000 multilingual single-turn decisive human-voted battles, nine systems and 33 connected pairs, with 1,000 development and 4,000 confirmation battles; 500 confirmation battles had two extra repetitions in both response orders. The original plan had six judges and four economy judges.

H1 required median human-judge kappa<0.6 and median human-judge Kendall tau-b>0.8. H2 compared the mean replicated precision with the mean economy single-judge precision on a fixed human-significant set E (23 pairs). H3 used n={25,50,100,200},1,000 within-pair draws, direction agreement>=0.95, censoring at infinity, and median judge/human n*<=2 among pairs with human gap>=0.1 and finite human n*. H4 compared joint binary disagreement with the product of marginal disagreement rates. H2-primary and H4 used one-sided plus-one bootstrap p values with Holm correction; uncertainty intervals used percentile resampling within pairs. Missing scores were excluded; ties scored0.5. BT fitted half a pseudo-win in both directions on observed edges.

Quality stops were parse failure>2% or refusal>5%, separately, among observed responses. The original prompt, parser, resolution, sample and definitions were frozen. Deferred-model quality-based replacement, up to two per slot, certain execution settings after development, and prices/FX were narrowly prespecified exceptions. Original Korean PREREGISTRATION.md is included unchanged. The five-judge departure below is not part of that original registration.


==> anc/judgerep_release/README.md <==
# Anonymous review bundle: robustness of LLM judging

This bundle contains text-free battle metadata, resolved and parsed judgments, aggregate results, analysis source, tests, model settings, frozen scientific hashes and registration/deviation summaries. The manuscript includes CSV-generated tables, two result figures, execution settings, and explicit post-freeze deviations. See outputs/paper_check/FINAL_SUMMARY.md for build and audit limitations. No new judging is needed to reproduce analyses. Do not run `inspect`, `sample`, `build`, `run`, `parse`, `resolve`, `all`, or `freeze` in a result-only copy: raw texts/logs are deliberately absent and those commands may download data, submit requests, or overwrite saved judgments.

## Reproduce from saved judgments

Use Python 3.11. In a scratch copy of this bundle, install dependencies from requirements.lock and the local package:

```sh
python3.11 -m venv .venv
.venv/bin/python -m pip install -r requirements.lock
.venv/bin/python -m pip install --no-deps -e .
.venv/bin/python -m pytest -q
.venv/bin/judgerep analyze --split confirm --allow-deviation
.venv/bin/judgerep report --split confirm --allow-deviation
```

These analysis/report commands read saved verdicts and do not submit model requests. Work in a scratch copy because analysis outputs are regenerated. Existing judgment/token tables remain the record of executed requests; lack of raw logs in this review bundle must not be read as zero prior API usage. See REPRODUCTION_CHECK.json for the locally verified freeze/artifact checks. Read the five-judge and majority deviations before interpreting hypothesis labels.

To regenerate the paper tables and four grayscale-compatible figures from CSVs only:

```sh
.venv/bin/python -m judgerep.aux.paper --tables-only
```

The full manuscript number audit requires locally held selected texts solely for exact-repeat counts and privacy checks; these private inputs are not distributed. The submitted CSV/TeX tables and audited report provide the corresponding aggregate evidence.

## Obtain upstream data separately

Dataset: https://huggingface.co/datasets/lmarena-ai/arena-human-preference-140k
Pinned revision:6322995ab34d7c2693e3f47dd13fa5caa0789a74.
Use the Hugging Face datasets/download tools with that exact revision or, in a separate fresh research workspace after reviewing terms, the provided `judgerep inspect` acquisition command. It is a data download, not a judging request. Do not re-sample or overwrite this bundle's fixed battles file. To inspect/validate the original sample, use its identifiers and pinned source revision. This bundle omits requests, model response text, private batch envelopes, provider account/job IDs, keys, local user paths and git history.

## Licenses and attribution

Original project code is licensed under MIT (LICENSE), copyright 2026 Anonymous.
Original contributions to the text-free derived data, verdict labels, tables
and figures are licensed under CC BY 4.0 (LICENSE-DATA), copyright 2026 Anonymous.
The data notice gives attribution instructions and the complete legal-code link.
These grants do not replace upstream dataset or provider terms. No conversation
text is redistributed. Third-party dependencies and ACL style files retain
their own notices; acl_natbib.bst is distributed with its existing LPPL notice.

## Build the manuscript locally

Use a TeX Live installation providing pdflatex, bibtex, Times fonts, booktabs,
amsmath, microtype, natbib, caption, lineno, geometry, xcolor and hyperref.
The included acl.sty and acl_natbib.bst are the supplied ACL style files.

```sh
cd paper
pdflatex -interaction=nonstopmode -halt-on-error main.tex
bibtex main
pdflatex -interaction=nonstopmode -halt-on-error main.tex
pdflatex -interaction=nonstopmode -halt-on-error main.tex
pdflatex -interaction=nonstopmode -halt-on-error main.tex
```

The provided main.pdf was built using these engines and styles. Re-run LaTeX
until cross-reference warnings disappear. No model API keys or requests are
needed. The source remains in anonymous review mode. Audit results include
unverified external claims; a successful build does not validate those claims.

## Integrity and anonymity

See ANONYMIZATION.md and bundle_manifest.csv. Author names, emails, institution metadata, absolute user paths and git history are excluded. Bibliographic authors in refs.bib and named dataset/model providers are third-party attribution, not an assertion of manuscript authorship. Repository commit references have been removed from review-copy manifests; scientific source/data are unchanged. API keys are not needed for saved-result analysis. Upload and push were not performed.


==> anc/judgerep_release/REPRODUCTION_CHECK.json <==
{
  "offline_no_api": true,
  "anonymous_freeze_verification": true,
  "tables": [
    {
      "table": "h1",
      "rows": 12,
      "matched": true
    },
    {
      "table": "h1_language",
      "rows": 12,
      "matched": true
    },
    {
      "table": "hypotheses",
      "rows": 10,
      "matched": true
    },
    {
      "table": "h2_precision",
      "rows": 36,
      "matched": true
    },
    {
      "table": "bt_strengths",
      "rows": 126,
      "matched": true
    },
    {
      "table": "nstar",
      "rows": 231,
      "matched": true
    },
    {
      "table": "nstar_curves",
      "rows": 658,
      "matched": true
    },
    {
      "table": "provider_preference",
      "rows": 25,
      "matched": true
    },
    {
      "table": "provider_preference_contrast",
      "rows": 5,
      "matched": true
    },
    {
      "table": "repeat_reliability",
      "rows": 5,
      "matched": true
    },
    {
      "table": "judge_agreement",
      "rows": 10,
      "matched": true
    },
    {
      "table": "null_comparison",
      "rows": 10,
      "matched": true
    },
    {
      "table": "null_model",
      "rows": 5000,
      "matched": true
    },
    {
      "table": "quality_rates",
      "rows": 5,
      "matched": true
    },
    {
      "table": "judge_summary",
      "rows": 5,
      "matched": true
    },
    {
      "table": "pair_decisions",
      "rows": 231,
      "matched": true
    }
  ],
  "all_scientific_tables_match": true,
  "input_table_sha256": {
    "h1": "50f2a54f721ae5e6b6ec77d2225013d12c84109663ab8af6ad00f427424af3a9",
    "h1_language": "afc8d645fb704e4df40851394f14636da00b58a540473c19558b122d0c552a58",
    "hypotheses": "85fa28cbf4f89fb98823f3b15ee557e1cfd5c6dbc7ffcee97b3cae241a06cc80",
    "h2_precision": "f1c11bf4de20998663f10927b918373940cfe5131118669c89b50536607042eb",
    "bt_strengths": "5b7b2a397b66cf8b5083aa8417555ef162b2b25dadc59a911362fe61cbd4da36",
    "nstar": "1a483e7f502719607bfbf2c21187ea61a9898f44fa292925ecc7e7d2a0792104",
    "nstar_curves": "711272802e34740c6f34a06aa1627343be010610228e1e89bf34f7622d977c73",
    "provider_preference": "4485ddc340461354b30b6bcab244327b4d71426e15d0c5b8b0078bf3bf185495",
    "provider_preference_contrast": "5143504dc114be1b4cf51123da194d1c0e48b55084bdc17bc9cf6c047356a85c",
    "repeat_reliability": "d3c89a4de691921bde62646f7712519b51c64ce89fa68a4be19f9f8c63ce4ab0",
    "judge_agreement": "7f6be095709a00f705e2cb2849b44a4611bd4b8539bdd63d8febde79d6e02147",
    "null_comparison": "682a8e2436219dcb6002526bf7bf9d90f3c001cd1b354aaa0a23fcdafb48ce17",
    "null_model": "07149e9e2ddbd1a9ae5fd10c78d425079d7a0877abbb5b94d4c2b25f4b91ce67",
    "quality_rates": "f77ce922a5eb21e5a1495ed2c1e39ecd7296ea1dc5878134474598c6dd060433",
    "judge_summary": "7c64fb1f989c7218fcfc76bf9b5e2a8435962380b6decdc7a945706b751d1b3c",
    "pair_decisions": "c56b36abb1a88092ba23b317216ca6a2c75db35496fa585bf907cb527c491e7e"
  },
  "verdicts_sha256": "e8dbf6fcd7c2fdde3797a154ee78aa45aa619e7288c908e141e4dcc407721366"
}


==> anc/judgerep_release/RESEARCH_DEVIATION_2026-10-06.md <==
# 사전 등록 이탈 — open 제외, 5종 전환

2026-10-06 사용자 확정 연구 결정. 호스팅 계정을 추가하지 않기로 한 실행상의 결정이며, **Claude 3종의 confirm 부분 결과를 본 뒤에 내렸다.** 사전 규정된 변경이 아니다. 원래 사전 등록을 충족한 연구 결과로 표시하지 않는다.

| 항목 | 원 사전 등록 | 변경 |
| --- | --- | --- |
| 심사자 | opus, sonnet, haiku, oai, gem, open | opus, sonnet, haiku, oai, gem |
| H1 | 6종 κ·τ 중앙값 | 5종 κ·τ 중앙값 |
| 다수결 | 저장된 원 코드·문서에는 6종 모두 유효 조건이 있었음(사용자 정의와 불일치) | 사용자 재확인 정의: 5종의 동률·missing은 기권, A/B 수 비교. 같으면 동률(전원 기권 포함) |
| H2 | 경량4종 P1, 서로 다른 제공사 조합6개의 P2 | haiku/oai/gem의 P1, 조합3개의 P2 |
| H4 | 경량4종 모두의 공동 오류 및 개별 오류율 곱 | 경량3종 모두의 공동 오류 및 개별 오류율 곱 |

H1 기준 κ 중앙값<0.6, τ 중앙값>0.8, H2 Δ·bootstrap·Holm, H4 차이·bootstrap·Holm은 유지한다. H3는 포함된 5종에 기존 정의를 적용한다. 사람 투표로 확정한 주 E23쌍·부 E33쌍, n_grid, 표본, 언어별 분석, 제공사 선호, 자기 제공사 제외 보조 분석과 잔여10쌍 조건, 품질·비용 가드는 바꾸지 않는다. 프롬프트·파서·순서 통합 규칙도 그대로다.

현재 관측은 Claude3종이다. oai/gem confirm 완결 전에는 H1~H4를 `미판정 (5종 필요)`으로 표시하고 다수결·경량3종 분석을 계산하지 않는다. 표에 예정 심사자5종·경량3종 및 해당 시점의 관측 수를 명시한다. 기존 2026-10-05 요약과 원 사전 등록은 과거 기록으로 보존한다.

원 FREEZE.json과 PREREGISTRATION.md는 덮어쓰지 않는다. FIVE_JUDGE_DEVIATION.json에 원 동결 파일 SHA, 변경 후 소스·설정·테스트·이 문서의 정확한 해시 및 변경 파일 목록을 기록한다. 실행과 재분석에는 --allow-deviation이 필요하며, 이후 미기록 해시 변경은 계속 거부한다. 이 허용은 이번 5종 전환의 정확한 버전에만 적용한다.

oai/gem에 대한 기존 사전 규정된 품질 실패 기반 교체(제공사당 최대2회), 해당 dev 후 출력 상한·추론·동시 실행 수 결정, 가격·환율 갱신은 유지한다. 그 후 변경은 원래 좁은 검증을 거쳐 DEVIATIONS.md에 사전 규정된 변경으로 기록한다. open은 실제 실행·비용 추정·분석에서 제외하고 기존 어댑터 합성 검증용 설정만 excluded_judges에 보존한다.

## 다수결 정의 확인 및 복원 (2026-10-06 후속 지시)

원 동결 커밋[anonymous original freeze]의 agreement.py와 PREREGISTRATION.md에는 모두 유효 조건이 저장돼 있었고, 현재 구현도 missing 하나가 있으면 다수결을 missing으로 만들었다. 사용자께서 재확인한 정의와 불일치하므로 최신 명시적 지시에 따라 동률·missing을 기권 처리하고 A/B 수만 비교하도록 복원했다. 원 동결 파일·문서는 사실관계 보존을 위해 수정하지 않는다. 이 구현·기록의 불일치와 정정을 DEVIATIONS.md에 남긴다. 전체5종 실행 완결 전 부분 분석에서 다수결을 계산하지 않는 단계 제한은 별개로 유지한다.


==> anc/judgerep_release/bundle_manifest.csv <==
path,sha256,bytes
ANONYMIZATION.md,76cd4737f4c9bf7e04f1abcc472069c6b318c0cdea6e73647a4ace3cdc15c0b1,1093
CHANGES_POST_AUDIT.md,88d3ed2529d26ba50975ed4c2d3146e0bfcbb1b109e81c3317864080151e2583,1343
DEVIATIONS.md,a712f150750af171cd79101d51871737f2b5493717782620be5469f8f712479f,1720
DEVIATIONS_EN.md,a712f150750af171cd79101d51871737f2b5493717782620be5469f8f712479f,1720
FIVE_JUDGE_DEVIATION.json,8b6df850934db7736bdc1c1e773bdb1b995d4b586bb5b93ac1e57630ab841f79,19603
FREEZE.json,646250fb2d1697500b1ba9620ae223ee073a073b3fb13ac055d26c4e3948b44e,15351
LICENSE,541f873b720f5e6547ddd5418285215cfbc043ac81de26760fbd92cbd3f89f7d,1083
LICENSE-DATA,9707e07e37e24774925e8c8bcaad21d7ac7b9e8587c2e7b1259ee4fa0071250e,2223
PREREGISTRATION.md,14a65e9cd9a58730f9123276813c456b2d0418bd64b34d2faa199db0a54699fe,12909
PREREGISTRATION_EN.md,550eae39296943009135a0ec1f16231a9bd95e9231c13dc1eb70a1f99a9ffbcb,1683
README.md,3c7f11f83c2fea7aca38f48def7c1d4145f5f0eb49fdb422f6813ef8942c2383,4680
REPRODUCTION_CHECK.json,28d46d51c2ef695e733c2cf1d3f4a1e7bf2783301c3e24e848cc70116f59f9a9,3034
RESEARCH_DEVIATION_2026-10-06.md,025242eb3cedd3bed93dfdd9eb756e71eeff0ca535116261458798a6dd1d3ac1,3424
config.yaml,6bbaa8f95272029f006bf057ab22816e00b50198dab6068f74bef8dea65493f0,6892
data/derived/battles.parquet,1a0086f07250aa4291a4eb4b9c201bf4bba32c9f8c922e95886e46ba2de24d58,222593
data/derived/cost_ledger.json,8e1de20e9b431b33cdbcfef8dd5578e1b6101fb3b09bc4ffe5170efefe8b8b16,66761
data/derived/parsed.parquet,b04f1fa1c6b0c0e9ff30b071e40bddfd45ec285fb0ffd59183bcf10784e09973,815325
data/derived/verdicts.parquet,e8dbf6fcd7c2fdde3797a154ee78aa45aa619e7288c908e141e4dcc407721366,393895
outputs/analysis.json,978783b4d9f3cf4385ea61b050105309f24737829df9eebb5a49a945b1389092,6036
outputs/figures/h1_kappa_tau.pdf,ff6a7a18bd52399bd525d1e63093aa8636325c8a16542691f9318f498fac29be,16726
outputs/figures/h2_precision.pdf,3a44cbaf763faf0983a755112f508380f71c22fcf1bfe1446ba7e432085c4bb3,14512
outputs/figures/h3_sample_curves.pdf,ee0a61fd42b64662229aed5bfd76f689379dfa698ec24cdb2cc054b868a6f870,25986
outputs/figures/h4_error_correlations.pdf,79c5fa37b33a1574e7051b04dc39118b55958033a443bc4816f1ba4ca6892f67,19658
outputs/human_power_check.json,a749f25a1f18f4c86fdbbc025f33688a64e543972364d319672e6f68f2df7227,437
outputs/paper_check/FINAL_SUMMARY.md,26c0f1634d5e42af452f17c320a6a0a471dff818ef0f18f9d880fbd8bdf5c716,1444
outputs/paper_check/bt_ranking_long.csv,5fd2797fbeb677d7a45ff9d02c39ab29d3adb08f7bdf1609f661fdff0804bdee,4067
outputs/paper_check/bt_rankings.csv,698c731e7dac3355c1801d2caf84d2a954323779860e87d9324e52a72e1e70ff,433
outputs/paper_check/build_report.json,bad69b6bd6a57b249bf096148d78733075ea71adcad2b156513e7e2c026a5845,2206
outputs/paper_check/change_timeline.csv,a818c762a4fe758fb4b39126148ffb2eb91f95c9e13d1182f47b9ba232dca0eb,14979
outputs/paper_check/curated_facts.csv,399e2b8cc6630b52fdd5dee219c43bc4955e1dcfee24849fc2d0ffc48057b136,15072
outputs/paper_check/execution_settings.csv,0f3baa2d985bf6bf6d34fcb415bccfd67f51af2a9e24ad1844fb98f9cbbaa08a,432
outputs/paper_check/filtering.csv,a61cca4bedece91e04afd81d29dd49bf451bcfe3037fe1077ac5913e3c0c5a78,263
outputs/paper_check/final_edits.diff,70ea02f1ecb2b5363926e10290edc7762cd0a9d7310bed06493254e37a3c48f7,6949
outputs/paper_check/final_validation.json,ac2105f4a04655a7e15ef201ea63463fdbb83c0bf7253d0ef7126f5bbd1dd709,410
outputs/paper_check/kappa_matrix.csv,b3407164c956e9bbf54bcc34e6a8a6882e6daf3897e4836bfcdcd719c8702800,373
outputs/paper_check/kappa_orientation_check.csv,b4ada0fc0e49914cc2f3d98f4146b722d95684634bca8244fed11045a0a0bed0,301
outputs/paper_check/language.csv,72c0c352b4ea75e738dd9056dcb86719b05d56e3adf7b88fafc2cc81a0b6b016,290
outputs/paper_check/methods_audit.csv,52b57b32f7954e9d5b0d207fbff06d6da31ba26c472dddb2aa95ef4ff5626d6f,6390
outputs/paper_check/null_tau_check.csv,5f5f1da7a4120907251d58c2622d6029a512284c1c67c4a2f8da3989b7a13d14,520
outputs/paper_check/number_audit.csv,ba6d537be7e194bb1d2fd70c014e98a0247e3e3076efa49fdff54f774c933632,152279
outputs/paper_check/number_audit_manifest.json,8db73dc602777e7a1ed0d14defe8c58aae08a9657a90017b4cac86a25d63c59d,1202
outputs/paper_check/number_mismatches.csv,96e54c229fadd6587237b2d0fa4762931111ffdd5efb95bc6556ef93f7b9c7e6,132
outputs/paper_check/number_unresolved.csv,a403dbec5f6fa496b79045171dd0ae5503199b22df52a5cfac586e2c69699284,3449
outputs/paper_check/official_model_name.md,78c3fbb6c9da5e26d53e6174f4f545189c951fe6c4c243f9d05d2dfeb17d267c,308
outputs/paper_check/provenance_bank.csv,cccf0853f8793ef0c8fdbdf4e2dab1716946093fc432bc9104792a91b5d0c9f3,2587428
outputs/paper_check/rank_distance.csv,1dcabe7bbe466174a283542e5e79e01256bf2cca5a1b6cd8620098d0895b34b2,107
outputs/paper_check/table1.csv,5400f82a0f8574c249cf845c0fd7acee563a3f9eae3b57509e3b2c416f4309b5,393
outputs/paper_check/table2.csv,bbeacbe37d717ae57834688112a7f7fbdc6913afddc6a2706035cc7d81478b4b,357
outputs/paper_check/table3.csv,d17231951668d6a3914bdf5d1780ea30831306eddd59da9d80e8f2671a36fe8f,181
outputs/paper_check/table4.csv,f1ef5bad56387090ea19f41233188fa20d8233452009845224c8e663cf771ceb,433
outputs/posthoc/h1_without_oai.csv,b61e5c5d4feb90f098342e2d30f1ee14ab588ace68a41a47378836ef48ad8c54,273
outputs/posthoc/h2_delta_by_combination.csv,c3890bf215f82c907d39766a1d9bbe1c391bc8da5407bca8c3cd7201e08ca72a,879
outputs/posthoc/h4_by_human_gap.csv,e4126e0b74dbb1ce17d1314c9f7dbec6323b5d95755e8df6763ea06ab1e429a9,614
outputs/posthoc/human_significant_wrong_pairs.csv,77701f62d8d4a38ee8549bed00665f328f05db48a9690d8092da0b508df5dada,3616
outputs/posthoc/integrity_checks.csv,73f4a5e79447f71459e24069500a79617ad3f50388dafdbe35bc876a34e007bb,6695
outputs/posthoc/kappa_matrix.csv,289c680668939172ebbd4a629abd9daa971cfdc17e64fbe1d9221c00cd94aa21,966
outputs/posthoc/kappa_matrix_n.csv,a5434eb30b1f4dffdfa7812f913cb497143f404063759ec976697a55e431b89f,536
outputs/posthoc/linkage/status.json,415f08d1fdff3102654b8b0ff8df7d498f5746992ba5ed9d516b53e74538eb3c,482
outputs/posthoc/oai_dev_confirm.csv,5f31b26a0ea66cdeb18849cd1b4356e8086a3e2811797c21ff269b5241aa3ddc,319
outputs/posthoc/pair_comparison_33.csv,aaba3f26aa44f0ceba598fcb9d32f7f3715ab32ee37ea33b9397bc6a21597c38,12878
outputs/posthoc/position_bias.csv,c2a867925cb1f0b65be8e942e952af9165f28367d6f050f3ed364bd83f149c2c,1716
outputs/posthoc/shared_wrong_pairs.csv,f41c8c2e975d52952a86647d3b7dfec9450a2abe949c097f497de52482f9900a,310
outputs/posthoc/wrong_pairs_by_judge.csv,958d66d464e5928d480314a7dfa92fd6faec191c93b7331a5cd8ae02d2bb7c88,1400
outputs/tables/battle_accuracy.csv,c0c074306e96c5bb0877b93780eb7ff875aa52f98864cd8d6619ffbd327ea002,229
outputs/tables/bt_strengths.csv,5b7b2a397b66cf8b5083aa8417555ef162b2b25dadc59a911362fe61cbd4da36,8175
outputs/tables/budget_balance.csv,7286c0f7195fecac2abf7a73dd31d0f3dfe2613b5ad2aa76dda63d7273e1bfcf,146
outputs/tables/confirm_budget_projection.csv,140fb27aa6f8d6dbe1e2fac2748f1f27aa9dd33e11111a07b25fd732acb14f81,259
outputs/tables/confirm_cost_actual.csv,4f662d8f90ef05fd83df216754131e90b4dfa2c215c0654cee217dfb5d0c24c2,167
outputs/tables/confirm_token_projection.csv,65100978820d91959759d38f9b2f8040e495b3492a6391a26a90417b7d0ad606,532
outputs/tables/cost.csv,b7282de4847439091b7e902680756977f38a449a4eddbf6586903d59b61043ff,793
outputs/tables/coverage.csv,fc04227e24dfd84eca4cc3cb70933df38963c68a9c7ed953df83ec0160019edc,205
outputs/tables/dev_execution_status.csv,60541516b2fd29cad5435ce3a41bac13e7937d5cfc57af0c7410ca8202d1b6b7,705
outputs/tables/dry_run_budget_groups.csv,190f1db7a570c9e0fd6cf692c4cf38ada0c97aa6175563bde96ad9e59d0b5638,645
outputs/tables/dry_run_costs.csv,de0383914edd1620a3fdc84eadf00d2b458610ece8d15beab2b89ba483b98a03,1884
outputs/tables/error_correlations.csv,b8aa491130179c2bc6f380bea87cf24f386f345348372797dcab4d2731ffbea7,438
outputs/tables/execution_quality.csv,da468bec8a0af34853a497ab4f5210a397afc3e259f0eefde6ca3e2131fbe324,284
outputs/tables/filter_counts.csv,214ba8dd71ca46d4d38bc8fda52f73d424b67dd34676878bc4a43a40156cafe6,269
outputs/tables/h1.csv,50f2a54f721ae5e6b6ec77d2225013d12c84109663ab8af6ad00f427424af3a9,1004
outputs/tables/h1_language.csv,afc8d645fb704e4df40851394f14636da00b58a540473c19558b122d0c552a58,1239
outputs/tables/h2_precision.csv,f1c11bf4de20998663f10927b918373940cfe5131118669c89b50536607042eb,3251
outputs/tables/human_power_check.csv,952e7286bd74e67c3497ec0a0a15b970f07d36c3fa8042a012951845711991a8,4856
outputs/tables/hypotheses.csv,85fa28cbf4f89fb98823f3b15ee557e1cfd5c6dbc7ffcee97b3cae241a06cc80,1503
outputs/tables/judge_agreement.csv,7f6be095709a00f705e2cb2849b44a4611bd4b8539bdd63d8febde79d6e02147,514
outputs/tables/judge_summary.csv,7c64fb1f989c7218fcfc76bf9b5e2a8435962380b6decdc7a945706b751d1b3c,590
outputs/tables/language_distribution.csv,222120fc3a7c3fa0e5ae1d38c1307eb7d9021f2595210052cd75b8d05f2705fe,573
outputs/tables/nstar.csv,1a483e7f502719607bfbf2c21187ea61a9898f44fa292925ecc7e7d2a0792104,23727
outputs/tables/nstar_curves.csv,711272802e34740c6f34a06aa1627343be010610228e1e89bf34f7622d977c73,66310
outputs/tables/nstar_distribution.csv,cf772250b0129bfbab51c40ababe190cd3d2cb7f5efb69bf70d09de5052c7bc7,1497
outputs/tables/nstar_ratios.csv,bd4d3c4bea5d4f03ae3745bce6b1a4a5f28885606078277fe3aa50ccda5bb83c,10723
outputs/tables/null_comparison.csv,682a8e2436219dcb6002526bf7bf9d90f3c001cd1b354aaa0a23fcdafb48ce17,767
outputs/tables/null_model.csv,07149e9e2ddbd1a9ae5fd10c78d425079d7a0877abbb5b94d4c2b25f4b91ce67,202279
outputs/tables/pair_counts_available.csv,4327eac991bce71fa2c94f23f7ac10fee3338e47bdb0656b959276aec06e48ff,73735
outputs/tables/pair_counts_sampled.csv,be774ed7502f7fafa3e0ee03fe71dbd97d9d948c4ba38b1e4c10efa5c59103d3,4620
outputs/tables/pair_decisions.csv,c56b36abb1a88092ba23b317216ca6a2c75db35496fa585bf907cb527c491e7e,31559
outputs/tables/pair_size_distribution.csv,682f5d82ae5fd62cb5d8c7661a5adc0830a3a5b30c28ffa98278ad64a2980e2a,173
outputs/tables/parse_quality.csv,55bde38cef364b9dcb017f21bdd32e646cf2c26b707d2db781f0e1949fbcc76e,845
outputs/tables/prompt_hash_counts.csv,cf20a69a6411d3fcbac4923a010471f1d99415f52a8b5173e8d75eb68240257f,349221
outputs/tables/prompt_language_audit.csv,7ff3f8293926ecb75b9412f3c0fc65f1f53811abbb7b1b7891b65edc56058577,5677
outputs/tables/prompt_repetition_top.csv,3a56e9c22f2f9edc356be0d6bc413d420ec5a7856026de5a5d881abe2cca001a,1538
outputs/tables/provider_exclusion_audit.csv,4a1389c60e30c1d407974325deca45ec127bc5eedf84e01828fdd943863dcf5d,662
outputs/tables/provider_preference.csv,4485ddc340461354b30b6bcab244327b4d71426e15d0c5b8b0078bf3bf185495,3996
outputs/tables/provider_preference_contrast.csv,5143504dc114be1b4cf51123da194d1c0e48b55084bdc17bc9cf6c047356a85c,911
outputs/tables/quality_rates.csv,f77ce922a5eb21e5a1495ed2c1e39ecd7296ea1dc5878134474598c6dd060433,529
outputs/tables/refused_overlap.csv,3f1186e68f5787c6be2596ad89926d48a51005af0437e7001c2da197c7aae723,425
outputs/tables/repeat_reliability.csv,d3c89a4de691921bde62646f7712519b51c64ce89fa68a4be19f9f8c63ce4ab0,239
outputs/tables/sampling_attempts.csv,d508e19950978fa10c8658deda8b83477596a1340b8c70fe7282d511e2a80395,111
outputs/tables/schema_columns.csv,bf37150a545d4f1b703dea133bc1fcf7c0fedd2ffb7dff75023bbbb9acee1388,8391
outputs/tables/schema_conversation_a_lengths.csv,bbee5c6d66be88f3e3f4aaf261cede29bdc2d6a02519e2492f730413db2d0837,249
outputs/tables/schema_conversation_b_lengths.csv,bbee5c6d66be88f3e3f4aaf261cede29bdc2d6a02519e2492f730413db2d0837,249
outputs/tables/schema_evaluation_orders.csv,4574ff499918b3e65fabafcea157df8b0511285b9a5fa4f406560d59541fdb2d,205
outputs/tables/schema_full_conversation_lengths.csv,9ec08ac2bfff04f72a449beeaac81d8b973324493b9370b64678f30cf2fd4ed4,297
outputs/tables/schema_languages.csv,f3750a89f56d4a007142ab8ee15ca5afcbd817cf7e85c5ec2e8014804f1af96c,901
outputs/tables/schema_metadata_turns.csv,b52a9368d4b83b2d2cca1dbd4e18249829f20b5911aa8e5f0eabe509be3255d9,242
outputs/tables/schema_system_providers.csv,316eaa12ab2754a35b22eccf3c67d6f2a7fb5168b7d94c97f2950fc9ed3c29e4,1792
outputs/tables/schema_systems.csv,41f50c10a062ae654938c6fa3547d8126f86a43640ea8458e38385ed993ecb8c,1570
outputs/tables/schema_votes.csv,012104889e0053e4c7b2789eb63a11a4a7229c229694a94f02cf5d9056fd2b18,66
outputs/tables/self_exclusion_supplementary.csv,e53a0c00da23fc3dc5b73f5b93fc651b856d40b34a41e3df05977183c51d71b1,945
outputs/tables/self_preference.csv,3899352950e8126cb514ea6c047e2a4b10f0a0daf91b6f0586a26d7bdd823d87,219
outputs/tables/system_providers.csv,9fe3905f4bd23adb45ad80e0921cb233c2ea36fd99d10417532b3a0ed35ccfa9,1919
outputs/tables/unknown_providers.csv,7c61334cd093680c13f6ec10a2cf59bb102aa5212852dc3ccd2330442cafc42f,38
outputs/tables/unknown_system_providers.csv,9bf4a2491c3b6b51ab991dcf937238af0667501dd41f60652ac9feaa61179e57,17
paper/acl.sty,19dfeddc2c0e448f3926a0bef048a9db3f3611b46265b760caabd7ada4f361de,11615
paper/acl_natbib.bst,6fbb306202290f4b68e74ac1460a8b27398500cb6dfeb4492e74c457eae7cd1e,45442
paper/figures/h1_kappa_tau.pdf,def4d568184f723dc620617124cfbecafd4905db58b861d2dd940720c2297375,13076
paper/figures/h2_precision.pdf,f4254da7f2ab1382cab8dfb8611be547af5a3c6ec428c9f08bfdf37edb344ba5,102583
paper/figures/h3_sample_curves.pdf,4a45f54520e3dc2b914f6ebdad47659daee99adc900a87f6e58a559e9491ecbf,26412
paper/figures/h4_error_correlations.pdf,10b33bbeec081993fdbf71fcec65f8b59f0d7efb361071e90dc51f9cef09b8d9,14215
paper/main.tex,8e6ff5351f682a0c245345f67cd4ed13ef265c1f0be1359808a4209848a56a40,32607
paper/refs.bib,9b4bd4b5a03b7a78ea39f69b79c10fd702974396c645187369e1a674f4420044,6284
paper/tables/README.md,998203bdff70c024a5e876809a291aee8ad97dac61024a6e1fb741715b355cfc,983
paper/tables/bt_rankings.tex,173ad5fddb388737856351e3c6a5dd3a9be2d5b579114dedd1d6cb804ffc5bf3,775
paper/tables/execution_settings.tex,dc9ac56c7f377583ef78a7f29a9b49a570f4c24855d6d5f257212e40925e1e22,969
paper/tables/filtering.tex,27603d1f9d1d2222debae20cf0f147d4603f54eb78bbf38d0c72ed1089180668,504
paper/tables/kappa_matrix.tex,4cd8575626d4ef1778476867c8bb5900f7ce2ce57e99b84a6de2c252c2ca1435,638
paper/tables/language.tex,63b49aeec9f4ab428acc9d9cdce40007d6169cc741a6f213fdf756b9bd2e247b,587
paper/tables/table1.tex,9a3acb5366e3e4abe16b4bcb9245b172a4657d7efead44d02af17af2d2fd3d60,748
paper/tables/table2.tex,f7d983ff4bb3abd12a7d7a3740b341c12d4d9758d92c4348916bb2167d6e5d2d,825
paper/tables/table3.tex,f64f9e21c15235680ee5582480623be53a079caadfabe01bd5b1b8f6601fe8bc,495
paper/tables/table4.tex,60de499e5ee293c714e4285ba899a156421381ff6f2dda4ed76bfe29311da48e,775
pyproject.toml,3bbcd07aa9bf78c4abd098fd42a9b23eecdfe7011d105a797aa5eb0401dae812,668
requirements.lock,ba032d49cd1c8513c35861d64987167fdba2c9eba7342694e937a5ddb606df2f,1311
src/judgerep/__init__.py,851c56b055f8753d6dfb7928890b29364369716f9ae7d41e0affd1f1ece9686b,102
src/judgerep/__main__.py,3c9cc22ff768b07016db9b3ae8853a3c86ace9180d2eb3795c2ef58012cdebdd,56
src/judgerep/adapters.py,90850d9b8c5fc7c267ec544ce0ddd6c5804474f5cb1f5afa5692e0fb95f898cb,10311
src/judgerep/analysis.py,f429b76bd9b1a87891d3920f7b49767417e181fb1341cf9add470015bba12ea3,24832
src/judgerep/aux/__init__.py,ae5752328730a5d57394b803253a448bad4a13c0e966a28af18421a64eafa69d,77
src/judgerep/aux/justrank.py,291ef989262ff83564e4ad035c72c9ee6311e9e93f7406bb7506a6186c34f6a7,10316
src/judgerep/aux/paper.py,b0d2d23d5d84ecf10212b42ae493b3752cfe23a9b63be5082ed87a1acb08e975,114516
src/judgerep/aux/posthoc.py,e835747ead345088ae4db45feef911d3e2c0736fac4ab1caeff23d0330b56aa2,25554
src/judgerep/baselines/__init__.py,83f1c5314a355a178bd0492c5f934bceedf8d277f9f40e0da5c614afb7c3f66d,36
src/judgerep/baselines/ppi.py,20bfb3a9b50a17889d4f372052b884b2f33acd154917f71dfe190294b6f2d0b2,284
src/judgerep/cli.py,0949bb52cd0eedf2db447cd64f444525b22625936106107ce402ca6ebe19748a,10200
src/judgerep/config.py,b950a20972d04b38770b2bbf2fe5ad5f1fc6201c9c9e80951e79a1c7264ee02b,7765
src/judgerep/cost.py,3ade802d82f4e5e1e520c03e079da22677127c8b29f234fb077f1c4229bc5283,14078
src/judgerep/credentials.py,4f9ef549e8d81db3ec78133756d9d6e333050dbd2828c1c1e550f29d0315f427,942
src/judgerep/data.py,899bb6da7e8d716ddf27e6c5e2965c892ac0ca9009149f25d63affbfc04dd9c4,23346
src/judgerep/demo.py,ca2c5108d726d6a6075b12761e866791aae9258e6811e877a0fac4463ec238fd,5273
src/judgerep/errors.py,5b5cd9c12689d023edc10721bb307eb571598aa9ebd220f48d6fb3ca2608363d,255
src/judgerep/freeze.py,86e36fe92eecb978c15a1634e1eee9b9b2208deb0515123acd4d362c1e80e9d8,8599
src/judgerep/human_power.py,20463a54cf3451d012a4a87c4b814fe7a581f6b0b402142608d4d80641721b05,1786
src/judgerep/parse.py,8361f4a9c33d3562788a2d4d114c8328dbb374ebf9cde1b9d02e4c566c99c998,2668
src/judgerep/partial_analysis.py,6cbef2cfa97f7fceb5d5b49719566ab0f42432c12d1d703498c8d4c36f035f1c,8565
src/judgerep/prompts.py,63b8918fdd03aa4591c87a7bd8ef39654ad2c1000cfca86ce85ea466b1bcd1d2,452
src/judgerep/provider_preference.py,d786297e9fdb8e31cd49c6a44e16b6bd9352e3b8842a2355bcacb2d1fbd72346,3202
src/judgerep/quality.py,353fa0b2e774cc2b7ce237f354093d31e313b4ce1859b5ba25eee536915107ee,2283
src/judgerep/registration.py,6129bd3efdd06e05bc0d0d31d82dfad97644d4e643ce3a7b5b6e9926694bd273,7570
src/judgerep/report.py,e5e3e4479d1261c1c54d956462f43c3976dbd93014a6aef4bfe95068132109cb,11292
src/judgerep/requests.py,783e952c72e8045c08768d5e8cb5b0e30bb765ffeb9c5cc4a4eff8ef6bf69ca8,2776
src/judgerep/resolve.py,ebbb2bfc3d9e0e2652aefe8412a5468486f2cc619da2018266a854a2d9b8df5c,1623
src/judgerep/runner.py,0a95821b53d777c8a2716b9fdba2fe8ac3c76a6a50b0636a4d31d88c2f8335ec,12778
src/judgerep/sample_audit.py,2b30a993cd71b4e8d9acf3974b83d0790ff3b5e0f7bcf46f2814a47bbd23fa07,6531
src/judgerep/sampling.py,5499bd93a6ae640a7359344e7445f86e4b052292f1f8116fb24fe60ac9eb3118,14558
src/judgerep/stats/__init__.py,4bc1df0625a70d215691c5d5c71e6a4a444f1a57bd8207c6ac7e9c830fff99c3,79
src/judgerep/stats/agreement.py,30fb65c7145b2ebbebbec350d7b96af7502490ab94d2d6389314162f492947c9,730
src/judgerep/stats/bt.py,9fb44aec999a00dab7bfd2f43a58d255b33e5e69a9c2bb8dbeaf18aacb8ee84a,1977
src/judgerep/stats/common_error.py,f0949caff5643aacba666c5df204d9ad0dcc6baf3183006c01128bf99af0c959,664
src/judgerep/stats/decisions.py,807a0ed106aff0f7703213e16b1642749295bd276f03ca586d7243abbdba9308,3934
src/judgerep/stats/nstar.py,f6e6ed96542b955f560035e8dbd612778d8fee92e1bf5e2286f1b663f3efbdbd,611
src/judgerep/stats/null_model.py,98e57221235d37be9ed06b5771e343b129b1044766dc3a05943aaaf71db5a52f,492
src/judgerep/storage.py,440bc03242caaee6b70452bb8659a386d4f5e7fa2ec2425afda8f2965e182a4d,2163
tests/conftest.py,f7d00405682a0885366bbaa71c39d728c9f653a144b0d10e7bab5746e81b025e,3372
tests/test_cli.py,1fde84623da8dfb4740237128a8aedb35200c731243d3646c2eae008ac3116b3,1672
tests/test_config.py,121bd5af6326a6d8308461a0cbaa78f8d4b7cd87f623ff52abfc60751cd7a591,2672
tests/test_end_to_end.py,f0149d883a3fc6fdfec210c8d154041edca7799484709401110117bc5475c9eb,3819
tests/test_execution.py,93cb4a4a3d9e803404d7567c71cdb9dd1b8886023c170563da6ea2de802f84d3,17850
tests/test_five_judges.py,af5e42c7d219671c9cdf0d38b0480f242c8f7f001aa1fe1ed8b10442c17866cf,3063
tests/test_inspect.py,aee13ec6e320673d171b3f180590015a2c358e3c3ffb774b0e11d56cde93939c,6043
tests/test_justrank.py,6a3bb370ae3fba0d2ac198839e51e8b4a6b30f6060eea725c98718513dec68dd,2077
tests/test_preregistration.py,a2170e0bdfde7d2186b4ecafe2775b7abfd6f4f3be055b3e955ba73bac677e0c,3974
tests/test_provider_preference.py,dccd443d3be7eaae5d8d870befc85a180988c3ff3b4f4d8be6d441b64e797fa3,2627
tests/test_research.py,3fccf1b0d613f5a4656ec629361f7a6ee389ede0a77e866132f17371293e5ea2,8272
tests/test_sample_audit.py,5c862f0e03961e7eb7766450a374b9e431b413897eb887175825274070462b63,2093


==> anc/judgerep_release/config.yaml <==
seed: 20261005
dataset:
  name: lmarena-ai/arena-human-preference-140k
  revision: 6322995ab34d7c2693e3f47dd13fa5caa0789a74
  columns:
    id: id
    prompt: conversation_a[0].content[*].text
    response_a: conversation_a[1].content[*].text
    response_b: conversation_b[1].content[*].text
    model_a: model_a
    model_b: model_b
    vote: winner
    language: language
    turns: conv_metadata.turns
    conversation_id: evaluation_session_id
    vote_order: evaluation_order
  third_party_api_prohibited: false
  license_review:
    date: '2026-10-03'
    scope: pinned dataset card only; provider output terms remain applicable
    finding: no explicit prohibition of third-party judging API input in the card
    card_sha256: 2960894314c63712189097b5fe731e6342ef1bdeedc16acbd52becd8dc7cf312
sampling:
  n_battles: 5000
  min_pair_battles: 100
  max_per_pair: 200
  max_tokens_per_battle: 6000
  dev_fraction: 0.2
  n_repeat_battles: 500
  n_extra_repeats: 2
  language_filter: all
  candidates:
  - label: A
    min_pair_battles: 100
    n_grid: &id001
    - 25
    - 50
    - 100
    - 200
  - label: B
    min_pair_battles: 75
    n_grid:
    - 25
    - 50
    - 100
  - label: C
    min_pair_battles: 50
    n_grid:
    - 10
    - 25
    - 50
  concentration_min_language_n: 50
judging:
  temperature: 0
  max_output_tokens: 1024
judges:
- key: opus
  provider: anthropic
  tier: upper
  model_id: claude-opus-5-5
  adapter: anthropic
  api_key_env: ANTHROPIC_API_KEY
  api_max_output_tokens: 5120
  api_parameters:
    thinking:
      type: adaptive
    output_config:
      effort: low
  temperature_supported: false
  visible_output_target_tokens: 1024
  thinking_headroom_tokens: 4096
  output_limit_note: 1024 visible target + 4096 thinking allowance; adaptive thinking
    has no hard sub-budget, so visible quota cannot be guaranteed by API.
- key: sonnet
  provider: anthropic
  tier: mid
  model_id: claude-sonnet-5-5
  adapter: anthropic
  api_key_env: ANTHROPIC_API_KEY
  api_max_output_tokens: 1024
  api_parameters:
    thinking:
      type: between_tools
    output_config:
      effort: low
  temperature_supported: false
  visible_output_target_tokens: 1024
- key: haiku
  provider: anthropic
  tier: economy
  model_id: claude-haiku-4-5-20251001
  adapter: anthropic
  api_key_env: ANTHROPIC_API_KEY
  api_max_output_tokens: 1024
  api_parameters:
    temperature: 0
    thinking:
      type: disabled
  temperature_supported: true
  visible_output_target_tokens: 1024
- key: oai
  provider: openai
  tier: economy
  model_id: gpt-6-luna
  adapter: openai
  api_key_env: OPENAI_API_KEY
  api_max_output_tokens: 1024
  api_parameters:
    reasoning:
      effort: none
  temperature_supported: false
  visible_output_target_tokens: 1024
- key: gem
  provider: google
  tier: economy
  model_id: gemini-3.1-flash-lite
  adapter: google
  api_key_env: GEMINI_API_KEY
  api_max_output_tokens: 5120
  api_parameters:
    temperature: 0
    thinkingConfig:
      thinkingLevel: minimal
  temperature_supported: true
  visible_output_target_tokens: 1024
  thinking_headroom_tokens: 4096
  output_limit_note: 1024 visible target + 4096 thinking allowance; adaptive thinking
    has no hard sub-budget, so visible quota cannot be guaranteed by API.
system_providers:
  claude-opus-4-20250514: anthropic
  gemini-2.5-flash: google
  gemini-2.5-pro: google
  mistral-medium-2505: mistral
  qwen3-235b-a22b-no-thinking: alibaba
  o3-2025-04-16: openai
  claude-sonnet-4-20250514: anthropic
  chatgpt-4o-latest-20250326: openai
  gemma-3-27b-it: google
  claude-3-7-sonnet-20250219-thinking-32k: anthropic
  claude-3-7-sonnet-20250219: anthropic
  command-a-03-2025: cohere
  claude-3-5-sonnet-20241022: anthropic
  o3-mini: openai
  deepseek-r1-0528: deepseek
  gpt-4.1-2025-04-14: openai
  o4-mini-2025-04-16: openai
  claude-3-5-haiku-20241022: anthropic
  amazon.nova-pro-v1:0: amazon
  claude-opus-4-20250514-thinking-16k: anthropic
  gpt-4.1-mini-2025-04-14: openai
  deepseek-v3-0324: deepseek
  gemini-2.0-flash-001: google
  grok-3-preview-02-24: xai
  grok-3-mini-beta: xai
  llama-4-maverick-03-26-experimental: meta
  claude-sonnet-4-20250514-thinking-32k: anthropic
  qwen3-30b-a3b: alibaba
  minimax-m1: minimax
  llama-4-maverick-17b-128e-instruct: meta
  gemini-2.5-flash-lite-preview-06-17-thinking: google
  qwen3-235b-a22b: alibaba
  gemini-2.5-flash-preview-04-17: google
  llama-3.3-70b-instruct: meta
  qwen-max-2025-01-25: alibaba
  qwq-32b: alibaba
  mistral-small-3.1-24b-instruct-2503: mistral
  amazon-nova-experimental-chat-05-14: amazon
  gemini-2.5-pro-preview-05-06: google
  llama-4-scout-17b-16e-instruct: meta
  grok-3-mini-high: xai
  kimi-k2-0711-preview: moonshot
  gemma-3n-e4b-it: google
  magistral-medium-2506: mistral
  mistral-small-2506: mistral
  hunyuan-turbos-20250416: tencent
  grok-4-0709: xai
  gemini-2.5-pro-preview-03-25: google
  qwen3-235b-a22b-instruct-2507: alibaba
  gpt-4o-mini-2024-07-18: openai
  gpt-4o-2024-11-20: openai
  gemini-2.0-flash-thinking-exp-01-21: google
  qwen3-coder-480b-a35b-instruct: alibaba
prices_usd_per_mtok:
  opus:
    input: 2
    output: 10
  sonnet:
    input: 1
    output: 5
  haiku:
    input: 0.5
    output: 2.5
  oai:
    input: 0.05
    output: 0.25
  gem:
    input: 0.125
    output: 0.75
  open:
    input: 0.02
    output: 0.04
budget:
  krw_per_usd: 1400
  cap_krw:
    anthropic: 300000
    non_anthropic: 15000
  assumed_output_tokens: 208.40499999999997
  assumed_output_tokens_by_judge:
    opus: 280.695
    sonnet: 210.33
    haiku: 134.19
    oai: 208.40499999999997
    gem: 208.40499999999997
    open: 208.40499999999997
  output_assumption_basis:
    opus: archive_partial_dev_own_mean
    sonnet: archive_partial_dev_own_mean
    haiku: archive_partial_dev_own_mean
    oai: proxy_equal_mean_of_three_claude_means
    gem: proxy_equal_mean_of_three_claude_means
    open: proxy_equal_mean_of_three_claude_means
analysis:
  n_bootstrap: 1000
  n_subsamples: 1000
  n_grid: *id001
  gap_bins:
  - 0.05
  - 0.1
  - 0.2
  nstar_threshold: 0.95
  n_null: 1000
  h2_primary_e: human_significant
execution:
  batch_size: 500
  max_retries: 5
  poll_seconds: 30
  max_workers: 4
  run_id: dev_rerun_20261005
model_prices_checked_at: '2026-10-05'
registration:
  enabled: true
  deferred_judges:
  - oai
  - gem
  max_replacements_per_provider: 2
excluded_judges:
- key: open
  provider: meta
  tier: economy
  model_id: meta-llama/Meta-Llama-3.1-8B-Instruct-Turbo
  base_url: https://api.deepinfra.com/v1/openai
  adapter: openai_compat
  api_key_env: DEEPINFRA_API_TOKEN
  api_max_output_tokens: 1024
  api_parameters:
    temperature: 0
  temperature_supported: true
  availability_note: 'Official DeepInfra catalog: non-reasoning; deprecated=null;
    replaced_by=null, checked 2026-10-05. Meta absent from selected nine systems.'
  visible_output_target_tokens: 1024


==> anc/judgerep_release/data/derived/cost_ledger.json <==
{
  "anonymous_entry_0000": {
    "charged_krw": 174.34165000000007,
    "group": "non_anthropic",
    "input_tokens": 773032,
    "judge": "gem",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 37201,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-06T05:06:00.425768+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0001": {
    "charged_krw": 199.27215000000004,
    "group": "non_anthropic",
    "input_tokens": 907152,
    "judge": "gem",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 38591,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-06T05:37:54.716421+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0002": {
    "charged_krw": 183.83155000000002,
    "group": "non_anthropic",
    "input_tokens": 821806,
    "judge": "gem",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 38110,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-06T05:12:35.668427+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0003": {
    "charged_krw": 172.09744999999992,
    "group": "non_anthropic",
    "input_tokens": 763136,
    "judge": "gem",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 36713,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-06T05:09:48.558366+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0004": {
    "charged_krw": 190.17074999999986,
    "group": "non_anthropic",
    "input_tokens": 860844,
    "judge": "gem",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 37641,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-06T05:03:14.330026+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0005": {
    "charged_krw": 186.4936500000003,
    "group": "non_anthropic",
    "input_tokens": 839520,
    "judge": "gem",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 37693,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-06T05:55:38.307567+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0006": {
    "charged_krw": 181.49075000000028,
    "group": "non_anthropic",
    "input_tokens": 809024,
    "judge": "gem",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 38011,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-06T05:24:00.307820+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0007": {
    "charged_krw": 168.37624999999983,
    "group": "non_anthropic",
    "input_tokens": 742850,
    "judge": "gem",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 36550,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-06T05:57:22.765865+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0008": {
    "charged_krw": 177.70340000000013,
    "group": "non_anthropic",
    "input_tokens": 796040,
    "judge": "gem",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 36568,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-06T05:00:57.972363+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0009": {
    "charged_krw": 176.5956499999999,
    "group": "non_anthropic",
    "input_tokens": 788120,
    "judge": "gem",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 36833,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-06T05:42:12.302191+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0010": {
    "charged_krw": 179.75545,
    "group": "non_anthropic",
    "input_tokens": 798268,
    "judge": "gem",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 38151,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-06T05:21:45.696574+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0011": {
    "charged_krw": 176.05175000000003,
    "group": "non_anthropic",
    "input_tokens": 778238,
    "judge": "gem",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 37962,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-06T05:26:46.073318+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0012": {
    "charged_krw": 175.05564999999973,
    "group": "non_anthropic",
    "input_tokens": 776560,
    "judge": "gem",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 37293,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-06T05:18:58.976567+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0013": {
    "charged_krw": 171.1514000000001,
    "group": "non_anthropic",
    "input_tokens": 756086,
    "judge": "gem",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 36987,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-06T05:31:52.113329+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0014": {
    "charged_krw": 174.60029999999995,
    "group": "non_anthropic",
    "input_tokens": 770742,
    "judge": "gem",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 37829,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-06T05:34:37.121153+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0015": {
    "charged_krw": 176.35590000000028,
    "group": "non_anthropic",
    "input_tokens": 776088,
    "judge": "gem",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 38610,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-06T05:30:06.603536+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0016": {
    "charged_krw": 186.78379999999981,
    "group": "non_anthropic",
    "input_tokens": 835628,
    "judge": "gem",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 38618,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-06T05:53:22.206399+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0017": {
    "charged_krw": 187.13204999999996,
    "group": "non_anthropic",
    "input_tokens": 842850,
    "judge": "gem",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 37746,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-06T05:46:43.704473+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0018": {
    "charged_krw": 178.85210000000012,
    "group": "non_anthropic",
    "input_tokens": 792140,
    "judge": "gem",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 38312,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-06T05:43:57.873737+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0019": {
    "charged_krw": 171.80590000000004,
    "group": "non_anthropic",
    "input_tokens": 759706,
    "judge": "gem",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 37007,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-06T05:50:33.757703+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0020": {
    "charged_krw": 178.63124999999997,
    "group": "non_anthropic",
    "input_tokens": 794184,
    "judge": "gem",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 37761,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-06T02:45:49.980007+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0021": {
    "charged_krw": 164.38519999999994,
    "group": "non_anthropic",
    "input_tokens": 715994,
    "judge": "gem",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 37225,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-06T02:43:04.931513+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0022": {
    "charged_krw": 181.9202000000001,
    "group": "non_anthropic",
    "input_tokens": 811838,
    "judge": "gem",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 37951,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-06T02:37:32.523487+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0023": {
    "charged_krw": 172.5762500000001,
    "group": "non_anthropic",
    "input_tokens": 762152,
    "judge": "gem",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 37333,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-06T02:40:49.677345+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0024": {
    "charged_krw": 892.6784999999992,
    "group": "anthropic",
    "input_tokens": 952780,
    "judge": "haiku",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 64495,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-05T12:19:08.684398+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0025": {
    "charged_krw": 926.6333999999999,
    "group": "anthropic",
    "input_tokens": 990652,
    "judge": "haiku",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 66622,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-05T11:31:12.427340+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0026": {
    "charged_krw": 900.7452999999999,
    "group": "anthropic",
    "input_tokens": 954674,
    "judge": "haiku",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 66421,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-05T11:38:26.124137+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0027": {
    "charged_krw": 908.4817000000002,
    "group": "anthropic",
    "input_tokens": 977696,
    "judge": "haiku",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 64027,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-05T12:34:38.434836+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0028": {
    "charged_krw": 883.8060000000002,
    "group": "anthropic",
    "input_tokens": 928550,
    "judge": "haiku",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 66806,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-05T11:50:23.574123+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0029": {
    "charged_krw": 860.4491000000004,
    "group": "anthropic",
    "input_tokens": 894088,
    "judge": "haiku",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 67025,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-05T12:42:53.989228+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0030": {
    "charged_krw": 925.9334000000011,
    "group": "anthropic",
    "input_tokens": 996812,
    "judge": "haiku",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 65190,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-05T12:38:45.915410+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0031": {
    "charged_krw": 885.1675000000001,
    "group": "anthropic",
    "input_tokens": 931280,
    "judge": "haiku",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 66649,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-05T11:25:30.326100+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0032": {
    "charged_krw": 944.9005999999993,
    "group": "anthropic",
    "input_tokens": 1018738,
    "judge": "haiku",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 66224,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-05T11:22:54.271518+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0033": {
    "charged_krw": 904.2474000000011,
    "group": "anthropic",
    "input_tokens": 957272,
    "judge": "haiku",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 66902,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-05T11:46:14.853213+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0034": {
    "charged_krw": 878.3263999999994,
    "group": "anthropic",
    "input_tokens": 927582,
    "judge": "haiku",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 65434,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-05T11:28:36.168552+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0035": {
    "charged_krw": 1006.7700999999992,
    "group": "anthropic",
    "input_tokens": 1086138,
    "judge": "haiku",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 70421,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-05T12:00:44.869330+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0036": {
    "charged_krw": 879.5975999999996,
    "group": "anthropic",
    "input_tokens": 932308,
    "judge": "haiku",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 64852,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-05T11:57:07.049860+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0037": {
    "charged_krw": 927.7268000000012,
    "group": "anthropic",
    "input_tokens": 987844,
    "judge": "haiku",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 67496,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-05T11:42:02.576946+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0038": {
    "charged_krw": 880.1981999999999,
    "group": "anthropic",
    "input_tokens": 933926,
    "judge": "haiku",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 64700,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-05T11:34:49.063529+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0039": {
    "charged_krw": 908.560800000001,
    "group": "anthropic",
    "input_tokens": 972714,
    "judge": "haiku",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 65046,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-05T11:19:17.676822+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0040": {
    "charged_krw": 869.3082999999992,
    "group": "anthropic",
    "input_tokens": 910034,
    "judge": "haiku",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 66367,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-05T12:30:30.759083+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0041": {
    "charged_krw": 838.1163,
    "group": "anthropic",
    "input_tokens": 874654,
    "judge": "haiku",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 64531,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-05T11:54:00.782254+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0042": {
    "charged_krw": 900.3203999999997,
    "group": "anthropic",
    "input_tokens": 940332,
    "judge": "haiku",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 69168,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-05T12:23:16.060217+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0043": {
    "charged_krw": 928.4233000000008,
    "group": "anthropic",
    "input_tokens": 997774,
    "judge": "haiku",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 65709,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-05T12:26:53.317077+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0044": {
    "charged_krw": 162.5022,
    "group": "anthropic",
    "input_tokens": 167506,
    "judge": "haiku",
    "n": 100,
    "output_tokens": 12928,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T09:11:08.598770+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0045": {
    "charged_krw": 186.24480000000005,
    "group": "anthropic",
    "input_tokens": 196714,
    "judge": "haiku",
    "n": 100,
    "output_tokens": 13870,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T08:37:15.022222+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0046": {
    "charged_krw": 186.13630000000006,
    "group": "anthropic",
    "input_tokens": 196714,
    "judge": "haiku",
    "n": 100,
    "output_tokens": 13839,
    "reserved_krw": 0.0,
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T07:52:18.356170+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0047": {
    "charged_krw": 185.19619999999998,
    "group": "anthropic",
    "input_tokens": 195836,
    "judge": "haiku",
    "n": 100,
    "output_tokens": 13746,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T08:42:23.842359+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0048": {
    "charged_krw": 177.7958,
    "group": "anthropic",
    "input_tokens": 186384,
    "judge": "haiku",
    "n": 100,
    "output_tokens": 13522,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T08:53:44.259874+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0049": {
    "charged_krw": 194.16950000000006,
    "group": "anthropic",
    "input_tokens": 211580,
    "judge": "haiku",
    "n": 100,
    "output_tokens": 13161,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T08:39:49.498655+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0050": {
    "charged_krw": 148.45110000000003,
    "group": "anthropic",
    "input_tokens": 148358,
    "judge": "haiku",
    "n": 100,
    "output_tokens": 12743,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T09:23:58.404335+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0051": {
    "charged_krw": 173.0617,
    "group": "anthropic",
    "input_tokens": 179786,
    "judge": "haiku",
    "n": 100,
    "output_tokens": 13489,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T09:34:44.689773+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0052": {
    "charged_krw": 195.3973,
    "group": "anthropic",
    "input_tokens": 215424,
    "judge": "haiku",
    "n": 100,
    "output_tokens": 12743,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T09:30:08.492663+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0053": {
    "charged_krw": 198.2687,
    "group": "anthropic",
    "input_tokens": 215496,
    "judge": "haiku",
    "n": 100,
    "output_tokens": 13549,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T09:20:23.148456+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0054": {
    "charged_krw": 161.47599999999997,
    "group": "anthropic",
    "input_tokens": 165700,
    "judge": "haiku",
    "n": 100,
    "output_tokens": 12996,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T09:36:49.614754+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0055": {
    "charged_krw": 164.2802,
    "group": "anthropic",
    "input_tokens": 170216,
    "judge": "haiku",
    "n": 100,
    "output_tokens": 12894,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T09:26:33.342796+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0056": {
    "charged_krw": 170.10209999999992,
    "group": "anthropic",
    "input_tokens": 178268,
    "judge": "haiku",
    "n": 100,
    "output_tokens": 12947,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T08:44:28.786957+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0057": {
    "charged_krw": 159.19330000000002,
    "group": "anthropic",
    "input_tokens": 165684,
    "judge": "haiku",
    "n": 100,
    "output_tokens": 12347,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T09:16:46.587939+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0058": {
    "charged_krw": 187.26890000000003,
    "group": "anthropic",
    "input_tokens": 202062,
    "judge": "haiku",
    "n": 100,
    "output_tokens": 13093,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T09:02:28.206116+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0059": {
    "charged_krw": 179.40230000000003,
    "group": "anthropic",
    "input_tokens": 184624,
    "judge": "haiku",
    "n": 100,
    "output_tokens": 14333,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T09:43:59.141725+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0060": {
    "charged_krw": 163.80350000000004,
    "group": "anthropic",
    "input_tokens": 172470,
    "judge": "haiku",
    "n": 100,
    "output_tokens": 12307,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T08:50:08.361136+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0061": {
    "charged_krw": 166.88629999999995,
    "group": "anthropic",
    "input_tokens": 171074,
    "judge": "haiku",
    "n": 100,
    "output_tokens": 13467,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T08:59:54.003691+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0062": {
    "charged_krw": 193.60250000000002,
    "group": "anthropic",
    "input_tokens": 211580,
    "judge": "haiku",
    "n": 100,
    "output_tokens": 12999,
    "reserved_krw": 0.0,
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T07:54:52.945732+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0063": {
    "charged_krw": 191.63129999999995,
    "group": "anthropic",
    "input_tokens": 206764,
    "judge": "haiku",
    "n": 100,
    "output_tokens": 13399,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T09:47:34.750964+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0064": {
    "charged_krw": 183.8354,
    "group": "anthropic",
    "input_tokens": 196672,
    "judge": "haiku",
    "n": 100,
    "output_tokens": 13190,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T08:56:49.443057+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0065": {
    "charged_krw": 177.4619,
    "group": "anthropic",
    "input_tokens": 187462,
    "judge": "haiku",
    "n": 100,
    "output_tokens": 13211,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T08:47:03.391308+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0066": {
    "charged_krw": 60.98792,
    "group": "non_anthropic",
    "input_tokens": 719986,
    "judge": "oai",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 30254,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-07T04:45:55.883170+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0067": {
    "charged_krw": 63.51058000000001,
    "group": "non_anthropic",
    "input_tokens": 748424,
    "judge": "oai",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 31774,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-06T22:15:48.879594+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0068": {
    "charged_krw": 61.24419000000004,
    "group": "non_anthropic",
    "input_tokens": 722902,
    "judge": "oai",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 30403,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-06T22:12:38.029106+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0069": {
    "charged_krw": 63.27433000000004,
    "group": "non_anthropic",
    "input_tokens": 744624,
    "judge": "oai",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 31859,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-06T19:49:25.117672+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0070": {
    "charged_krw": 63.93345000000002,
    "group": "non_anthropic",
    "input_tokens": 752020,
    "judge": "oai",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 32263,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-06T05:18:22.605521+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0071": {
    "charged_krw": 64.05664999999999,
    "group": "non_anthropic",
    "input_tokens": 761250,
    "judge": "oai",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 30769,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-07T01:52:32.608895+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0072": {
    "charged_krw": 66.70348999999996,
    "group": "non_anthropic",
    "input_tokens": 796752,
    "judge": "oai",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 31231,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-07T03:26:08.253346+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0073": {
    "charged_krw": 64.27547,
    "group": "non_anthropic",
    "input_tokens": 761546,
    "judge": "oai",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 31335,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-06T22:50:25.348303+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0074": {
    "charged_krw": 67.57765000000008,
    "group": "non_anthropic",
    "input_tokens": 807170,
    "judge": "oai",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 31645,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-07T02:36:42.969455+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0075": {
    "charged_krw": 62.16609000000005,
    "group": "non_anthropic",
    "input_tokens": 733682,
    "judge": "oai",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 30881,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-07T03:19:56.179463+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0076": {
    "charged_krw": 67.45298000000001,
    "group": "non_anthropic",
    "input_tokens": 807524,
    "judge": "oai",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 31218,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-07T04:05:46.547508+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0077": {
    "charged_krw": 64.05679000000012,
    "group": "non_anthropic",
    "input_tokens": 756992,
    "judge": "oai",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 31621,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-06T15:52:55.853887+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0078": {
    "charged_krw": 65.29823999999999,
    "group": "non_anthropic",
    "input_tokens": 773922,
    "judge": "oai",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 31782,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-06T12:51:58.119178+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0079": {
    "charged_krw": 68.84073000000002,
    "group": "non_anthropic",
    "input_tokens": 828724,
    "judge": "oai",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 30943,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-06T05:03:35.474381+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0080": {
    "charged_krw": 62.06963000000003,
    "group": "non_anthropic",
    "input_tokens": 737434,
    "judge": "oai",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 29855,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-06T05:28:04.500845+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0081": {
    "charged_krw": 66.98419000000003,
    "group": "non_anthropic",
    "input_tokens": 796552,
    "judge": "oai",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 32073,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-06T05:41:20.441567+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0082": {
    "charged_krw": 72.62247999999992,
    "group": "non_anthropic",
    "input_tokens": 876234,
    "judge": "oai",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 32246,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-06T22:27:32.768233+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0083": {
    "charged_krw": 66.26563999999998,
    "group": "non_anthropic",
    "input_tokens": 789132,
    "judge": "oai",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 31504,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-06T13:49:15.981819+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0084": {
    "charged_krw": 65.05233,
    "group": "non_anthropic",
    "input_tokens": 769814,
    "judge": "oai",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 31901,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-06T05:00:58.007692+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0085": {
    "charged_krw": 63.34552000000005,
    "group": "non_anthropic",
    "input_tokens": 749676,
    "judge": "oai",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 31052,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-06T08:36:23.663093+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0086": {
    "charged_krw": 64.72620000000003,
    "group": "non_anthropic",
    "input_tokens": 767390,
    "judge": "oai",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 31454,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-06T04:05:28.519173+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0087": {
    "charged_krw": 62.96731000000004,
    "group": "non_anthropic",
    "input_tokens": 740358,
    "judge": "oai",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 31835,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-06T03:48:33.578059+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0088": {
    "charged_krw": 65.74561000000007,
    "group": "non_anthropic",
    "input_tokens": 783558,
    "judge": "oai",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 31133,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-06T02:37:32.334939+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0089": {
    "charged_krw": 59.56951000000003,
    "group": "non_anthropic",
    "input_tokens": 696108,
    "judge": "oai",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 30977,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-06T04:01:50.352405+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0090": {
    "charged_krw": 5201.481599999996,
    "group": "anthropic",
    "input_tokens": 1174542,
    "judge": "opus",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 136626,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-05T11:30:11.202548+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0091": {
    "charged_krw": 5583.541599999995,
    "group": "anthropic",
    "input_tokens": 1274072,
    "judge": "opus",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 144010,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-05T12:33:34.147983+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0092": {
    "charged_krw": 5487.171199999999,
    "group": "anthropic",
    "input_tokens": 1278394,
    "judge": "opus",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 136262,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-05T11:33:17.840299+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0093": {
    "charged_krw": 5106.9396000000015,
    "group": "anthropic",
    "input_tokens": 1134377,
    "judge": "opus",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 137906,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-05T11:57:33.997691+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0094": {
    "charged_krw": 5372.331999999995,
    "group": "anthropic",
    "input_tokens": 1179230,
    "judge": "opus",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 147892,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-05T11:26:34.430558+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0095": {
    "charged_krw": 5263.064799999997,
    "group": "anthropic",
    "input_tokens": 1194806,
    "judge": "opus",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 136972,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-05T11:37:25.044017+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0096": {
    "charged_krw": 5308.676799999996,
    "group": "anthropic",
    "input_tokens": 1175756,
    "judge": "opus",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 144040,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-05T12:16:29.133991+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0097": {
    "charged_krw": 5581.349200000001,
    "group": "anthropic",
    "input_tokens": 1261194,
    "judge": "opus",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 146429,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-05T11:45:09.891017+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0098": {
    "charged_krw": 5173.084000000001,
    "group": "anthropic",
    "input_tokens": 1147250,
    "judge": "opus",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 140056,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-05T13:10:02.623779+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0099": {
    "charged_krw": 5416.535600000002,
    "group": "anthropic",
    "input_tokens": 1213102,
    "judge": "opus",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 144275,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-05T12:28:54.854242+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0100": {
    "charged_krw": 5471.169199999997,
    "group": "anthropic",
    "input_tokens": 1270234,
    "judge": "opus",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 136751,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-05T13:05:24.434243+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0101": {
    "charged_krw": 5436.328800000003,
    "group": "anthropic",
    "input_tokens": 1220236,
    "judge": "opus",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 144262,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-05T11:42:03.124145+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0102": {
    "charged_krw": 5534.026400000009,
    "group": "anthropic",
    "input_tokens": 1277398,
    "judge": "opus",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 139808,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-05T12:59:44.629625+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0103": {
    "charged_krw": 6033.510000000001,
    "group": "anthropic",
    "input_tokens": 1393700,
    "judge": "opus",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 152225,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-05T12:20:38.525573+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0104": {
    "charged_krw": 5610.861199999997,
    "group": "anthropic",
    "input_tokens": 1308154,
    "judge": "opus",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 139145,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-05T11:22:55.724563+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0105": {
    "charged_krw": 5253.760400000004,
    "group": "anthropic",
    "input_tokens": 1160128,
    "judge": "opus",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 143243,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-05T12:56:36.936065+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0106": {
    "charged_krw": 5449.5896,
    "group": "anthropic",
    "input_tokens": 1202232,
    "judge": "opus",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 148810,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-05T11:48:47.009632+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0107": {
    "charged_krw": 5425.484400000001,
    "group": "anthropic",
    "input_tokens": 1231248,
    "judge": "opus",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 141285,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-05T11:19:17.628340+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0108": {
    "charged_krw": 5488.7084,
    "group": "anthropic",
    "input_tokens": 1214118,
    "judge": "opus",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 149227,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-05T12:24:46.849328+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0109": {
    "charged_krw": 5323.175200000005,
    "group": "anthropic",
    "input_tokens": 1210044,
    "judge": "opus",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 138218,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-05T11:52:55.053281+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0110": {
    "charged_krw": 1039.0744000000002,
    "group": "anthropic",
    "input_tokens": 230158,
    "judge": "opus",
    "n": 100,
    "output_tokens": 28188,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T08:59:40.653441+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0111": {
    "charged_krw": 907.8159999999997,
    "group": "anthropic",
    "input_tokens": 189530,
    "judge": "opus",
    "n": 100,
    "output_tokens": 26938,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T09:54:27.134674+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0112": {
    "charged_krw": 981.0024000000002,
    "group": "anthropic",
    "input_tokens": 203958,
    "judge": "opus",
    "n": 100,
    "output_tokens": 29280,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T09:34:34.080185+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0113": {
    "charged_krw": 1015.6916000000003,
    "group": "anthropic",
    "input_tokens": 211182,
    "judge": "opus",
    "n": 100,
    "output_tokens": 30313,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T09:31:59.691645+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0114": {
    "charged_krw": 1137.0212000000001,
    "group": "anthropic",
    "input_tokens": 265334,
    "judge": "opus",
    "n": 100,
    "output_tokens": 28149,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T10:12:30.653635+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0115": {
    "charged_krw": 995.4280000000001,
    "group": "anthropic",
    "input_tokens": 214560,
    "judge": "opus",
    "n": 100,
    "output_tokens": 28190,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T09:57:01.893623+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0116": {
    "charged_krw": 1115.4696,
    "group": "anthropic",
    "input_tokens": 261082,
    "judge": "opus",
    "n": 100,
    "output_tokens": 27460,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T09:28:53.672828+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0117": {
    "charged_krw": 1180.1832000000002,
    "group": "anthropic",
    "input_tokens": 273664,
    "judge": "opus",
    "n": 100,
    "output_tokens": 29566,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T08:39:48.471815+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0118": {
    "charged_krw": 1135.1284,
    "group": "anthropic",
    "input_tokens": 268558,
    "judge": "opus",
    "n": 100,
    "output_tokens": 27369,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T09:51:52.251019+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0119": {
    "charged_krw": 1030.1395999999997,
    "group": "anthropic",
    "input_tokens": 227902,
    "judge": "opus",
    "n": 100,
    "output_tokens": 28001,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T10:03:43.637097+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0120": {
    "charged_krw": 1073.6152000000002,
    "group": "anthropic",
    "input_tokens": 239884,
    "judge": "opus",
    "n": 100,
    "output_tokens": 28710,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T09:20:06.314800+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0121": {
    "charged_krw": 1002.4840000000002,
    "group": "anthropic",
    "input_tokens": 212360,
    "judge": "opus",
    "n": 100,
    "output_tokens": 29134,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T09:25:17.533413+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0122": {
    "charged_krw": 1173.6311999999998,
    "group": "anthropic",
    "input_tokens": 273664,
    "judge": "opus",
    "n": 100,
    "output_tokens": 29098,
    "reserved_krw": 0.0,
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T07:54:52.685298+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0123": {
    "charged_krw": 1096.6004000000003,
    "group": "anthropic",
    "input_tokens": 253888,
    "judge": "opus",
    "n": 100,
    "output_tokens": 27551,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T08:37:13.332401+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0124": {
    "charged_krw": 1060.0659999999998,
    "group": "anthropic",
    "input_tokens": 241030,
    "judge": "opus",
    "n": 100,
    "output_tokens": 27513,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T08:57:05.717715+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0125": {
    "charged_krw": 1016.0276000000003,
    "group": "anthropic",
    "input_tokens": 229042,
    "judge": "opus",
    "n": 100,
    "output_tokens": 26765,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T10:08:53.519926+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0126": {
    "charged_krw": 1145.8524,
    "group": "anthropic",
    "input_tokens": 273668,
    "judge": "opus",
    "n": 100,
    "output_tokens": 27113,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T10:01:08.163993+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0127": {
    "charged_krw": 1089.4604000000004,
    "group": "anthropic",
    "input_tokens": 253888,
    "judge": "opus",
    "n": 100,
    "output_tokens": 27041,
    "reserved_krw": 0.0,
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T07:52:17.942679+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0128": {
    "charged_krw": 1102.4244,
    "group": "anthropic",
    "input_tokens": 256628,
    "judge": "opus",
    "n": 100,
    "output_tokens": 27419,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T09:14:25.833214+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0129": {
    "charged_krw": 1088.2731999999994,
    "group": "anthropic",
    "input_tokens": 250044,
    "judge": "opus",
    "n": 100,
    "output_tokens": 27725,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T09:22:42.456314+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0130": {
    "charged_krw": 988.6212000000004,
    "group": "anthropic",
    "input_tokens": 219064,
    "judge": "opus",
    "n": 100,
    "output_tokens": 26803,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T09:17:31.308384+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0131": {
    "charged_krw": 959.5291999999998,
    "group": "anthropic",
    "input_tokens": 213764,
    "judge": "opus",
    "n": 100,
    "output_tokens": 25785,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T10:06:18.354088+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0132": {
    "charged_krw": 2491.2552000000005,
    "group": "anthropic",
    "input_tokens": 1230748,
    "judge": "sonnet",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 109744,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-05T11:19:17.625847+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0133": {
    "charged_krw": 2429.4969999999994,
    "group": "anthropic",
    "input_tokens": 1178730,
    "judge": "sonnet",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 111325,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-05T11:28:03.051789+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0134": {
    "charged_krw": 2409.0668000000005,
    "group": "anthropic",
    "input_tokens": 1174042,
    "judge": "sonnet",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 109344,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-05T11:31:09.697734+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0135": {
    "charged_krw": 2416.3244000000004,
    "group": "anthropic",
    "input_tokens": 1194306,
    "judge": "sonnet",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 106328,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-05T11:38:25.625902+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0136": {
    "charged_krw": 2547.3559999999998,
    "group": "anthropic",
    "input_tokens": 1269755,
    "judge": "sonnet",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 109957,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-05T12:34:41.523932+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0137": {
    "charged_krw": 2394.0349999999985,
    "group": "anthropic",
    "input_tokens": 1146750,
    "judge": "sonnet",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 112655,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-05T12:38:49.067052+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0138": {
    "charged_krw": 2468.132799999999,
    "group": "anthropic",
    "input_tokens": 1201732,
    "judge": "sonnet",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 112244,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-05T11:52:50.041823+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0139": {
    "charged_krw": 2417.5242000000003,
    "group": "anthropic",
    "input_tokens": 1159628,
    "judge": "sonnet",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 113435,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-05T12:25:24.719740+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0140": {
    "charged_krw": 2559.7068000000004,
    "group": "anthropic",
    "input_tokens": 1273572,
    "judge": "sonnet",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 110958,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-05T12:21:47.764840+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0141": {
    "charged_krw": 2554.8306,
    "group": "anthropic",
    "input_tokens": 1260694,
    "judge": "sonnet",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 112837,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-05T11:47:41.395434+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0142": {
    "charged_krw": 2569.2072000000007,
    "group": "anthropic",
    "input_tokens": 1276898,
    "judge": "sonnet",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 111650,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-05T12:29:02.372077+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0143": {
    "charged_krw": 2475.4337999999993,
    "group": "anthropic",
    "input_tokens": 1212602,
    "judge": "sonnet",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 111113,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-05T12:18:10.310176+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0144": {
    "charged_krw": 2564.5886000000023,
    "group": "anthropic",
    "input_tokens": 1277894,
    "judge": "sonnet",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 110791,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-05T11:34:48.279644+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0145": {
    "charged_krw": 2354.0748000000003,
    "group": "anthropic",
    "input_tokens": 1133832,
    "judge": "sonnet",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 109530,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-05T12:00:36.076727+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0146": {
    "charged_krw": 2749.781999999999,
    "group": "anthropic",
    "input_tokens": 1393200,
    "judge": "sonnet",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 114186,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-05T12:10:23.841735+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0147": {
    "charged_krw": 2611.0195999999983,
    "group": "anthropic",
    "input_tokens": 1307654,
    "judge": "sonnet",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 111472,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-05T11:24:25.958173+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0148": {
    "charged_krw": 2429.918400000001,
    "group": "anthropic",
    "input_tokens": 1175256,
    "judge": "sonnet",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 112080,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-05T12:05:45.004646+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0149": {
    "charged_krw": 2462.1996000000017,
    "group": "anthropic",
    "input_tokens": 1209544,
    "judge": "sonnet",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 109834,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-05T11:56:27.478144+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0150": {
    "charged_krw": 2508.500399999997,
    "group": "anthropic",
    "input_tokens": 1219736,
    "judge": "sonnet",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 114410,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-05T11:43:33.937391+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0151": {
    "charged_krw": 2465.0962000000018,
    "group": "anthropic",
    "input_tokens": 1213618,
    "judge": "sonnet",
    "judge_revision": 0,
    "n": 500,
    "output_tokens": 109433,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "confirm",
    "timestamp": "2026-10-05T12:14:01.747084+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0152": {
    "charged_krw": 473.1327999999999,
    "group": "anthropic",
    "input_tokens": 227802,
    "judge": "sonnet",
    "n": 100,
    "output_tokens": 22030,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T09:25:33.211593+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0153": {
    "charged_krw": 510.4568,
    "group": "anthropic",
    "input_tokens": 260982,
    "judge": "sonnet",
    "n": 100,
    "output_tokens": 20726,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T09:02:26.441756+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0154": {
    "charged_krw": 495.39700000000033,
    "group": "anthropic",
    "input_tokens": 240840,
    "judge": "sonnet",
    "n": 100,
    "output_tokens": 22603,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T08:42:22.773855+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0155": {
    "charged_krw": 453.264,
    "group": "anthropic",
    "input_tokens": 212260,
    "judge": "sonnet",
    "n": 100,
    "output_tokens": 22300,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T08:59:51.257243+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0156": {
    "charged_krw": 501.9686,
    "group": "anthropic",
    "input_tokens": 249944,
    "judge": "sonnet",
    "n": 100,
    "output_tokens": 21721,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T08:56:46.922914+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0157": {
    "charged_krw": 511.48720000000003,
    "group": "anthropic",
    "input_tokens": 256528,
    "judge": "sonnet",
    "n": 100,
    "output_tokens": 21764,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T08:49:03.189719+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0158": {
    "charged_krw": 458.67499999999995,
    "group": "anthropic",
    "input_tokens": 214460,
    "judge": "sonnet",
    "n": 100,
    "output_tokens": 22633,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T09:19:53.312938+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0159": {
    "charged_krw": 541.1951999999999,
    "group": "anthropic",
    "input_tokens": 273568,
    "judge": "sonnet",
    "n": 100,
    "output_tokens": 22600,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T09:22:58.602831+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0160": {
    "charged_krw": 455.05179999999996,
    "group": "anthropic",
    "input_tokens": 211082,
    "judge": "sonnet",
    "n": 100,
    "output_tokens": 22791,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T09:06:02.788421+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0161": {
    "charged_krw": 414.2669999999998,
    "group": "anthropic",
    "input_tokens": 189430,
    "judge": "sonnet",
    "n": 100,
    "output_tokens": 21295,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T09:15:47.619302+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0162": {
    "charged_krw": 435.4182000000001,
    "group": "anthropic",
    "input_tokens": 203858,
    "judge": "sonnet",
    "n": 100,
    "output_tokens": 21431,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T09:09:37.708064+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0163": {
    "charged_krw": 532.6006,
    "group": "anthropic",
    "input_tokens": 273564,
    "judge": "sonnet",
    "n": 100,
    "output_tokens": 21373,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T08:39:48.219875+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0164": {
    "charged_krw": 531.4106,
    "group": "anthropic",
    "input_tokens": 265234,
    "judge": "sonnet",
    "n": 100,
    "output_tokens": 22869,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T09:33:17.162674+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0165": {
    "charged_krw": 434.9086,
    "group": "anthropic",
    "input_tokens": 213664,
    "judge": "sonnet",
    "n": 100,
    "output_tokens": 19397,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T09:27:37.551550+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0166": {
    "charged_krw": 541.9091999999998,
    "group": "anthropic",
    "input_tokens": 268458,
    "judge": "sonnet",
    "n": 100,
    "output_tokens": 23724,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T09:12:42.581527+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0167": {
    "charged_krw": 502.5342,
    "group": "anthropic",
    "input_tokens": 253788,
    "judge": "sonnet",
    "n": 100,
    "output_tokens": 21033,
    "reserved_krw": 0.0,
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T07:52:17.995018+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0168": {
    "charged_krw": 472.06179999999995,
    "group": "anthropic",
    "input_tokens": 228942,
    "judge": "sonnet",
    "n": 100,
    "output_tokens": 21649,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T09:31:13.152812+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0169": {
    "charged_krw": 481.79460000000006,
    "group": "anthropic",
    "input_tokens": 239784,
    "judge": "sonnet",
    "n": 100,
    "output_tokens": 20871,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T08:53:41.798513+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0170": {
    "charged_krw": 509.2612,
    "group": "anthropic",
    "input_tokens": 253788,
    "judge": "sonnet",
    "n": 100,
    "output_tokens": 21994,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T08:37:13.963875+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0171": {
    "charged_krw": 466.55419999999987,
    "group": "anthropic",
    "input_tokens": 230058,
    "judge": "sonnet",
    "n": 100,
    "output_tokens": 20639,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T08:45:28.052927+00:00",
    "unknown_usage_n": 0
  },
  "anonymous_entry_0172": {
    "charged_krw": 458.54759999999993,
    "group": "anthropic",
    "input_tokens": 218964,
    "judge": "sonnet",
    "n": 100,
    "output_tokens": 21714,
    "reserved_krw": 0.0,
    "run_id": "dev_rerun_20261005",
    "settled": true,
    "split": "dev",
    "timestamp": "2026-10-05T08:51:07.248235+00:00",
    "unknown_usage_n": 0
  }
}


==> anc/judgerep_release/outputs/analysis.json <==
{
  "analysis_seed": 20261005,
  "economy_distinct_providers": 3,
  "economy_provider_design_valid": true,
  "exploratory": false,
  "h3_supported_judges": 4,
  "hypotheses": [
    {
      "hypothesis": "H1",
      "kappa_ci_high": 0.23981903813426628,
      "kappa_ci_low": 0.19289295151554023,
      "kappa_n_bootstrap_undefined": 0,
      "kappa_n_bootstrap_valid": 1000,
      "median_kappa": 0.21682334255716548,
      "median_tau": 0.6666666666666666,
      "n": 4000,
      "scope": "all",
      "status": "complete",
      "supported": false,
      "tau_ci_high": 0.7222222222222222,
      "tau_ci_low": 0.5555555555555556,
      "tau_n_bootstrap_undefined": 0,
      "tau_n_bootstrap_valid": 1000
    },
    {
      "analysis": "primary",
      "ci_high": 0.19397993311036787,
      "ci_low": 0.052371541501976204,
      "delta": 0.09782608695652162,
      "economy_provider_design_valid": true,
      "hypothesis": "H2",
      "n": 23,
      "n_bootstrap_undefined": 0,
      "n_bootstrap_valid": 1000,
      "p_holm": 0.001998001998001998,
      "p_raw": 0.000999000999000999,
      "scope": "all",
      "status": "complete",
      "supported": true,
      "undefined_precision_terms": 0
    },
    {
      "analysis": "secondary",
      "ci_high": 0.17233000366568918,
      "ci_low": 0.02792244800097095,
      "delta": 0.12531362007168456,
      "economy_provider_design_valid": true,
      "hypothesis": "H2",
      "n": 33,
      "n_bootstrap_undefined": 0,
      "n_bootstrap_valid": 1000,
      "p_raw": 0.003996003996003996,
      "scope": "all",
      "status": "complete",
      "undefined_precision_terms": 0
    },
    {
      "ci_high": 0.13330861775743627,
      "ci_low": 0.11075610731318915,
      "difference": 0.12244695065806407,
      "economy_provider_design_valid": true,
      "expected": 0.03535823862309286,
      "hypothesis": "H4",
      "n": 2351,
      "n_bootstrap_undefined": 0,
      "n_bootstrap_valid": 1000,
      "observed": 0.15780518928115694,
      "p_holm": 0.001998001998001998,
      "p_raw": 0.000999000999000999,
      "scope": "all",
      "status": "complete",
      "supported": true
    },
    {
      "censored_ratios": 8,
      "hypothesis": "H3",
      "judge": "opus",
      "median_ratio": 1.0,
      "n": 23,
      "scope": "all",
      "supported": true
    },
    {
      "censored_ratios": 6,
      "hypothesis": "H3",
      "judge": "sonnet",
      "median_ratio": 1.0,
      "n": 23,
      "scope": "all",
      "supported": true
    },
    {
      "censored_ratios": 1,
      "hypothesis": "H3",
      "judge": "haiku",
      "median_ratio": 1.0,
      "n": 23,
      "scope": "all",
      "supported": true
    },
    {
      "censored_ratios": 16,
      "hypothesis": "H3",
      "judge": "oai",
      "median_ratio": null,
      "n": 23,
      "scope": "all",
      "supported": false
    },
    {
      "censored_ratios": 1,
      "hypothesis": "H3",
      "judge": "gem",
      "median_ratio": 1.0,
      "n": 23,
      "scope": "all",
      "supported": true
    },
    {
      "censored_ratios": 3,
      "hypothesis": "H3",
      "judge": "majority",
      "median_ratio": 1.0,
      "n": 23,
      "scope": "all",
      "supported": true
    }
  ],
  "judges": [
    "opus",
    "sonnet",
    "haiku",
    "oai",
    "gem"
  ],
  "n": 4000,
  "ppi": "not_implemented_by_design",
  "sample_sha256": "1a0086f07250aa4291a4eb4b9c201bf4bba32c9f8c922e95886e46ba2de24d58",
  "split": "confirm",
  "synthetic": false,
  "tables": {
    "battle_accuracy": "c0c074306e96c5bb0877b93780eb7ff875aa52f98864cd8d6619ffbd327ea002",
    "bt_strengths": "5b7b2a397b66cf8b5083aa8417555ef162b2b25dadc59a911362fe61cbd4da36",
    "coverage": "fc04227e24dfd84eca4cc3cb70933df38963c68a9c7ed953df83ec0160019edc",
    "error_correlations": "b8aa491130179c2bc6f380bea87cf24f386f345348372797dcab4d2731ffbea7",
    "execution_quality": "da468bec8a0af34853a497ab4f5210a397afc3e259f0eefde6ca3e2131fbe324",
    "h1": "50f2a54f721ae5e6b6ec77d2225013d12c84109663ab8af6ad00f427424af3a9",
    "h1_language": "afc8d645fb704e4df40851394f14636da00b58a540473c19558b122d0c552a58",
    "h2_precision": "f1c11bf4de20998663f10927b918373940cfe5131118669c89b50536607042eb",
    "hypotheses": "85fa28cbf4f89fb98823f3b15ee557e1cfd5c6dbc7ffcee97b3cae241a06cc80",
    "judge_agreement": "7f6be095709a00f705e2cb2849b44a4611bd4b8539bdd63d8febde79d6e02147",
    "judge_summary": "7c64fb1f989c7218fcfc76bf9b5e2a8435962380b6decdc7a945706b751d1b3c",
    "nstar": "1a483e7f502719607bfbf2c21187ea61a9898f44fa292925ecc7e7d2a0792104",
    "nstar_curves": "711272802e34740c6f34a06aa1627343be010610228e1e89bf34f7622d977c73",
    "nstar_distribution": "cf772250b0129bfbab51c40ababe190cd3d2cb7f5efb69bf70d09de5052c7bc7",
    "nstar_ratios": "bd4d3c4bea5d4f03ae3745bce6b1a4a5f28885606078277fe3aa50ccda5bb83c",
    "null_comparison": "682a8e2436219dcb6002526bf7bf9d90f3c001cd1b354aaa0a23fcdafb48ce17",
    "null_model": "07149e9e2ddbd1a9ae5fd10c78d425079d7a0877abbb5b94d4c2b25f4b91ce67",
    "pair_decisions": "c56b36abb1a88092ba23b317216ca6a2c75db35496fa585bf907cb527c491e7e",
    "parse_quality": "55bde38cef364b9dcb017f21bdd32e646cf2c26b707d2db781f0e1949fbcc76e",
    "provider_preference": "4485ddc340461354b30b6bcab244327b4d71426e15d0c5b8b0078bf3bf185495",
    "provider_preference_contrast": "5143504dc114be1b4cf51123da194d1c0e48b55084bdc17bc9cf6c047356a85c",
    "quality_rates": "f77ce922a5eb21e5a1495ed2c1e39ecd7296ea1dc5878134474598c6dd060433",
    "refused_overlap": "3f1186e68f5787c6be2596ad89926d48a51005af0437e7001c2da197c7aae723",
    "repeat_reliability": "d3c89a4de691921bde62646f7712519b51c64ce89fa68a4be19f9f8c63ce4ab0",
    "self_exclusion_supplementary": "e53a0c00da23fc3dc5b73f5b93fc651b856d40b34a41e3df05977183c51d71b1",
    "self_preference": "3899352950e8126cb514ea6c047e2a4b10f0a0daf91b6f0586a26d7bdd823d87",
    "unknown_providers": "7c61334cd093680c13f6ec10a2cf59bb102aa5212852dc3ccd2330442cafc42f"
  },
  "verdicts_sha256": "e8dbf6fcd7c2fdde3797a154ee78aa45aa619e7288c908e141e4dcc407721366"
}


==> anc/judgerep_release/outputs/human_power_check.json <==
{
  "h2_primary_e": "human_significant",
  "h2_secondary_e": "human_direction_nonzero",
  "human_votes_only": true,
  "n_grid": [
    25,
    50,
    100,
    200
  ],
  "n_pairs": 33,
  "nonzero_direction_pairs": 33,
  "sample_sha256": "1a0086f07250aa4291a4eb4b9c201bf4bba32c9f8c922e95886e46ba2de24d58",
  "significant_pairs": 23,
  "skipped_n_pairs": {
    "100": 5,
    "200": 33,
    "25": 0,
    "50": 0
  },
  "split": "confirm"
}


==> anc/judgerep_release/outputs/paper_check/FINAL_SUMMARY.md <==
# Updated submission checks

Only four requested edits were made: the reasoning-setting limitation with a
cross-reference to the execution table; three CSV-generated section headings
in Table 2; removal of duplicated model identifiers in Appendix C; and the
specified opening sentence of Section 3.1. The latter resolved the overflow
without an additional discretionary break in the dataset identifier.

Build: pdflatex + bibtex, included ACL style files. Total pages: 10. Main-text
pages before References, including Limitations and Ethics: 8. References and
the Filtering appendix start on page 8. H1 figure page 5; H3 figure page 6.
Errors: 0. Overfull boxes: 0. Unresolved citations/references: 0. BibTeX
warnings: 0. Underfull boxes: 11. One h-to-ht float warning remains. All pages
were rendered for review. PDF Author metadata is empty.

Numeric audit: 575 occurrences; 453 matches, 112 non-quantities, 10 unchanged
unverified external-source occurrences. Confirmed numerical mismatches: 0.
The seven external claims are JustRank's 48 realizations, the half-label bound,
Arena's 12 judges / 1,460 battles / year 2026 / 60.6%, and vote year 2025.
See number_audit.csv and number_unresolved.csv. No scientific result, frozen
artifact, license or bibliography was changed. The original 16 result tables
and verdicts retain their hashes. No model APIs, upload or push were used.
Anonymity/raw-text/secret checks have no unresolved findings.


==> anc/judgerep_release/outputs/paper_check/bt_ranking_long.csv <==
source,scope,model,log_strength,n,planned_judges,economy_judges,rank
human,all,chatgpt-4o-latest-20250326,0.3496533954666919,4000,5,3,3
human,all,claude-3-7-sonnet-20250219-thinking-32k,-0.830397536499234,4000,5,3,9
human,all,claude-opus-4-20250514,-0.2648377358768346,4000,5,3,7
human,all,claude-sonnet-4-20250514,-0.6155271250547864,4000,5,3,8
human,all,gemini-2.5-flash,0.1891939103396956,4000,5,3,4
human,all,gemini-2.5-pro,0.7594431101012415,4000,5,3,1
human,all,mistral-medium-2505,-0.0930726027678443,4000,5,3,6
human,all,o3-2025-04-16,0.4387072290642171,4000,5,3,2
human,all,qwen3-235b-a22b-no-thinking,0.0668373552268528,4000,5,3,5
opus,all,chatgpt-4o-latest-20250326,0.0475802063393288,3971,5,3,5
opus,all,claude-3-7-sonnet-20250219-thinking-32k,-0.8514404960888694,3971,5,3,9
opus,all,claude-opus-4-20250514,0.2463460513553811,3971,5,3,4
opus,all,claude-sonnet-4-20250514,-0.3212631824334807,3971,5,3,6
opus,all,gemini-2.5-flash,0.5025605122321266,3971,5,3,3
opus,all,gemini-2.5-pro,1.1249920733292569,3971,5,3,1
opus,all,mistral-medium-2505,-0.723206114725743,3971,5,3,8
opus,all,o3-2025-04-16,0.6036301157511113,3971,5,3,2
opus,all,qwen3-235b-a22b-no-thinking,-0.629199165759112,3971,5,3,7
sonnet,all,chatgpt-4o-latest-20250326,-0.0523845429635189,3980,5,3,5
sonnet,all,claude-3-7-sonnet-20250219-thinking-32k,-1.046963054739657,3980,5,3,9
sonnet,all,claude-opus-4-20250514,0.2202280030609376,3980,5,3,4
sonnet,all,claude-sonnet-4-20250514,-0.3966166939737891,3980,5,3,6
sonnet,all,gemini-2.5-flash,0.5472968375455598,3980,5,3,3
sonnet,all,gemini-2.5-pro,1.1897216974590237,3980,5,3,1
sonnet,all,mistral-medium-2505,-0.7089690328645788,3980,5,3,8
sonnet,all,o3-2025-04-16,0.8002793504803208,3980,5,3,2
sonnet,all,qwen3-235b-a22b-no-thinking,-0.5525925640042983,3980,5,3,7
haiku,all,chatgpt-4o-latest-20250326,0.1045022119921214,3998,5,3,4
haiku,all,claude-3-7-sonnet-20250219-thinking-32k,-1.6511221017964255,3998,5,3,9
haiku,all,claude-opus-4-20250514,-0.5018922193967064,3998,5,3,7
haiku,all,claude-sonnet-4-20250514,-0.9759134328966018,3998,5,3,8
haiku,all,gemini-2.5-flash,0.7687410805536995,3998,5,3,3
haiku,all,gemini-2.5-pro,1.3017322114790602,3998,5,3,2
haiku,all,mistral-medium-2505,-0.3747935592393985,3998,5,3,6
haiku,all,o3-2025-04-16,1.3869411115481505,3998,5,3,1
haiku,all,qwen3-235b-a22b-no-thinking,-0.058195302243899,3998,5,3,5
oai,all,chatgpt-4o-latest-20250326,0.2224178813027099,3997,5,3,2
oai,all,claude-3-7-sonnet-20250219-thinking-32k,-0.1737568619337656,3997,5,3,7
oai,all,claude-opus-4-20250514,0.4153758045016737,3997,5,3,1
oai,all,claude-sonnet-4-20250514,0.1005973512227659,3997,5,3,5
oai,all,gemini-2.5-flash,0.1750417904215474,3997,5,3,4
oai,all,gemini-2.5-pro,0.0162249330913774,3997,5,3,6
oai,all,mistral-medium-2505,-0.551286492384787,3997,5,3,9
oai,all,o3-2025-04-16,0.2078788850953692,3997,5,3,3
oai,all,qwen3-235b-a22b-no-thinking,-0.4124932913168907,3997,5,3,8
gem,all,chatgpt-4o-latest-20250326,0.2256878356094607,4000,5,3,4
gem,all,claude-3-7-sonnet-20250219-thinking-32k,-1.7130602297132276,4000,5,3,9
gem,all,claude-opus-4-20250514,-0.552075580173926,4000,5,3,6
gem,all,claude-sonnet-4-20250514,-1.1072638119961726,4000,5,3,8
gem,all,gemini-2.5-flash,0.8549422599797055,4000,5,3,3
gem,all,gemini-2.5-pro,1.5773422609444814,4000,5,3,1
gem,all,mistral-medium-2505,-0.5841233651063322,4000,5,3,7
gem,all,o3-2025-04-16,1.5336904676117415,4000,5,3,2
gem,all,qwen3-235b-a22b-no-thinking,-0.2351398371557309,4000,5,3,5
majority,all,chatgpt-4o-latest-20250326,0.1150283476268774,4000,5,3,4
majority,all,claude-3-7-sonnet-20250219-thinking-32k,-1.3376184252237386,4000,5,3,9
majority,all,claude-opus-4-20250514,-0.0275228134700064,4000,5,3,5
majority,all,claude-sonnet-4-20250514,-0.6194743601094359,4000,5,3,7
majority,all,gemini-2.5-flash,0.7101264264215018,4000,5,3,3
majority,all,gemini-2.5-pro,1.3445885120035888,4000,5,3,1
majority,all,mistral-medium-2505,-0.7370341199300848,4000,5,3,8
majority,all,o3-2025-04-16,1.0928110362537553,4000,5,3,2
majority,all,qwen3-235b-a22b-no-thinking,-0.5409046035724574,4000,5,3,6


==> anc/judgerep_release/outputs/paper_check/bt_rankings.csv <==
model,Human votes,Opus 5.5,Sonnet 5.5,Haiku 4.5,GPT-6 Luna,Gemini 3.1 Flash-Lite,Majority of five
gemini-2.5-pro,1,1,1,2,6,1,1
o3-2025-04-16,2,2,2,1,3,2,2
chatgpt-4o-latest-20250326,3,5,5,4,2,4,4
gemini-2.5-flash,4,3,3,3,4,3,3
qwen3-235b-a22b-no-thinking,5,7,7,5,8,5,6
mistral-medium-2505,6,8,8,6,9,7,8
claude-opus-4-20250514,7,4,4,7,1,6,5
claude-sonnet-4-20250514,8,6,6,8,5,8,7
claude-3-7-sonnet-20250219-thinking-32k,9,9,9,9,7,9,9


==> anc/judgerep_release/outputs/paper_check/build_report.json <==
{
  "engines": "pdflatex + bibtex (TeX Live 2026)",
  "style_files": {
    "acl.sty": "19dfeddc2c0e448f3926a0bef048a9db3f3611b46265b760caabd7ada4f361de",
    "acl_natbib.bst": "6fbb306202290f4b68e74ac1460a8b27398500cb6dfeb4492e74c457eae7cd1e"
  },
  "total_pages": 10,
  "body_pages_including_limitations_and_ethics": 8,
  "body_page_definition": "Pages containing text before References, including Limitations and Ethics; References begin on that same page.",
  "references_start_page": 8,
  "h1_figure_page": 5,
  "h3_figure_page": 6,
  "h3_kept_in_body": true,
  "latex_errors": [],
  "undefined_citations_or_references": [],
  "bibtex_errors_or_warnings": [],
  "overfull_boxes": [],
  "underfull_boxes": [
    "Underfull \\hbox (badness 10000) in paragraph at lines 55--56",
    "Underfull \\hbox (badness 10000) in paragraph at lines 55--56",
    "Underfull \\hbox (badness 5231) in paragraph at lines 55--56",
    "Underfull \\hbox (badness 1221) in paragraph at lines 55--56",
    "Underfull \\vbox (badness 10000) has occurred while \\output is active []",
    "Underfull \\vbox (badness 10000) has occurred while \\output is active []",
    "Underfull \\hbox (badness 10000) in paragraph at lines 70--73",
    "Underfull \\hbox (badness 10000) in paragraph at lines 70--73",
    "Underfull \\hbox (badness 3312) in paragraph at lines 8--8",
    "Underfull \\hbox (badness 3312) in paragraph at lines 9--9",
    "Underfull \\hbox (badness 3312) in paragraph at lines 11--11"
  ],
  "latex_warnings": [
    "LaTeX Warning: `h' float specifier changed to `ht'."
  ],
  "pdf_metadata": {
    "/Producer": "pdfTeX-1.40.29",
    "/Author": "",
    "/Title": "",
    "/Subject": "",
    "/Creator": "LaTeX with hyperref",
    "/Keywords": "",
    "/CreationDate": "D:20261007224317+09'00'",
    "/ModDate": "D:20261007224317+09'00'",
    "/Trapped": "/False",
    "/PTEX.Fullbanner": "This is pdfTeX, Version 3.141592653-2.6-1.40.29 (TeX Live 2026) kpathsea version 6.4.2"
  },
  "pdf_author_empty": true,
  "main_tex_sha256": "7dabcf167c53681427d5221b4cf9f9b382ac21f5f5c7be6361881031efd5a4c9",
  "main_pdf_sha256": "df5ba3555a404a714dc62463669fd0e43f97c81c273c84439e0f1b8250c4a303",
  "api_calls": 0
}


==> anc/judgerep_release/outputs/paper_check/change_timeline.csv <==
date,within_day_order,phase,event,source,source_line,evidence
2026-10-03,1,동결 전,"초기 영어 표본 용량 부족, 기존 모델·출력 상한 설정",outputs/decisions.md,53,"### 표본 중단 — 설정 유지

최종 정리 35,064건, 1,196쌍 중 최소 100건 이상인 쌍은 3개로 최대 327건뿐입니다. 목표 5,000건에 도달하지 못하므로 사용자가 정한 ‘표본 추출 멈춤 조건’에 해당합니다. 최소 75건이면 36쌍·3,145건, 최소 50건이면 207쌍·13,133건의 후보 용량이 있습니다. 50건으로 바꾸는 선택지를 질문했지만 답변이 없으므로 실제 설정을 바꾸지 않았습니다. 키 제공은 이 연구 조건의 변경 승인을 뜻하지 않는 것으로 해석했습니다. 유료 연구 요청과 실제 연구 FREEZE.json을 만들지 않았습니다.

표본 추출의 공통 상한, 최소 K, 이름 동률 정렬은 계획대로 구현합니다. dev와 반복 배분에서 반올림으로 생기는 남은 건수는 최대 잔여 방식으로 배분하고 동률이면 pair_key 순으로 정합니다. 전체 dev는 round(N×0.2), 반복은 정확히 설정 건수입니다. 그래프는 선택한 K개 시스템 전체가 연결되어야 합니다."
2026-10-04,1,동결 전,"영어 필터 제거; A→B→C 수량 기반 선택, A 채택",outputs/decisions.md,106,"## 2026-10-04 새 지시 적용 및 환경 복구

사용자의 8단계 후속 지시가 기존 인수인계보다 우선합니다. 영어 필터 제거와 A→B→C 표본 조건 순차 선택은 확정된 연구 결정입니다. 다른 필터·목표 5,000건·상한 200은 유지합니다. 기존 공통 상한 방식의 잔여는 여유 있는 쌍에 pair_key 사전순으로 1건씩 배분합니다. 이는 정확한 목표 수를 위한 수량 기반 동률 처리이며 판정 결과를 보지 않습니다.

uv로 CPython 3.11.16 가상환경과 고정 의존성을 설치했고, 변경 전 전체 테스트 110개가 18.24초에 통과했습니다. readiness에서 6종 키가 모두 없음을 확인했습니다. 따라서 사용자 1번 지시에 따라 5번 요청 생성·드라이런과 6번 유료 dev는 실행하지 않고 2~4, 7~8번을 진행합니다. 키 값은 조회·출력하지 않았습니다."
2026-10-04,2,동결 전,키 없이 공식 모델·가격 검토,outputs/decisions.md,122,"### 2026-10-04 모델 선정

공식 모델 ID·가격을 API 키 없이 확인했다. OpenAI는 gpt-5-nano 유지, Google은 최저가 gemini-2.5-flash-lite로 변경, Together는 공개 입력·출력 0달러인 Prism-ML/Ternary-Bonsai-27B로 변경했다. 가격 비교·출처·제약은 run_notes.md에 기록했다. 무료 단가도 공식 가격으로 인정하며, 확인되지 않은 무료 할당량을 비용에서 빼는 방식은 쓰지 않는다. 경제형 모델 제공사는 anthropic/openai/google/prismml로 서로 다르다. 공개 사양상 모델 제공사 PrismML을 통제 기준으로 사용하며, 호스팅 Together와 구분한다.

Google 2.5는 과거 활성 계정에 한정된다는 문서상 제약이 있다. 최저가 선정 지시를 유지하되 해당 계정 접근 가능 여부를 미확인으로 명시했다. 접근 실패 시 새 모델을 임의 채택하지 않는다. Bonsai의 Together 추론 끄기 파라미터는 공식 확인이 안 되어 보내지 않고, 전체 출력 상한을 4,096으로 두었다. 6종 ID·단가는 모두 확인했으므로 TBD 값은 없다. 계정별 가용성·생성 응답은 별도 미검증이다."
2026-10-05,1,동결 전,"Gemini3.1 Flash-Lite, open 유료 Llama70B 후보",outputs/decisions.md,140,"## 2026-10-05 모델 재선정과 표본 집중도 점검

새 지시는 키 없이 요청 생성·드라이런을 허용하므로 과거의 키 없음에 따른 드라이런 생략 지시는 대체된다. 다만 이번에는 그보다 앞선 표본 점검 중단 조건이 적용됐다. 키는 다시 확인했으며 6종 모두 없다.

open은 무료 Bonsai를 제외하고 지정된 공개 가중치 계열·서버리스·유료·비추론 지시·종료 예정 제외 조건을 적용했다. 가격표 단독으로 판단하지 않고 현재 서버리스 목록과 종료 이력을 교차 확인했다. 기존 Llama 3 8B Lite는 2026-07-10 종료 이력이 있어 제외하고, 현재 적격 모델인 meta-llama/Llama-3.3-70B-Instruct-Turbo(1.04/1.04 USD/MTok)를 채택했다. 추론을 끌 수 있는 하이브리드 모델을 비추론 전용 모델로 간주하지 않았다. gem은 명시된 Gemini 3.1 Flash-Lite(배치 0.125/0.75)로 변경했다. 2.5 안정판 종료일은 공식적으로 미발표이며 신규 계정 접근은 제한된다. 출처와 제외 근거는 run_notes.md에 기록했다."
2026-10-05,2,동결 전,oai GPT-6 Luna; open Gemma27B; 집중도 적용 언어 최소50,outputs/decisions.md,160,"## 2026-10-05 후속 확정 지시 — 판정 열람·실행 전 사전 지정

사용자가 집중도 규칙을 언어별 대결 50건 이상으로 확정했다. 현재 표본을 통과로 간주하고 동일 요청도 제거하지 않는다. battles.parquet와 SHA-256을 유지한다. 비용 드라이런은 한도 초과여도 보고를 끝까지 내며 표본을 축소하지 않는다. 유료 실행의 비용·2% 품질 가드는 유지한다. 실제 동결·confirm은 금지다.

제공사 선호 행렬은 주 분석(rep=0) 통합 점수를 사용한다. 정확히 한쪽이 q인 대결에서 q 기준 심사자 점수−사람 점수를 계산하며 동률 0.5, missing 제외다. 각 칸의 평균·n·95% percentile 구간을 낸다. 기존 표본 설계를 따라 시스템 쌍 안에서 대결을 복원 추출 1,000회 한다. 같은 재표본을 해당 심사자의 모든 제공사 칸과 자기−타 제공사 대비에 공유해 공분산을 보존한다. 타 제공사 평균은 관측된 다른 제공사 칸의 단순 평균(제공사 동등 가중)이며 셀 목록은 원 관측 기준으로 고정한다. 자기 칸이 없으면 대비는 NA/추정 불가, n<100은 수치를 유지하고 표본 부족으로 표시한다. 가설 검정·p값·Holm 가족에는 넣지 않는 사전 지정 부차 분석이다."
2026-10-05,3,동결 전·부분dev후,출력300 잘림 진단·품질 가드 중단,outputs/decisions.md,178,"### Claude dev 품질 가드 중단 — 부분 실행

Sonnet의 첫 100응답에서 parse_fail8 + refused2 = 10%(>2%)가 관측되어 자동 중단됐다. parse_fail8건 모두 제공사 stop_reason=max_tokens, 출력 토큰300이며 refused2건은 stop_reason=refusal이다. 원문·응답 문장을 보고서에 출력하지 않았다. 출력 상한이나 파서 정의를 판정 관측 후 바꿔 재실행하지 않는다.

다른 심사자의 신규 제출도 중단했다. 이때 Opus·Haiku는 첫 100건 점검을 통과하고 두 번째 100건 배치가 이미 접수된 상태였다. 로컬 대기 프로세스를 종료했으나 제공사 접수 배치를 유실하거나 재제출하지 않았다. --collect-only를 추가해 기접수 작업만 조회·회수·정산하며 신규 제출이나 재시도를 하지 않도록 했다. 회수 전용 모드 검증 및 다른 심사자의 품질 실패가 신규 제출을 차단하는 전역 가드를 추가했다. 이 운영 수정은 점수·표본·추론 정의를 변경하지 않는다. 후속 결과는 불완전 dev로 보고하며 논문에 쓰지 않는다."
2026-10-05,4,동결 전·부분dev후,"1024 가시목표/Opus·Gem API5120, 분리품질가드, open Meta8B, 500응답보존·dev재실행",outputs/decisions.md,196,"## 2026-10-05 재실행 확정 지시 — 새 판정 전 변경

사용자가 출력 상한 확대·품질 가드 분리·open 재선정·Claude dev 전체 재실행을 승인했다. 프롬프트와 파서는 변경하지 않는다. src/judgerep/prompts.py SHA256=63b8918fdd03aa4591c87a7bd8ef39654ad2c1000cfca86ce85ea466b1bcd1d2, src/judgerep/parse.py SHA256=8361f4a9c33d3562788a2d4d114c8328dbb374ebf9cde1b9d02e4c566c99c998을 보존한다. 표본 SHA도 기존과 같다.

기존500응답과 작업 상태, 당시 설정·파생 판정·보고서 스냅샷을 data/logs/archive_prefix_20261005/에 보존했다. 아카이브 직전 모든 작업 done/예약0을 확인했다. 기존 cost_ledger.json 항목은 변경하지 않는다. 새 execution.run_id=dev_rerun_20261005 및 설정 fingerprint를 작업ID에 포함해 기존 장부ID 충돌·청구 누락을 방지한다. 장부 전체 비용은 한도에 계속 포함하고 현재 dev 평균·분석에는 새 run만 사용한다. archive는 연구 분석에서 제외하되 지시된 사전 비용 가정 산출에만 쓴다."
2026-10-05,5,동결 전,Claude dev완료 및 사람투표E23 확정,outputs/decisions.md,240,"## 2026-10-05 사전 등록 및 Claude confirm 승인 반영

- 사람 투표만 읽는 human-power로 confirm 33쌍 중 23쌍 유의 확인. 12쌍 기준 충족으로 H2 주 E=human_significant(23쌍), 부 E=dir_H 비영(33쌍) 유지. 기존 Claude dev를 이미 본 상태이나 이 선택에는 심사자 판정을 사용하지 않았고 confirm 판정 생성 전 결정했다.
- confirm 쌍당89~146; n=100은5쌍, n=200은33쌍 제외. n_grid와 표본 SHA·프롬프트·파서는 유지.
- PREREGISTRATION.md 및 사람 점검 JSON/CSV를 동결 해시에 추가. 미실행3종의 품질 실패 기반 최대2회 교체, 자체 dev 후 실행 매개변수, 가격·환율 외 변경은 차단. 사전 규정된 변경을 DEVIATIONS에 기록하고 원 FREEZE를 유지한다."
2026-10-05T11:19:08.490431+00:00,6,동결,원등록·소스·설정 동결 후 Claude confirm 시작,outputs/decisions.md,249,"## confirm 실행 시작

동결 시각 2026-10-05T11:19:08.490431+00:00, 코드 커밋 `31c486ca91503819bb48325884e2c46e1debd3e3`, 테스트 139 passed in 6.95s. PREREGISTRATION.md 포함 53개 아티팩트 해시 기록. Claude 3종 confirm 최초 배치 접수. push 없음. 이후 보고는 실제 회수 상태에 따른다.

## Claude confirm 완료 및 부분 보고"
2026-10-05,7,동결 후,Claude confirm 부분결과 완결 및열람,outputs/decisions.md,253,"## Claude confirm 완료 및 부분 보고

각10,000요청, 총30,000회수. 품질 가드 통과, API missing 없음, 미결 예약0. confirm 실비176,448.7305원, 누적213,870.3336원. 기존65개 archive/dev 장부 값 유지 확인. 동결 해시 일치. 부분 분석만 실행했고 H1~H4는 미판정(6종 필요), 다수결/경제형4종 계산 없음. 결과: outputs/2-3-RESULTS_SUMMARY_2026-10-05_CONFIRM_PARTIAL.md.

최종 감사: 동결 아티팩트53개 해시 및 부분 분석 표 해시 일치. confirm60배치 모두 정산, 예약0원. 기존65개 비용 항목 보존. 후발3종 confirm 로그 없음. 파생 parquet에 원문 컬럼 없음. 보고서 숫자 표시만 읽기 쉽게 정리했으며 동결 소스·설정·등록 문서·표본은 변경하지 않았다. 사전 규정 예외를 실제 적용한 건은 없다."
2026-10-06,1,사전 등록 이탈·부분confirm열람후,"호스팅계정 추가안함:open제외,5종/경량3종",outputs/decisions.md,261,"## 2026-10-06 — 사전 등록 이탈: 5종 전환

사용자 확정 결정으로 open 제외. 호스팅 계정을 추가하지 않기로 한 실행상의 결정이며 Claude3종 confirm 부분 결과를 본 뒤 결정했다. H1 중앙값/다수결5종, H2/H4경량3종(haiku/oai/gem); 나머지 정의·프롬프트·파서·순서 통합·표본 유지. 원 FREEZE/PREREGISTRATION은 보존하고 별도 정확한 변경 해시를 사용한다. 원 사전 규정 예외로 위장하지 않는다.

OpenAI/Gemini 키 없음 확인(값 미출력). 추가 유료 호출0, 기존Claude 결과 재사용. README의2종 dev→품질/비용→필요시등록된교체→qualify→2종confirm→전체분석을 준비했다. 후발 자격 확인 코드의 Config.get 기본값 인자 오류도 수정해 실제 재개 경로를 검증한다. 기존open 설정은 실행 목록에서 제거하고 합성 회귀 테스트용 excluded_judges에만 보존한다."
2026-10-06,2,동결 후 정의 변경,다수결 모두유효 요구를 동률/missing기권으로 수정,outputs/decisions.md,269,"## 2026-10-06 다수결 정의 재확인과 복원

원 동결31c486c의 코드와 PREREGISTRATION.md에는 모두 유효 조건이 있었으며 현재도 missing 하나면 다수결missing이었다. 사용자께서 재확인한 동률·missing 기권 정의와 다른 사실을 확인했다. 최신 명시적 지시로 기권 후 A/B 수 비교(같으면 동률, 전원기권0:0도 동률)로 수정했다. 원 동결 기록은 보존하고 이 불일치를 소급 은폐하지 않는다. 5종 실행 완결 전 전체 분석 제한은 그대로다. 아직 실제 다수결을 산출하지 않았으므로 Claude 부분 기술 통계는 영향 없음. 추가 API 호출 없음.

다수결 복원 검증: 147 passed in 8.52s. 변경 후 해시 집합 `80f7df5350572007b99e845eaae7b3e8fb871e46c71ed87bda65b8e32d452dcb`. 원 FREEZE/프롬프트/파서/순서통합/표본 보존, 이탈 해시 검증 통과. 로컬 커밋은 git add의 .git/index.lock 생성이 현재 실행 환경의 쓰기 제한으로 거부되어 미완료다. implementation_commit=null로 두었으며 기존 git_base_commit을 새 커밋으로 표시하지 않았다. push 없음."
2026-10-06,3,동결 후,oai/gem dev 품질통과·설정유지·confirm자격,outputs/decisions.md,289,"## 2026-10-06 후발 2종 자동 절차 (2026-10-06T05:00:17.688124+00:00)

oai/gem 각각 dev 2,000건 완결·현재 모델·품질 가드 통과. 판정 일치도와 무관하게 기존 모델·출력 상한·추론 설정을 유지하며 교체하지 않는다. 실제 dev 비용으로 두 모델 confirm을 함께 추정한 비용 가드 통과. 상세: followup_dev_check_20261006.json 및 followup_controller_status_20261006.json. 원 FREEZE·등록 이탈 해시·표본·프롬프트·파서 보존.

## 2026-10-06 후발 2종 자동 절차 (2026-10-06T05:00:55.471875+00:00)"
2026-10-07T04:59:33.665739+00:00,1,전체confirm후,5종 전체보고 완료; 상위제목날짜보다UTC시각기준,outputs/decisions.md,305,"## 2026-10-06 후발 2종 자동 절차 (2026-10-07T04:59:33.665739+00:00)

5종 confirm 전체 분석·보고서·비용 보고 완료. 실제 결과 요약: 2-3-RESULTS_SUMMARY_2026-10-06_FIVE_JUDGES_COMPLETE.md. 가설 판정은 outputs/tables/hypotheses.csv를 따른다. 비용 잔액: {""anthropic"": {""charged_krw"": 213870.33359999993, ""reserved_krw"": 0.0, ""cap_krw"": 300000, ""remaining_krw"": 86129.66640000007}, ""non_anthropic"": {""charged_krw"": 5838.157430000002, ""reserved_krw"": 0.0, ""cap_krw"": 15000, ""remaining_krw"": 9161.842569999997}}. 원 동결·정확한 이탈 해시 및 과거 장부 보존 확인, push 없음.

## 2026-10-07 사후 탐색 분석, 사전 등록 아님"


==> anc/judgerep_release/outputs/paper_check/curated_facts.csv <==
fact,value,source,row,column,derivation
n,5000.0,outputs/sampling_status.json,n,value,
k,9.0,outputs/sampling_status.json,k,value,
selected_pairs,33.0,outputs/sampling_status.json,selected_pairs,value,
dev,1000.0,outputs/sampling_status.json,dev,value,
confirm,4000.0,outputs/sampling_status.json,confirm,value,
repeats,500.0,outputs/sampling_status.json,repeats,value,
min_pair_battles,100.0,outputs/sampling_status.json,min_pair_battles,value,
pair_cap,183.0,outputs/sampling_status.json,pair_cap,value,
eligible,146.0,outputs/sampling_status.json,attempts[0],eligible_pairs,
judges,5.0,config.yaml,judges,length,
providers,3.0,config.yaml,judges,provider,unique count
economy,3.0,config.yaml,judges[tier=economy],length,
upper,2.0,config.yaml,judges[tier!=economy],length,
onehuman,1.0,src/judgerep/sampling.py,92,human_winner,One decisive vote retained per selected battle
tworesponses,2.0,src/judgerep/prompts.py,USER,"response_a,response_b",two compared responses
oneprompt,1.0,src/judgerep/prompts.py,USER,template,single fixed template
zero,0.0,src/judgerep/stats/decisions.py,5,decision,score/direction/significance definition
one,1.0,src/judgerep/stats/decisions.py,5,decision,score/direction/significance definition
half,0.5,src/judgerep/stats/decisions.py,5,decision,score/direction/significance definition
z,1.96,src/judgerep/stats/decisions.py,13,decision,score/direction/significance definition
threshold_k,0.6,PREREGISTRATION.md,H1/H3,threshold,
threshold_t,0.8,PREREGISTRATION.md,H1/H3,threshold,
gap,0.1,PREREGISTRATION.md,H1/H3,threshold,
ratio,2.0,PREREGISTRATION.md,H1/H3,threshold,
grid25,25.0,config.yaml,analysis.n_grid,value,
grid50,50.0,config.yaml,analysis.n_grid,value,
grid100,100.0,config.yaml,analysis.n_grid,value,
grid200,200.0,config.yaml,analysis.n_grid,value,
bootstrap,1000.0,config.yaml,analysis.n_bootstrap,value,
p95,0.95,src/judgerep/stats/decisions.py,interval,quantiles,central coverage = .975-.025
n95,0.95,config.yaml,analysis.nstar_threshold,value,
skip5,5.0,PREREGISTRATION.md,human power,n=100 skipped pairs,
max_tokens,6000.0,config.yaml,sampling.max_tokens_per_battle,value,
extra,2.0,config.yaml,sampling.n_extra_repeats,value,
reps,3.0,config.yaml,sampling.n_extra_repeats,value,1+extra repeats
confirm_requests,10000.0,outputs/tables/quality_rates.csv,judge=oai,expected_requests,
old6,6.0,PREREGISTRATION.md,H1~H4,judge count,
old4,4.0,PREREGISTRATION.md,H2/H4,economy count,
deviations,2.0,DEVIATIONS.md,2026-10-06,open exclusion AND majority definition correction,At least two substantive changes; not just one
median_kappa,0.2168233425571654,outputs/tables/hypotheses.csv,2,median_kappa,
median_tau,0.6666666666666666,outputs/tables/hypotheses.csv,2,median_tau,
kappa_ci_low,0.1928929515155402,outputs/tables/hypotheses.csv,2,kappa_ci_low,
kappa_ci_high,0.2398190381342662,outputs/tables/hypotheses.csv,2,kappa_ci_high,
tau_ci_low,0.5555555555555556,outputs/tables/hypotheses.csv,2,tau_ci_low,
tau_ci_high,0.7222222222222222,outputs/tables/hypotheses.csv,2,tau_ci_high,
h2_delta,0.0978260869565216,outputs/tables/hypotheses.csv,3,delta,
secondary_delta,0.1253136200716845,outputs/tables/hypotheses.csv,4,delta,
h2_ci_low,0.0523715415019762,outputs/tables/hypotheses.csv,3,ci_low,
secondary_ci_low,0.0279224480009709,outputs/tables/hypotheses.csv,4,ci_low,
h2_ci_high,0.1939799331103678,outputs/tables/hypotheses.csv,3,ci_high,
secondary_ci_high,0.1723300036656891,outputs/tables/hypotheses.csv,4,ci_high,
h2_p_holm,0.0019980019980019,outputs/tables/hypotheses.csv,3,p_holm,
secondary_p_holm,,outputs/tables/hypotheses.csv,4,p_holm,
h2_n,23.0,outputs/tables/hypotheses.csv,3,n,
secondary_n,33.0,outputs/tables/hypotheses.csv,4,n,
h4_observed,0.1578051892811569,outputs/tables/hypotheses.csv,5,observed,
h4_expected,0.0353582386230928,outputs/tables/hypotheses.csv,5,expected,
h4_difference,0.122446950658064,outputs/tables/hypotheses.csv,5,difference,
h4_ci_low,0.1107561073131891,outputs/tables/hypotheses.csv,5,ci_low,
h4_ci_high,0.1333086177574362,outputs/tables/hypotheses.csv,5,ci_high,
h4_p_holm,0.0019980019980019,outputs/tables/hypotheses.csv,5,p_holm,
h4_n,2351.0,outputs/tables/hypotheses.csv,5,n,
opus_tau,0.6666666666666666,outputs/tables/h1.csv,2,tau,
sonnet_tau,0.6666666666666666,outputs/tables/h1.csv,3,tau,
haiku_tau,0.8888888888888888,outputs/tables/h1.csv,4,tau,
oai_tau,0.1666666666666666,outputs/tables/h1.csv,5,tau,
gem_tau,0.8888888888888888,outputs/tables/h1.csv,6,tau,
majority_tau,0.7777777777777778,outputs/tables/h1.csv,7,tau,
tau_min,0.1666666666666666,outputs/tables/h1.csv,"scope=all,5 judges",tau,min
tau_max,0.8888888888888888,outputs/tables/h1.csv,"scope=all,5 judges",tau,max
haiku_correct,22.0,outputs/tables/h2_precision.csv,"judge=haiku,scope=all,analysis=primary",precision*n,round(product)
haiku_n,23.0,outputs/tables/h2_precision.csv,"judge=haiku,scope=all,analysis=primary",n,
haiku_coverage,1.0,outputs/tables/h2_precision.csv,"judge=haiku,scope=all,analysis=primary",coverage,
oai_correct,7.0,outputs/tables/h2_precision.csv,"judge=oai,scope=all,analysis=primary",precision*n,round(product)
oai_n,14.0,outputs/tables/h2_precision.csv,"judge=oai,scope=all,analysis=primary",n,
oai_coverage,0.6086956521739131,outputs/tables/h2_precision.csv,"judge=oai,scope=all,analysis=primary",coverage,
gem_correct,22.0,outputs/tables/h2_precision.csv,"judge=gem,scope=all,analysis=primary",precision*n,round(product)
gem_n,23.0,outputs/tables/h2_precision.csv,"judge=gem,scope=all,analysis=primary",n,
gem_coverage,1.0,outputs/tables/h2_precision.csv,"judge=gem,scope=all,analysis=primary",coverage,
haiku+oai_correct,7.0,outputs/tables/h2_precision.csv,"judge=haiku+oai,scope=all,analysis=primary",precision*n,round(product)
haiku+oai_n,8.0,outputs/tables/h2_precision.csv,"judge=haiku+oai,scope=all,analysis=primary",n,
haiku+oai_coverage,0.3478260869565217,outputs/tables/h2_precision.csv,"judge=haiku+oai,scope=all,analysis=primary",coverage,
haiku+gem_correct,22.0,outputs/tables/h2_precision.csv,"judge=haiku+gem,scope=all,analysis=primary",precision*n,round(product)
haiku+gem_n,23.0,outputs/tables/h2_precision.csv,"judge=haiku+gem,scope=all,analysis=primary",n,
haiku+gem_coverage,1.0,outputs/tables/h2_precision.csv,"judge=haiku+gem,scope=all,analysis=primary",coverage,
oai+gem_correct,7.0,outputs/tables/h2_precision.csv,"judge=oai+gem,scope=all,analysis=primary",precision*n,round(product)
oai+gem_n,8.0,outputs/tables/h2_precision.csv,"judge=oai+gem,scope=all,analysis=primary",n,
oai+gem_coverage,0.3478260869565217,outputs/tables/h2_precision.csv,"judge=oai+gem,scope=all,analysis=primary",coverage,
meanP2,0.9021739130434782,outputs/tables/h2_precision.csv,3 economy combinations,precision,mean
meanP1,0.8043478260869565,outputs/tables/h2_precision.csv,"haiku,oai,gem",precision,mean
opus_censored,8.0,outputs/tables/nstar.csv,"source=opus,gap_human>=0.1",censored,sum
opus_censored_rate,0.34782608695652173,outputs/tables/nstar.csv,"source=opus,gap_human>=0.1",censored,mean
sonnet_censored,6.0,outputs/tables/nstar.csv,"source=sonnet,gap_human>=0.1",censored,sum
sonnet_censored_rate,0.2608695652173913,outputs/tables/nstar.csv,"source=sonnet,gap_human>=0.1",censored,mean
haiku_censored,1.0,outputs/tables/nstar.csv,"source=haiku,gap_human>=0.1",censored,sum
haiku_censored_rate,0.043478260869565216,outputs/tables/nstar.csv,"source=haiku,gap_human>=0.1",censored,mean
oai_censored,16.0,outputs/tables/nstar.csv,"source=oai,gap_human>=0.1",censored,sum
oai_censored_rate,0.6956521739130435,outputs/tables/nstar.csv,"source=oai,gap_human>=0.1",censored,mean
gem_censored,1.0,outputs/tables/nstar.csv,"source=gem,gap_human>=0.1",censored,sum
gem_censored_rate,0.043478260869565216,outputs/tables/nstar.csv,"source=gem,gap_human>=0.1",censored,mean
h3_count,4.0,outputs/tables/hypotheses.csv,"hypothesis=H3,judge in 5 models",supported,sum
three_censored,3.0,outputs/tables/nstar.csv,"5 models,gap_human>=0.1",censored,count judge rates >=25%
quarter,0.25,paper/main.tex,qualitative lower bound,25%,3 judge censoring rates exceed this bound
human50,8.0,outputs/tables/nstar.csv,"source=human,gap_human>=0.1",nstar,count >=50
h3_median,1.0,outputs/tables/hypotheses.csv,"H3,opus/sonnet/haiku/gem",median_ratio,
nstar23,23.0,outputs/tables/nstar.csv,"source=human,gap_human>=0.1",pair_key,count
sample_min,111.0,data/derived/battles.parquet,all,pair_key,minimum group size
en,2156.0,data/derived/battles.parquet,split=confirm,language,en count
nonen,1471.0,data/derived/battles.parquet,split=confirm,language,nonen count
unknown,373.0,data/derived/battles.parquet,split=confirm,language,unknown count
nonen_rate,0.36775,data/derived/battles.parquet,split=confirm,language,known non-English count/4000
english_min,0.1111111111111111,outputs/tables/h1_language.csv,"english,5 models",tau,min
english_max,0.9444444444444444,outputs/tables/h1_language.csv,"english,5 models",tau,max
non_english_min,0.1666666666666666,outputs/tables/h1_language.csv,"non_english,5 models",tau,min
non_english_max,0.8888888888888888,outputs/tables/h1_language.csv,"non_english,5 models",tau,max
exclude_tau,0.7777777777777777,outputs/posthoc/h1_without_oai.csv,3,median_tau,
remain4,4.0,outputs/posthoc/h1_without_oai.csv,3,n_judges,
wrong1,1.0,outputs/posthoc/shared_wrong_pairs.csv,all,pair_key,count
max_fail,4.0,outputs/tables/quality_rates.csv,"2,3,4,5,6",parse_fail,max
valid_min,3971.0,outputs/tables/judge_summary.csv,"2,3,4,5,6",valid_battles,min
valid_max,4000.0,outputs/tables/judge_summary.csv,"2,3,4,5,6",valid_battles,max
confirm_all,50000.0,outputs/tables/quality_rates.csv,all,expected_requests,sum
opus_refused,76.0,outputs/tables/quality_rates.csv,2,refused,
opus_refused_rate,0.0076,outputs/tables/quality_rates.csv,2,refused_rate_expected,
sonnet_refused,39.0,outputs/tables/quality_rates.csv,3,refused,
sonnet_refused_rate,0.0039,outputs/tables/quality_rates.csv,3,refused_rate_expected,
pref_n_min,870.0,outputs/tables/provider_preference.csv,all,n,min
pref_n_max,2163.0,outputs/tables/provider_preference.csv,all,n,max
exclude_min,0.3115,outputs/tables/self_preference.csv,all,self_provider_excluded/n,min
exclude_max,0.63225,outputs/tables/self_preference.csv,all,self_provider_excluded/n,max
rank7,7.0,outputs/tables/bt_strengths.csv,"source=human,scope=all,model=claude-opus-4-20250514",log_strength,descending rank
rank4,4.0,outputs/tables/bt_strengths.csv,"source=opus/sonnet,scope=all,model=claude-opus-4-20250514",log_strength,descending rank
rankpair36,36.0,outputs/tables/bt_strengths.csv,9 systems,model,"choose(9,2)"
discordance_count4,4.0,outputs/tables/h1.csv,haiku/gem vs opus/sonnet,tau,Difference in human-discordant pair counts is 4; actual between-judge reversed pairs are 4 OR 6.
two_high_tau,2.0,outputs/tables/h1.csv,"5 judges,scope=all",tau,count tau=8/9
two_mid_tau,2.0,outputs/tables/h1.csv,"5 judges,scope=all",tau,count tau=2/3
one_low_tau,1.0,outputs/tables/h1.csv,"5 judges,scope=all",tau,count tau=1/6
old300,300.0,outputs/decisions.md,180,output tokens,partial dev truncation diagnostic
visible1024,1024.0,config.yaml,judges[*],visible_output_target_tokens,"Target, not a guaranteed visible-output cap"
all60000,60000.0,outputs/posthoc/linkage/status.json,responses_checked,value,
USD,156.93463645000003,outputs/tables/cost.csv,all,total_actual_krw,sum / config FX=1400
duplicates39,39.0,data/raw/selected_texts.parquet,all,prompt,exact repeated prompt group sizes sum; no text output
filter_raw,135634.0,outputs/tables/filter_counts.csv,2,n,
filter_deduplicate_id,135634.0,outputs/tables/filter_counts.csv,3,n,
filter_deduplicate_session_order,135619.0,outputs/tables/filter_counts.csv,4,n,
filter_different_systems,135609.0,outputs/tables/filter_counts.csv,5,n,
filter_nonempty_responses,135472.0,outputs/tables/filter_counts.csv,6,n,
filter_single_turn,116307.0,outputs/tables/filter_counts.csv,7,n,
filter_first_vote,92488.0,outputs/tables/filter_counts.csv,8,n,
filter_decisive_vote,67617.0,outputs/tables/filter_counts.csv,9,n,
filter_valid_structure,67617.0,outputs/tables/filter_counts.csv,10,n,
filter_token_limit,65636.0,outputs/tables/filter_counts.csv,11,n,
replication2,2.0,src/judgerep/stats/decisions.py,precision,"combinations(economy,2)",two judges per replicated conclusion
further_hypotheses,3.0,PREREGISTRATION.md,"H2,H3,H4",hypothesis labels,count excluding H1
claude_count,3.0,config.yaml,judges[provider=anthropic],key,count
single_anthropic_provider,1.0,config.yaml,"judges[provider=anthropic,tier!=economy]",provider,unique provider count
first_vote,1.0,src/judgerep/sampling.py,first_vote filter,evaluation_order,first vote only
orders2,2.0,src/judgerep/requests.py,request_ids,"order=(ab,ba)",two response-order requests
dominant_providers3,3.0,data/derived/battles.parquet + config.yaml,9 unique systems grouped by system_providers,provider,three providers have at least two selected systems each
luna_infinite,inf,outputs/tables/hypotheses.csv,9,median_ratio,
censor_inf,inf,src/judgerep/stats/nstar.py,7,nstar,initial/censored infinite value
three_categories,3.0,src/judgerep/parse.py,VERDICT,A|B|TIE,category count
prompt_sentences,3.0,src/judgerep/prompts.py,USER,brief justification,at most three sentences
opus_english_kappa,0.1797450774823628,outputs/tables/h1_language.csv,2,kappa,
opus_english_tau,0.611111111111111,outputs/tables/h1_language.csv,2,tau,
opus_non_english_kappa,0.2212733641500785,outputs/tables/h1_language.csv,8,kappa,
opus_non_english_tau,0.5555555555555556,outputs/tables/h1_language.csv,8,tau,
sonnet_english_kappa,0.2119228853951767,outputs/tables/h1_language.csv,3,kappa,
sonnet_english_tau,0.6666666666666666,outputs/tables/h1_language.csv,3,tau,
sonnet_non_english_kappa,0.2189858774683076,outputs/tables/h1_language.csv,9,kappa,
sonnet_non_english_tau,0.6666666666666666,outputs/tables/h1_language.csv,9,tau,
haiku_english_kappa,0.2641673086459513,outputs/tables/h1_language.csv,4,kappa,
haiku_english_tau,0.9444444444444444,outputs/tables/h1_language.csv,4,tau,
haiku_non_english_kappa,0.2840373531888208,outputs/tables/h1_language.csv,10,kappa,
haiku_non_english_tau,0.8888888888888888,outputs/tables/h1_language.csv,10,tau,
oai_english_kappa,0.0470639761909787,outputs/tables/h1_language.csv,5,kappa,
oai_english_tau,0.1111111111111111,outputs/tables/h1_language.csv,5,tau,
oai_non_english_kappa,0.0449641551869553,outputs/tables/h1_language.csv,11,kappa,
oai_non_english_tau,0.1666666666666666,outputs/tables/h1_language.csv,11,tau,
gem_english_kappa,0.2924341652467215,outputs/tables/h1_language.csv,6,kappa,
gem_english_tau,0.9444444444444444,outputs/tables/h1_language.csv,6,tau,
gem_non_english_kappa,0.3250630279275343,outputs/tables/h1_language.csv,12,kappa,
gem_non_english_tau,0.8333333333333334,outputs/tables/h1_language.csv,12,tau,
majority_english_kappa,0.2578005108903819,outputs/tables/h1_language.csv,7,kappa,
majority_english_tau,0.7222222222222222,outputs/tables/h1_language.csv,7,tau,
majority_non_english_kappa,0.2809681287110747,outputs/tables/h1_language.csv,13,kappa,
majority_non_english_tau,0.7777777777777778,outputs/tables/h1_language.csv,13,tau,


==> anc/judgerep_release/outputs/paper_check/execution_settings.csv <==
Judge,Model ID,Temperature,Reasoning,API output cap,Batch
Opus 5.5,claude-opus-5-5,Not sent (unsupported),adaptive; effort=low,5120,Yes
Sonnet 5.5,claude-sonnet-5-5,Not sent (unsupported),between_tools; effort=low; no tools,1024,Yes
Haiku 4.5,claude-haiku-4-5-20251001,0,disabled,1024,Yes
GPT-6 Luna,gpt-6-luna,Not sent (unsupported),effort=none,1024,Yes
Gemini 3.1 Flash-Lite,gemini-3.1-flash-lite,0,thinkingLevel=minimal,5120,Yes


==> anc/judgerep_release/outputs/paper_check/filtering.csv <==
Stage,Battles remaining
Raw release,"135,634"
Duplicates removed,"135,619"
Two different systems,"135,609"
Non-empty responses,"135,472"
Single turn,"116,307"
First vote per conversation,"92,488"
Vote selects one response,"67,617"
"At most 6,000 tokens","65,636"


==> anc/judgerep_release/outputs/paper_check/final_edits.diff <==
--- paper/main.tex (before four edits)
+++ paper/main.tex (after four edits)
@@ -52,7 +52,7 @@
 
 \subsection{Data and sample}
 
-We use the \texttt{arena-human-preference-140k} release \citep{arena140k}, pinned to a fixed revision, which contains 135,634 battles. A battle consists of one user request, the responses of two anonymous systems, and the user's vote. We keep single-turn battles, the first vote of each conversation, votes that choose one of the two responses (ties and ``both bad'' are excluded), and battles whose request and two responses total at most 6,000 tokens; 65,636 battles remain (Appendix~\ref{app:filters}). We do not filter by language. Restricting to English left only three system pairs with at least 100 battles, so the language restriction was dropped before any judge output was produced, and results are reported separately for English and non-English battles.
+We use a public Chatbot Arena release, \texttt{arena-human-preference-140k} \citep{arena140k}, pinned to a fixed revision, which contains 135,634 battles. A battle consists of one user request, the responses of two anonymous systems, and the user's vote. We keep single-turn battles, the first vote of each conversation, votes that choose one of the two responses (ties and ``both bad'' are excluded), and battles whose request and two responses total at most 6,000 tokens; 65,636 battles remain (Appendix~\ref{app:filters}). We do not filter by language. Restricting to English left only three system pairs with at least 100 battles, so the language restriction was dropped before any judge output was produced, and results are reported separately for English and non-English battles.
 
 Systems were added in decreasing order of battle count until system pairs with at least 100 battles could supply 5,000 battles under a common per-pair cap. This rule selected nine systems and 33 system pairs with 111--183 battles each (Appendix~\ref{app:systems}); the comparison graph is connected. The sample was split by pair into a development set (1,000 battles) used for pipeline checks and a confirmation set (4,000 battles) used for all results in this paper. Of the confirmation battles, 2,156 are English, 1,471 are in another identified language, and 373 have no identified language.
 
@@ -192,7 +192,7 @@
 
 The study has nine systems and 33 system pairs, and rank correlations over nine systems are coarse. Conclusion-level results rest on 23 pairs, and the H2 effect depends on a single poorly aligned judge. The cross-provider analyses use one low-cost judge per provider; we did not test replication between larger models from different providers. The registered design included a sixth judge, an open-weight economy model, that was dropped after partial results had been seen; although the reason was logistical, this is a deviation from the preregistration. All five judges are proprietary models that may be retired, which limits exact reproduction of the verdicts; we release the verdicts themselves.
 
-The human reference is a single crowd vote per battle from 2025. Such votes are noisy and reflect voter preference, not correctness, and the judged systems are older than most of the judge models. Some battle texts may have been seen by the judges during training. The judging prompt is in English while 37\% of confirmation battles are in another identified language. Ties and ``both bad'' votes were excluded, so the results apply to battles where the voter expressed a preference. We tested one prompt and one verdict-resolution rule; treating order-inconsistent verdicts as ties is one of several reasonable choices. The prediction-powered baseline listed in the preregistered plan was not implemented.
+The human reference is a single crowd vote per battle from 2025. Such votes are noisy and reflect voter preference, not correctness, and the judged systems are older than most of the judge models. Some battle texts may have been seen by the judges during training. The judging prompt is in English while 37\% of confirmation battles are in another identified language. Ties and ``both bad'' votes were excluded, so the results apply to battles where the voter expressed a preference. We tested one prompt and one verdict-resolution rule; treating order-inconsistent verdicts as ties is one of several reasonable choices. Reasoning settings were not uniform across judges, because providers expose different controls (Table~\ref{tab:execution}): GPT-6 Luna ran with reasoning turned off, while Opus and Sonnet ran with low-effort reasoning. We cannot tell whether Luna's low agreement with human votes reflects the model or this setting, and the H2 effect depends on that judge. The prediction-powered baseline listed in the preregistered plan was not implemented.
 
 \section*{Ethics and Reproducibility}
 
@@ -246,7 +246,7 @@
 \section{Judging protocol}
 \label{app:protocol}
 
-Model identifiers: \texttt{claude-opus-5-5}, \texttt{claude-sonnet-5-5}, \texttt{claude-haiku-4-5-20251001}, \texttt{gpt-6-luna}, \texttt{gemini-3.1-flash-lite}. All requests were sent through the providers' batch interfaces. The target for visible output was 1,024 tokens; for Opus and Flash-Lite the total output limit was set to 5,120 tokens to leave room for reasoning tokens, which does not guarantee a fixed amount of visible output. An initial limit of 300 tokens truncated some responses in a partial development run; the limit was raised and the development run repeated before the freeze. Table~\ref{tab:execution} reports the settings used.
+All requests were sent through the providers' batch interfaces. The target for visible output was 1,024 tokens; for Opus and Flash-Lite the total output limit was set to 5,120 tokens to leave room for reasoning tokens, which does not guarantee a fixed amount of visible output. An initial limit of 300 tokens truncated some responses in a partial development run; the limit was raised and the development run repeated before the freeze. Table~\ref{tab:execution} reports the settings used.
 
 \paragraph{System prompt.} \emph{You are an impartial evaluator comparing two AI assistant responses to the same user request.}
 
--- paper/tables/table2.tex (before four edits)
+++ paper/tables/table2.tex (after four edits)
@@ -5,12 +5,17 @@
 \toprule
 Source of conclusion & Precision & Coverage \\
 \midrule
+\multicolumn{3}{l}{\emph{Single judge}} \\
 Haiku 4.5 & 22/23 (0.96) & 1.00 \\
 GPT-6 Luna & 7/14 (0.50) & 0.61 \\
 Gemini 3.1 Flash-Lite & 22/23 (0.96) & 1.00 \\
+\midrule
+\multicolumn{3}{l}{\emph{Replicated across providers}} \\
 Haiku 4.5 +\newline GPT-6 Luna & 7/8 (0.88) & 0.35 \\
 Haiku 4.5 +\newline Gemini 3.1 Flash-Lite & 22/23 (0.96) & 1.00 \\
 GPT-6 Luna +\newline Gemini 3.1 Flash-Lite & 7/8 (0.88) & 0.35 \\
+\midrule
+\multicolumn{3}{l}{\emph{Not part of H2}} \\
 Opus 5.5 & 15/17 (0.88) & 0.74 \\
 Sonnet 5.5 & 17/19 (0.89) & 0.83 \\
 Majority of five & 20/21 (0.95) & 0.91 \\


==> anc/judgerep_release/outputs/paper_check/final_validation.json <==
{
  "original_captions_preserved": true,
  "original_labels_preserved": true,
  "todo_remaining": 0,
  "bibliography_unchanged": true,
  "six_original_tables_replaced": true,
  "two_figures_inserted": true,
  "effective_freeze_valid": true,
  "original_freeze_unchanged": true,
  "original_deviation_unchanged": true,
  "sixteen_original_result_tables_unchanged": true,
  "original_verdicts_unchanged": true
}


==> anc/judgerep_release/outputs/paper_check/kappa_matrix.csv <==
source,Human votes,Opus 5.5,Sonnet 5.5,Haiku 4.5,GPT-6 Luna,Gemini 3.1 Flash-Lite
Human votes,1.000,0.202,0.217,0.266,0.052,0.302
Opus 5.5,0.202,1.000,0.637,0.366,0.276,0.403
Sonnet 5.5,0.217,0.637,1.000,0.424,0.282,0.464
Haiku 4.5,0.266,0.366,0.424,1.000,0.129,0.616
GPT-6 Luna,0.052,0.276,0.282,0.129,1.000,0.151
Gemini 3.1 Flash-Lite,0.302,0.403,0.464,0.616,0.151,1.000


==> anc/judgerep_release/outputs/paper_check/kappa_orientation_check.csv <==
judge,frozen_original_battle_orientation,lexically_reoriented_comparison_only
opus,0.20172772901489663,0.19672195972015485
sonnet,0.21682334255716548,0.20689899524681932
haiku,0.2655088703818134,0.2342290525161942
oai,0.05161818926669391,0.06283524229003502
gem,0.3021749895250066,0.27328488943718665


==> anc/judgerep_release/outputs/paper_check/language.csv <==
Judge,English kappa,English tau,Non-English kappa,Non-English tau
Opus 5.5,0.180,0.611,0.221,0.556
Sonnet 5.5,0.212,0.667,0.219,0.667
Haiku 4.5,0.264,0.944,0.284,0.889
GPT-6 Luna,0.047,0.111,0.045,0.167
Gemini 3.1 Flash-Lite,0.292,0.944,0.325,0.833
Majority of five,0.258,0.722,0.281,0.778


==> anc/judgerep_release/outputs/paper_check/methods_audit.csv <==
item,manuscript_line,assessment,finding,source,suggestion
필터,55,부분 일치·누락,"단일 턴·첫 투표·결정적 승패·6000토큰·다국어 일치. ID와 session/order 중복 제거, 다른 시스템, 빈 응답, 양쪽 동일 질문·유효 대화 구조가 본문에서 일부 빠짐.",src/judgerep/sampling.py:28–94; PREREGISTRATION.md 표본,Appendix filtering에 valid_structure(제외0건) 및 동일 질문/역할 구조 검증을 추가.
표본 선택,57,일치·상세 보완,"정리 후 시스템별 등장 수 내림차순, 동률 이름순, 최소 K 연결 그래프와 목표5000 충족. A→B→C 중 A 채택; 최종 공통 cap183, 지정최대200.",src/judgerep/sampling.py:132–175; outputs/sampling_status.json,"A의 min_pair=100, max_per_pair=200와 동률/분할 최대잔여 규칙을 명시."
순서 통합,65,일치,"두 순서 모두 유효하고 같은 시스템 승리면 승패, 나머지는 tie, 한쪽 invalid면missing.",src/judgerep/resolve.py:8–18; PREREGISTRATION.md 프롬프트·파서,"주 분석 rep=0, 반복 판정은 주 분석에 추가하지 않음을 명시."
순서 일관 정의,120,불일치,"같은 시스템 승리뿐 아니라 ab=TIE, ba=TIE도 order_consistent=True.",src/judgerep/resolve.py:32,both orders select the same system OR both return TIE로 캡션 수정.
반복 일치 분모,120,불일치,"반복500개 중 세 판정 모두 유효한 대결만 분모: opus493,sonnet497,haiku500,oai498,gem500.","outputs/tables/repeat_reliability.csv:2–6, n/expected_n",share of battles with three valid resolved verdicts; report judge-specific denominators.
κ의 기준 방향,69,범위 명확화 필요,쌍별 승률/방향은 이름 사전순 기준이지만 H1 κ는 순서통합 후 원 대결 model_a/model_b 기준 점수로 계산한다. 원고의 사전순 점수 설명이 κ까지 적용되는 것으로 읽히면 다른 통계량이다.,src/judgerep/analysis.py:116–141; h1_metrics; outputs/paper_check/kappa_orientation_check.csv,For pair-level win rates and directional conclusions로 범위를 한정하고 κ의 범주는 original battle A/B/tie라고 명시.
BT 추정,73,설명 누락,MM·동률 반승은 일치. 관측 edge 양방향에0.5 pseudo-win 추가와 연결성 조건이 빠짐.,src/judgerep/stats/bt.py:5–28; PREREGISTRATION.md H1,각 관측 edge 양방향0.5 pseudo-win 평활과 비연결시NA를 명시.
유의 판정,69,일치,"n>1, 표본표준편차 ddof=1/sqrt(n), |w−0.5|>1.96SE. ties0.5/missing제외.",src/judgerep/stats/decisions.py:5–13,정규 근사 기준이며 exact binomial test가 아님을 분명히 할 것.
n*,77,대체로 일치,"25/50/100/200, 복원추출1000, 기준.95. 스킵은 쌍의 사람 대결 수만 아닌 해당 source의 유효 관측 수 기준.",src/judgerep/stats/nstar.py:4–15; PREREGISTRATION.md H3,n exceeds the number of valid observations for that source로 명시.
H1,85,변경 설계와 일치,임계κ<.6와τ>.8 유지. 원 등록6종→실제5종은 사후 부분결과 열람 후 이탈.,PREREGISTRATION.md H1; RESEARCH_DEVIATION_2026-10-06.md,초록과 서론의 preregistered five-judge 결과 표현을 preregistered study with disclosed post-registration changes로 한정.
H2,86,변경 설계와 일치,"원4경량/6조합→실제3경량/3조합, E23고정. bootstrap중E재선택 없음.","PREREGISTRATION.md H2; src/judgerep/analysis.py:129–143,196–218","분모0 NA 처리, E고정, 유효 항 평균, undefined bootstrap 있으면p=NA를 보완."
H3,87,일치·해석 한정,"g_H>=.1, human n* finite, censored∞ 포함 중앙값<=2, 심사자별판정. 중앙값1은 모든 유한 쌍의 비율<=1을 뜻하지 않는다.",PREREGISTRATION.md H3; outputs/tables/nstar_ratios.csv,abstract의 no more verdicts를 median grid-based ratio로 한정; 관측격자밖 adding verdicts does not help 단정은 완화.
H4,88,변경 설계와 일치,"실제3경량모두binary+humanbinary, 공동불일치−개별비율곱. 원등록4종과 구분.",src/judgerep/stats/common_error.py:4–10; PREREGISTRATION.md H4,다수결·유의 쌍 기준과 혼동하지 않도록 분모2351 명시 유지.
부트스트랩,90,일치·설명 누락,"쌍 내 공동 대결 복원 추출1000, percentile95%와단측plus-one p, H2주/H4에만Holm. 사람 방향은 재계산하지만 E는고정.",src/judgerep/analysis.py; src/judgerep/stats/decisions.py:45–70,공동 재표집·plus-one·E고정·undefined 처리를 명시.
다수결 및 이탈 수,94,중요 불일치,open 제외 외에 모두유효 요구→동률/missing 기권으로 변경했다. 원 등록에는 모두유효 조건이 명시돼 있다. No other definition changed는 사실과 다름.,DEVIATIONS.md 2026-10-06 다수결 정의 재확인; src/judgerep/stats/agreement.py:16,다수결 변경의 시점과 규칙을 별도 명시. 모든 결과를 원등록 그대로라고 표현하지 말 것.
무작위 오류 범위,128,문장은 수치상 참,"actual은 관측 통계, 구간은 모의 오류배치 분포. τ5종 모두구간내.",outputs/tables/null_comparison.csv; null_model_explanation.md,95% randomization reference range로 쓰고 observed-tau CI/무편향 증거로 해석하지 말 것.
순위 차이 4/36,124,한정 필요,"human-discordance count 차이는4지만 실제 심사자 간 뒤집힌쌍은 haiku↔opus/sonnet6,gem↔opus/sonnet4.",outputs/tables/bt_strengths.csv; rank_distance.csv,four fewer discordances relative to the human order 또는 실제 조합별4–6쌍으로 수정.
every measure 우월,128,불일치,Haiku/Gem의κτρ는높지만 order_consistent는Opus/Sonnet보다낮다. 동률비율도 높음이 우월함을 뜻하지 않는다.,outputs/tables/judge_summary.csv:2–6; outputs/tables/h1.csv,on kappa and the rank-correlation measures로 한정.
출력 상한,288,중요 한정 필요,"1024는가시목표. Opus/Gem 총APIcap5120, 나머지1024. 추론 포함으로 visible1024의 독립보장은없음.",config.yaml judges; PREREGISTRATION.md 실행설정,"We targeted 1,024 visible tokens; total output caps and reasoning modes varied by model (table)."
격차별 공동 불일치,193,사후 표와 일치,"gap구간순관측 .2118,.2038,.1668,.0996로 감소; 독립기대 .0592,.0535,.0349,.0213. 인과추론은불가.",outputs/posthoc/h4_by_human_gap.csv:2–5,"탐색적 분할, 구간별유효n을 병기."


==> anc/judgerep_release/outputs/paper_check/null_tau_check.csv <==
judge,metric,n,actual,ci_low,ci_high,n_bootstrap_valid,n_bootstrap_undefined,planned_judges,economy_judges,inside_null_95_range
gem,tau,4000,0.8888888888888888,0.7222222222222222,1.0,1000,0,5,3,True
haiku,tau,3998,0.8888888888888888,0.6666666666666666,1.0,1000,0,5,3,True
oai,tau,3997,0.1666666666666666,-0.1111111111111111,0.7222222222222222,1000,0,5,3,True
opus,tau,3971,0.6666666666666666,0.5,0.9444444444444444,1000,0,5,3,True
sonnet,tau,3980,0.6666666666666666,0.5555555555555556,0.9444444444444444,1000,0,5,3,True


==> anc/judgerep_release/outputs/paper_check/number_audit.csv <==
manuscript_location,manuscript_value,source,source_row,source_column,source_value,compared_value,unit_conversion,match,note,context
paper/main.tex:20:288,five,config.yaml,judges,length,5,5,identity,match, Unchanged-text provenance transferred from previous audited draft.,"st-registration reduction of the judge set), five judge models from three providers re-judged 4,000 Chatbot Arena "
paper/main.tex:20:311,three,config.yaml,judges,provider,3,3,identity,match,unique count Unchanged-text provenance transferred from previous audited draft.,"on of the judge set), five judge models from three providers re-judged 4,000 Chatbot Arena battles (nine systems, 3"
paper/main.tex:20:337,"4,000",outputs/sampling_status.json,confirm,value,4000,4000,identity,match, Unchanged-text provenance transferred from previous audited draft.," judge models from three providers re-judged 4,000 Chatbot Arena battles (nine systems, 33 system pairs) that carry"
paper/main.tex:20:366,nine,outputs/sampling_status.json,k,value,9,9,identity,match, Unchanged-text provenance transferred from previous audited draft.,"iders re-judged 4,000 Chatbot Arena battles (nine systems, 33 system pairs) that carry human votes, each in both r"
paper/main.tex:20:380,33,outputs/sampling_status.json,selected_pairs,value,33,33,identity,match, Unchanged-text provenance transferred from previous audited draft.,"d 4,000 Chatbot Arena battles (nine systems, 33 system pairs) that carry human votes, each in both response orde"
paper/main.tex:20:536,0.22,outputs/tables/hypotheses.csv,2,median_kappa,0.2168233425571654,0.2168233425571654,identity,match, Unchanged-text provenance transferred from previous audited draft.," the verdict level (median Cohen's $\kappa = 0.22$), and system rankings did not survive a change of judge: Kendal"
paper/main.tex:20:651,0.17,outputs/tables/h1.csv,"scope=all,5 judges",tau,0.1666666666666666,0.1666666666666666,identity,match,min Unchanged-text provenance transferred from previous audited draft.,"'s $\tau$ with the human ranking ranged from 0.17 to 0.89 (median 0.67), so the preregistered hypothesis that rank"
paper/main.tex:20:659,0.89,outputs/tables/h1.csv,"scope=all,5 judges",tau,0.8888888888888888,0.8888888888888888,identity,match,max Unchanged-text provenance transferred from previous audited draft.,"$ with the human ranking ranged from 0.17 to 0.89 (median 0.67), so the preregistered hypothesis that rankings rem"
paper/main.tex:20:672,0.67,outputs/tables/hypotheses.csv,2,median_tau,0.6666666666666666,0.6666666666666666,identity,match, Unchanged-text provenance transferred from previous audited draft.,"man ranking ranged from 0.17 to 0.89 (median 0.67), so the preregistered hypothesis that rankings remain stable wa"
paper/main.tex:20:784,two,src/judgerep/stats/decisions.py,precision,"combinations(economy,2)",2,2,identity,match,two judges per replicated conclusion Unchanged-text provenance transferred from previous audited draft.,was not supported. Conclusions replicated by two low-cost judges from different providers matched the human concl
paper/main.tex:20:901,+0.10,outputs/tables/hypotheses.csv,3,delta,0.0978260869565216,0.0978260869565216,identity,match, Unchanged-text provenance transferred from previous audited draft.,"n more often than single-judge conclusions ($+0.10$ precision), but the gain came from filtering out one poorly ali"
paper/main.tex:20:957,one,outputs/tables/h1.csv,"5 judges,scope=all",tau,1,1,identity,match,count tau=1/6 Unchanged-text provenance transferred from previous audited draft.,"ision), but the gain came from filtering out one poorly aligned judge, and replication involving that judge left "
paper/main.tex:20:1047,35,outputs/tables/h2_precision.csv,"judge=haiku+oai,scope=all,analysis=primary",coverage,0.3478260869565217,34.782608695652165,source fraction x 100 = manuscript percent,match, Unchanged-text provenance transferred from previous audited draft.,olving that judge left a conclusion for only 35\% of comparisons. Judges that agreed with humans reached a stabl
paper/main.tex:20:1209,26,outputs/tables/nstar.csv,"source=sonnet,gap_human>=0.1",censored,0.2608695652173913,26.08695652173913,source fraction x 100 = manuscript percent,match,mean Unchanged-text provenance transferred from previous audited draft.,s required; the others failed to converge on 26--70\% of system pairs at the sample sizes tested (up to 100 verd
paper/main.tex:20:1212,-70,outputs/tables/nstar.csv,"source=oai,gap_human>=0.1",censored,0.6956521739130435,69.56521739130434,source fraction x 100 = manuscript percent,match,mean Unchanged-text provenance transferred from previous audited draft.,equired; the others failed to converge on 26--70\% of system pairs at the sample sizes tested (up to 100 verdicts
paper/main.tex:20:1268,100,config.yaml,analysis.n_grid,value,100.0,100.0,identity,match,,stem pairs at the sample sizes tested (up to 100 verdicts per pair). Disagreements with the human vote co-occurre
paper/main.tex:25:148,one,paper/main.tex,4,parse_fail,one,one,identity,non_quantity,"Generic protocol/example or discourse enumeration, not an observed estimate. Unchanged-text provenance transferred from previous audited draft.","s a pairwise comparison: a judge model reads one request and two responses and says which response is better, and"
paper/main.tex:25:164,two,paper/main.tex,4,missing,two,two,identity,non_quantity,"Generic protocol/example or discourse enumeration, not an observed estimate. Unchanged-text provenance transferred from previous audited draft.","parison: a judge model reads one request and two responses and says which response is better, and the verdicts ar"
paper/main.tex:27:17,two,paper/main.tex,4,missing,two,two,identity,non_quantity,"Generic protocol/example or discourse enumeration, not an observed estimate. Unchanged-text provenance transferred from previous audited draft.","This paper asks two practical questions about that check. First, when a system-level"
paper/main.tex:27:59,First,paper/main.tex,4,parse_fail,First,First,identity,non_quantity,"Generic protocol/example or discourse enumeration, not an observed estimate. Unchanged-text provenance transferred from previous audited draft.","ks two practical questions about that check. First, when a system-level conclusion obtained with one judge is repro"
paper/main.tex:27:111,one,paper/main.tex,4,parse_fail,one,one,identity,non_quantity,"Generic protocol/example or discourse enumeration, not an observed estimate. Unchanged-text provenance transferred from previous audited draft.","when a system-level conclusion obtained with one judge is reproduced by a judge from a different provider, is it "
paper/main.tex:27:244,Second,paper/main.tex,4,missing,Second,Second,identity,non_quantity,"Generic protocol/example or discourse enumeration, not an observed estimate. Unchanged-text provenance transferred from previous audited draft."," the conclusion that human votes would give? Second, how many verdicts does a judge need before its system-level con"
paper/main.tex:29:163,2025,paper/main.tex,29,163,2025,2025,identity,non_quantity,"Structural count, identifier or reference, not an estimate.","l ranking systems similarly \citep{gera-etal-2025-justrank,gao-etal-2025-evaluating}. We preregistered this observ"
paper/main.tex:29:186,2025,paper/main.tex,29,186,2025,2025,identity,non_quantity,"Structural count, identifier or reference, not an estimate.","arly \citep{gera-etal-2025-justrank,gao-etal-2025-evaluating}. We preregistered this observation as a replication "
paper/main.tex:29:275,three,PREREGISTRATION.md,"H2,H3,H4",hypothesis labels,3,3,identity,match,count excluding H1 Unchanged-text provenance transferred from previous audited draft.,"rvation as a replication hypothesis (H1) and three further hypotheses on replication (H2), sample requirements (H3)"
paper/main.tex:29:409,six,PREREGISTRATION.md,H1~H4,judge count,6.0,6.0,identity,match,,"disagreement (H4). The registered design had six judges; one was dropped after registration, as described in Sect"
paper/main.tex:29:421,one,DEVIATIONS.md,2026-10-06 open exclusion,excluded judge,1,1,identity,match,One removed open judge.," (H4). The registered design had six judges; one was dropped after registration, as described in Section~\ref{sec"
paper/main.tex:29:517,"4,000",outputs/sampling_status.json,confirm,value,4000,4000,identity,match, Unchanged-text provenance transferred from previous audited draft.," Section~\ref{sec:prereg}. We then re-judged 4,000 battles from a public Chatbot Arena release \citep{chiang2024cha"
paper/main.tex:29:608,five,config.yaml,judges,length,5,5,identity,match, Unchanged-text provenance transferred from previous audited draft.,"ase \citep{chiang2024chatbot,arena140k} with five judge models from three providers. Every battle has a human vote"
paper/main.tex:29:631,three,config.yaml,judges,provider,3,3,identity,match,unique count Unchanged-text provenance transferred from previous audited draft.,"atbot,arena140k} with five judge models from three providers. Every battle has a human vote, so verdict-level and s"
paper/main.tex:33:187,0.17,outputs/tables/h1.csv,"scope=all,5 judges",tau,0.1666666666666666,0.1666666666666666,identity,match,min Unchanged-text provenance transferred from previous audited draft., depended strongly on the judge ($\tau$ from 0.17 to 0.89; median 0.67 against a preregistered threshold of 0.8).
paper/main.tex:33:195,0.89,outputs/tables/h1.csv,"scope=all,5 judges",tau,0.8888888888888888,0.8888888888888888,identity,match,max Unchanged-text provenance transferred from previous audited draft.,d strongly on the judge ($\tau$ from 0.17 to 0.89; median 0.67 against a preregistered threshold of 0.8).
paper/main.tex:33:208,0.67,outputs/tables/hypotheses.csv,2,median_tau,0.6666666666666666,0.6666666666666666,identity,match, Unchanged-text provenance transferred from previous audited draft., the judge ($\tau$ from 0.17 to 0.89; median 0.67 against a preregistered threshold of 0.8).
paper/main.tex:33:250,0.8,PREREGISTRATION.md,H1/H3,threshold,0.8,0.8,identity,match, Unchanged-text provenance transferred from previous audited draft.,an 0.67 against a preregistered threshold of 0.8).
paper/main.tex:34:193,one,outputs/tables/h1.csv,"5 judges,scope=all",tau,1,1,identity,match,count tau=1/6 Unchanged-text provenance transferred from previous audited draft.,replication removed the wrong conclusions of one poorly aligned judge. Two well-aligned judges gained nothing fro
paper/main.tex:34:219,Two,outputs/tables/h1.csv,"5 judges,scope=all",tau,2,2,identity,match,count tau=8/9 Unchanged-text provenance transferred from previous audited draft.,"ong conclusions of one poorly aligned judge. Two well-aligned judges gained nothing from replicating each other, "
paper/main.tex:34:355,100,outputs/tables/h2_precision.csv,"judge=haiku,scope=all,analysis=primary",coverage,1.0,100.0,source fraction x 100 = manuscript percent,match, Unchanged-text provenance transferred from previous audited draft.,e poorly aligned judge reduced coverage from 100\% to 35\% of comparisons.
paper/main.tex:34:364,35,outputs/tables/h2_precision.csv,"judge=haiku+oai,scope=all,analysis=primary",coverage,0.3478260869565217,34.782608695652165,source fraction x 100 = manuscript percent,match, Unchanged-text provenance transferred from previous audited draft.,aligned judge reduced coverage from 100\% to 35\% of comparisons.
paper/main.tex:35:27,four,outputs/tables/hypotheses.csv,"hypothesis=H3,judge in 5 models",supported,4,4,identity,match,sum Unchanged-text provenance transferred from previous audited draft.,"\item \textbf{H3 held for four of five judges.} Where a judge converged, it needed no more verd"
paper/main.tex:35:35,five,config.yaml,judges,length,5,5,identity,match, Unchanged-text provenance transferred from previous audited draft.,"\item \textbf{H3 held for four of five judges.} Where a judge converged, it needed no more verdicts tha"
paper/main.tex:35:119,Three,outputs/tables/nstar.csv,"5 models,gap_human>=0.1",censored,3,3,identity,match,count judge rates >=25% Unchanged-text provenance transferred from previous audited draft.,it needed no more verdicts than human votes. Three judges failed to converge on a quarter or more of the system pai
paper/main.tex:35:156,quarter,paper/main.tex,qualitative lower bound,25%,0.25,0.25,identity,match,3 judge censoring rates exceed this bound Unchanged-text provenance transferred from previous audited draft., votes. Three judges failed to converge on a quarter or more of the system pairs within the sizes tested.
paper/main.tex:36:132,one,src/judgerep/sampling.py,92,human_winner,1,1,identity,match,One decisive vote retained per selected battle Unchanged-text provenance transferred from previous audited draft.,se the reference label is a single vote from one user.
paper/main.tex:39:21,nine,outputs/sampling_status.json,k,value,9,9,identity,match, Unchanged-text provenance transferred from previous audited draft.,"The study is small (nine systems, 33 system pairs, three low-cost judges in the cross-pro"
paper/main.tex:39:35,33,outputs/sampling_status.json,selected_pairs,value,33,33,identity,match, Unchanged-text provenance transferred from previous audited draft.,"The study is small (nine systems, 33 system pairs, three low-cost judges in the cross-provider analys"
paper/main.tex:39:52,three,config.yaml,judges[tier=economy],length,3,3,identity,match, Unchanged-text provenance transferred from previous audited draft.,"udy is small (nine systems, 33 system pairs, three low-cost judges in the cross-provider analyses) and its contribu"
paper/main.tex:43:79,2025,paper/main.tex,43,79,2025,2025,identity,non_quantity,"Structural count, identifier or reference, not an estimate.",ystem-level judge quality.} \citet{gera-etal-2025-justrank} evaluate 48 judge realizations by how well the system 
paper/main.tex:43:103,48,paper/refs.bib (bibliographic record only),50,rep,,,identity,source_unverified,Cited paper full text required; local experiment is not evidence for this external claim. Unchanged-text provenance transferred from previous audited draft.,y.} \citet{gera-etal-2025-justrank} evaluate 48 judge realizations by how well the system ranking they induce ma
paper/main.tex:43:285,2025,paper/main.tex,43,285,2025,2025,identity,non_quantity,"Structural count, identifier or reference, not an estimate.","m-level quality can diverge. \citet{gao-etal-2025-evaluating} compare combinations of input sets, judges, comparis"
paper/main.tex:45:185,half,paper/refs.bib (bibliographic record only),5,precision,,,identity,source_unverified,Cited paper full text required; local experiment is not evidence for this external claim. Unchanged-text provenance transferred from previous audited draft.,"uates, bias correction cannot save more than half of the ground-truth labels, and show that judge bias can perturb"
paper/main.tex:47:323,two,paper/main.tex,4,missing,two,two,identity,non_quantity,"Generic protocol/example or discourse enumeration, not an observed estimate. Unchanged-text provenance transferred from previous audited draft.",ches or beats the panel. We observe the same two patterns for pairwise system comparison: disagreements with the 
paper/main.tex:47:432,five,paper/main.tex,2,planned_judges,five,five,identity,non_quantity,"Generic protocol/example or discourse enumeration, not an observed estimate. Unchanged-text provenance transferred from previous audited draft.","the human vote co-occur across judges, and a five-judge majority does not beat the best single judge."
paper/main.tex:49:238,twelve,paper/refs.bib:arena2026judges,external publication,full text required,,,identity,source_unverified,External-source claim; not validated from local experimental outputs.,"ho}. A recent analysis by the Arena team had twelve models judge 1,460 English Text Arena battles from 2026 and comp"
paper/main.tex:49:258,"1,460",paper/refs.bib:arena2026judges,external publication,full text required,,,identity,source_unverified,External-source claim; not validated from local experimental outputs.,"is by the Arena team had twelve models judge 1,460 English Text Arena battles from 2026 and compared the verdicts w"
paper/main.tex:49:296,2026,paper/refs.bib:arena2026judges,external publication,full text required,,,identity,source_unverified,External-source claim; not validated from local experimental outputs.," judge 1,460 English Text Arena battles from 2026 and compared the verdicts with the human votes \citep{arena2026j"
paper/main.tex:49:571,twelve,paper/refs.bib:arena2026judges,external publication,full text required,,,identity,source_unverified,External-source claim; not validated from local experimental outputs.,"oter, and that even on the battles where all twelve judges chose the same response the voter agreed only 60.6\% of t"
paper/main.tex:49:631,60.6,paper/refs.bib:arena2026judges,external publication,full text required,,,identity,source_unverified,External-source claim; not validated from local experimental outputs.,hose the same response the voter agreed only 60.6\% of the time. That analysis is at the verdict level and include
paper/main.tex:49:735,one,paper/main.tex,,,one,one,identity,non_quantity,Protocol/discourse enumeration reviewed in context.,"nd includes battles in which the judge wrote one of the responses; it does not examine system rankings, replicate"
paper/main.tex:55:139,"135,634",outputs/tables/filter_counts.csv,2,n,135634,135634,identity,match, Unchanged-text provenance transferred from previous audited draft.,", pinned to a fixed revision, which contains 135,634 battles. A battle consists of one user request, the responses of"
paper/main.tex:55:177,one,src/judgerep/sampling.py,92,human_winner,1,1,identity,match,One decisive vote retained per selected battle Unchanged-text provenance transferred from previous audited draft.,"ntains 135,634 battles. A battle consists of one user request, the responses of two anonymous systems, and the us"
paper/main.tex:55:212,two,src/judgerep/prompts.py,USER,"response_a,response_b",2,2,identity,match,two compared responses Unchanged-text provenance transferred from previous audited draft.,"nsists of one user request, the responses of two anonymous systems, and the user's vote. We keep single-turn batt"
paper/main.tex:55:289,first,src/judgerep/sampling.py,first_vote filter,evaluation_order,1,1,identity,match,first vote only Unchanged-text provenance transferred from previous audited draft.,"ser's vote. We keep single-turn battles, the first vote of each conversation, votes that choose one of the two resp"
paper/main.tex:55:340,one,src/judgerep/stats/decisions.py,5,decision,1,1,identity,match,score/direction/significance definition Unchanged-text provenance transferred from previous audited draft.,"vote of each conversation, votes that choose one of the two responses (ties and ``both bad'' are excluded), and b"
paper/main.tex:55:351,two,src/judgerep/prompts.py,USER,"response_a,response_b",2,2,identity,match,two compared responses Unchanged-text provenance transferred from previous audited draft.,"h conversation, votes that choose one of the two responses (ties and ``both bad'' are excluded), and battles whos"
paper/main.tex:55:433,two,src/judgerep/prompts.py,USER,"response_a,response_b",2,2,identity,match,two compared responses Unchanged-text provenance transferred from previous audited draft.,"are excluded), and battles whose request and two responses total at most 6,000 tokens; 65,636 battles remain (App"
paper/main.tex:55:461,"6,000",config.yaml,sampling.max_tokens_per_battle,value,6000,6000,identity,match, Unchanged-text provenance transferred from previous audited draft.,"hose request and two responses total at most 6,000 tokens; 65,636 battles remain (Appendix~\ref{app:filters}). We d"
paper/main.tex:55:475,"65,636",outputs/tables/filter_counts.csv,11,n,65636,65636,identity,match, Unchanged-text provenance transferred from previous audited draft.,"nd two responses total at most 6,000 tokens; 65,636 battles remain (Appendix~\ref{app:filters}). We do not filter by"
paper/main.tex:55:590,three,outputs/decisions.md,historical report,,3,3,identity,match,Historical decision log line55 verifies English-only3 pairs. Unchanged-text provenance transferred from previous audited draft.,"y language. Restricting to English left only three system pairs with at least 100 battles, so the language restrict"
paper/main.tex:55:623,100,outputs/sampling_status.json,min_pair_battles,value,100,100,identity,match, Unchanged-text provenance transferred from previous audited draft.,"h left only three system pairs with at least 100 battles, so the language restriction was dropped before any judg"
paper/main.tex:57:89,100,outputs/sampling_status.json,min_pair_battles,value,100,100,identity,match, Unchanged-text provenance transferred from previous audited draft.,"attle count until system pairs with at least 100 battles could supply 5,000 battles under a common per-pair cap. "
paper/main.tex:57:114,"5,000",outputs/sampling_status.json,n,value,5000,5000,identity,match, Unchanged-text provenance transferred from previous audited draft.,"pairs with at least 100 battles could supply 5,000 battles under a common per-pair cap. This rule selected nine sys"
paper/main.tex:57:176,nine,outputs/sampling_status.json,k,value,9,9,identity,match, Unchanged-text provenance transferred from previous audited draft.,er a common per-pair cap. This rule selected nine systems and 33 system pairs with 111--183 battles each (Appendix
paper/main.tex:57:193,33,outputs/sampling_status.json,selected_pairs,value,33,33,identity,match, Unchanged-text provenance transferred from previous audited draft.,air cap. This rule selected nine systems and 33 system pairs with 111--183 battles each (Appendix~\ref{app:syste
paper/main.tex:57:214,111,data/derived/battles.parquet,all,pair_key,111,111,identity,match,minimum group size Unchanged-text provenance transferred from previous audited draft.,lected nine systems and 33 system pairs with 111--183 battles each (Appendix~\ref{app:systems}); the comparison g
paper/main.tex:57:218,-183,outputs/sampling_status.json,pair_cap,value,183,183,identity,match, Unchanged-text provenance transferred from previous audited draft.,ed nine systems and 33 system pairs with 111--183 battles each (Appendix~\ref{app:systems}); the comparison graph 
paper/main.tex:57:354,"1,000",outputs/sampling_status.json,dev,value,1000,1000,identity,match, Unchanged-text provenance transferred from previous audited draft.,"le was split by pair into a development set (1,000 battles) used for pipeline checks and a confirmation set (4,000 "
paper/main.tex:57:418,"4,000",outputs/sampling_status.json,confirm,value,4000,4000,identity,match, Unchanged-text provenance transferred from previous audited draft.," for pipeline checks and a confirmation set (4,000 battles) used for all results in this paper. Of the confirmation"
paper/main.tex:57:498,"2,156",data/derived/battles.parquet,split=confirm,language,2156,2156,identity,match,en count Unchanged-text provenance transferred from previous audited draft.," in this paper. Of the confirmation battles, 2,156 are English, 1,471 are in another identified language, and 373 h"
paper/main.tex:57:517,"1,471",data/derived/battles.parquet,split=confirm,language,1471,1471,identity,match,nonen count Unchanged-text provenance transferred from previous audited draft.,"the confirmation battles, 2,156 are English, 1,471 are in another identified language, and 373 have no identified l"
paper/main.tex:57:563,373,data/derived/battles.parquet,split=confirm,language,373,373,identity,match,unknown count Unchanged-text provenance transferred from previous audited draft.,",471 are in another identified language, and 373 have no identified language."
paper/main.tex:61:1,Five,config.yaml,judges,length,5,5,identity,match, Unchanged-text provenance transferred from previous audited draft.,"Five judge models from three providers were used: Claude Opus 5.5, Cl"
paper/main.tex:61:24,three,config.yaml,judges,provider,3,3,identity,match,unique count Unchanged-text provenance transferred from previous audited draft.,"Five judge models from three providers were used: Claude Opus 5.5, Claude Sonnet 5.5, and Cla"
paper/main.tex:61:63,5.5,paper/main.tex,61,63,5.5,5.5,identity,non_quantity,"Formatting, reference, model/system identifier, or label; not a measured quantity. Unchanged-text provenance transferred from previous audited draft."," from three providers were used: Claude Opus 5.5, Claude Sonnet 5.5, and Claude Haiku 4.5 (Anthropic); GPT-6 Luna"
paper/main.tex:61:82,5.5,paper/main.tex,61,82,5.5,5.5,identity,non_quantity,"Formatting, reference, model/system identifier, or label; not a measured quantity. Unchanged-text provenance transferred from previous audited draft.","rs were used: Claude Opus 5.5, Claude Sonnet 5.5, and Claude Haiku 4.5 (Anthropic); GPT-6 Luna (OpenAI); and Gemi"
paper/main.tex:61:104,4.5,paper/main.tex,61,104,4.5,4.5,identity,non_quantity,"Formatting, reference, model/system identifier, or label; not a measured quantity. Unchanged-text provenance transferred from previous audited draft.","pus 5.5, Claude Sonnet 5.5, and Claude Haiku 4.5 (Anthropic); GPT-6 Luna (OpenAI); and Gemini 3.1 Flash-Lite (Goo"
paper/main.tex:61:125,6,paper/main.tex,61,125,6,6,identity,non_quantity,"Formatting, reference, model/system identifier, or label; not a measured quantity. Unchanged-text provenance transferred from previous audited draft.","t 5.5, and Claude Haiku 4.5 (Anthropic); GPT-6 Luna (OpenAI); and Gemini 3.1 Flash-Lite (Google). The three low"
paper/main.tex:61:153,3.1,paper/main.tex,61,153,3.1,3.1,identity,non_quantity,"Formatting, reference, model/system identifier, or label; not a measured quantity. Unchanged-text provenance transferred from previous audited draft.",(Anthropic); GPT-6 Luna (OpenAI); and Gemini 3.1 Flash-Lite (Google). The three low-cost models from different pr
paper/main.tex:61:182,three,config.yaml,judges[tier=economy],length,3,3,identity,match, Unchanged-text provenance transferred from previous audited draft.,"AI); and Gemini 3.1 Flash-Lite (Google). The three low-cost models from different providers (Haiku, Luna, Flash-Lit"
paper/main.tex:61:396,two,config.yaml,judges[tier!=economy],length,2,2,identity,match, Unchanged-text provenance transferred from previous audited draft.,re not confounded with tier differences. The two larger Anthropic models show the effect of tier within one provi
paper/main.tex:61:455,one,config.yaml,"judges[provider=anthropic,tier!=economy]",provider,1,1,identity,match,unique provider count Unchanged-text provenance transferred from previous audited draft.,hropic models show the effect of tier within one provider. Exact model identifiers and request settings are given
paper/main.tex:65:100,two,src/judgerep/prompts.py,USER,"response_a,response_b",2,2,identity,match,two compared responses Unchanged-text provenance transferred from previous audited draft.,":protocol}), which shows the request and the two responses without system names and asks for a brief justificatio"
paper/main.tex:65:200,one,src/judgerep/stats/decisions.py,5,decision,1,1,identity,match,score/direction/significance definition Unchanged-text provenance transferred from previous audited draft.," justification followed by a final line with one of three verdicts: A, B, or tie. Each battle was judged twice wi"
paper/main.tex:65:207,three,src/judgerep/parse.py,VERDICT,A|B|TIE,3,3,identity,match,category count Unchanged-text provenance transferred from previous audited draft.,"ication followed by a final line with one of three verdicts: A, B, or tie. Each battle was judged twice with the re"
paper/main.tex:65:260,twice,src/judgerep/requests.py,request_ids,"order=(ab,ba)",2,2,identity,match,two response-order requests Unchanged-text provenance transferred from previous audited draft.,"rdicts: A, B, or tie. Each battle was judged twice with the response order swapped. If the two verdicts selected th"
paper/main.tex:65:306,two,src/judgerep/requests.py,request_ids,"order=(ab,ba)",2,2,identity,match,two response-order requests Unchanged-text provenance transferred from previous audited draft.,"wice with the response order swapped. If the two verdicts selected the same system, that system wins; if they sel"
paper/main.tex:65:493,two,src/judgerep/requests.py,request_ids,"order=(ab,ba)",2.0,2.0,identity,match,two response-order requests,. We call a battle order-consistent when the two orders selected the same system or were both ties. A battle with
paper/main.tex:65:644,500,outputs/sampling_status.json,repeats,value,500,500,identity,match, Unchanged-text provenance transferred from previous audited draft.," either order is missing for that judge. For 500 confirmation battles, both orders were judged two additional tim"
paper/main.tex:65:694,two,src/judgerep/requests.py,request_ids,"order=(ab,ba)",2.0,2.0,identity,match,two response-order requests,"onfirmation battles, both orders were judged two additional times to measure run-to-run consistency. Each judge t"
paper/main.tex:65:780,"10,000",outputs/tables/quality_rates.csv,judge=oai,expected_requests,10000,10000,identity,match, Unchanged-text provenance transferred from previous audited draft.,"n consistency. Each judge therefore produced 10,000 confirmation responses."
paper/main.tex:69:70,first,src/judgerep/stats/decisions.py,5,decision,1,1,identity,match,score/direction/significance definition Unchanged-text provenance transferred from previous audited draft.,"s, scores are oriented to the alphabetically first system $X$ of each pair: 1 if $X$ wins, 0 if it loses, and 0.5 f"
paper/main.tex:69:101,1,src/judgerep/stats/decisions.py,5,decision,1,1,identity,match,score/direction/significance definition Unchanged-text provenance transferred from previous audited draft.,"lphabetically first system $X$ of each pair: 1 if $X$ wins, 0 if it loses, and 0.5 for a tie. For a judge or fo"
paper/main.tex:69:116,0,src/judgerep/stats/decisions.py,5,decision,0,0,identity,match,score/direction/significance definition Unchanged-text provenance transferred from previous audited draft.,"irst system $X$ of each pair: 1 if $X$ wins, 0 if it loses, and 0.5 for a tie. For a judge or for the human vot"
paper/main.tex:69:135,0.5,src/judgerep/stats/decisions.py,5,decision,0.5,0.5,identity,match,score/direction/significance definition Unchanged-text provenance transferred from previous audited draft.,"each pair: 1 if $X$ wins, 0 if it loses, and 0.5 for a tie. For a judge or for the human votes, the win rate $w$ "
paper/main.tex:69:275,0.5,src/judgerep/stats/decisions.py,5,decision,0.5,0.5,identity,match,score/direction/significance definition Unchanged-text provenance transferred from previous audited draft.,", and its \emph{direction} is the sign of $w-0.5$. A direction is \emph{significant} if $|w-0.5| > 1.96\,\mathrm{"
paper/main.tex:69:322,0.5,src/judgerep/stats/decisions.py,5,decision,0.5,0.5,identity,match,score/direction/significance definition Unchanged-text provenance transferred from previous audited draft.,"5$. A direction is \emph{significant} if $|w-0.5| > 1.96\,\mathrm{se}$, where $\mathrm{se}$ is the standard error"
paper/main.tex:69:329,1.96,src/judgerep/stats/decisions.py,13,decision,1.96,1.96,identity,match,score/direction/significance definition Unchanged-text provenance transferred from previous audited draft.,"irection is \emph{significant} if $|w-0.5| > 1.96\,\mathrm{se}$, where $\mathrm{se}$ is the standard error of the "
paper/main.tex:69:448,0.5,src/judgerep/stats/decisions.py,5,decision,0.5,0.5,identity,match,score/direction/significance definition Unchanged-text provenance transferred from previous audited draft., We write $\mathrm{dir}_H$ and $g_H = |w_H - 0.5|$ for the human direction and gap.
paper/main.tex:71:152,first,paper/main.tex,4,parse_fail,first,first,identity,non_quantity,"Generic protocol/example or discourse enumeration, not an observed estimate. Unchanged-text provenance transferred from previous audited draft.","ts and the human votes over the categories \{first system, second system, tie\}, in the original left/right orienta"
paper/main.tex:71:166,second,paper/main.tex,4,missing,second,second,identity,non_quantity,"Generic protocol/example or discourse enumeration, not an observed estimate. Unchanged-text provenance transferred from previous audited draft.","an votes over the categories \{first system, second system, tie\}, in the original left/right orientation of each ba"
paper/main.tex:73:147,half,src/judgerep/stats/decisions.py,5,decision,0.5,0.5,identity,match,score/direction/significance definition Unchanged-text provenance transferred from previous audited draft.,"m \citep{hunter2004mm}, with ties counted as half a win for each side and 0.5 pseudo-wins added in each direction "
paper/main.tex:73:176,0.5,src/judgerep/stats/bt.py,22,wins += .5 * edges,0.5,0.5,identity,match,Pseudo-wins in each direction of an observed pair.,"ties counted as half a win for each side and 0.5 pseudo-wins added in each direction for every observed pair, and"
paper/main.tex:75:97,23,outputs/tables/hypotheses.csv,3,n,23,23,identity,match, Unchanged-text provenance transferred from previous audited draft., pairs whose human direction is significant (23 of 33 pairs in the confirmation set). The single-judge precision
paper/main.tex:75:103,33,outputs/sampling_status.json,selected_pairs,value,33,33,identity,match, Unchanged-text provenance transferred from previous audited draft., whose human direction is significant (23 of 33 pairs in the confirmation set). The single-judge precision $P_1(
paper/main.tex:77:93,25,config.yaml,analysis.n_grid,value,25,25,identity,match, Unchanged-text provenance transferred from previous audited draft.,"uman votes or a judge), a pair, and $n \in \{25, 50, 100\}$, we draw 1,000 samples of $n$ battles with replaceme"
paper/main.tex:77:97,50,config.yaml,analysis.n_grid,value,50,50,identity,match, Unchanged-text provenance transferred from previous audited draft.," votes or a judge), a pair, and $n \in \{25, 50, 100\}$, we draw 1,000 samples of $n$ battles with replacement a"
paper/main.tex:77:101,100,config.yaml,analysis.n_grid,value,100,100,identity,match, Unchanged-text provenance transferred from previous audited draft.,"es or a judge), a pair, and $n \in \{25, 50, 100\}$, we draw 1,000 samples of $n$ battles with replacement and re"
paper/main.tex:77:117,"1,000",config.yaml,analysis.n_bootstrap,value,1000,1000,identity,match, Unchanged-text provenance transferred from previous audited draft.,"a pair, and $n \in \{25, 50, 100\}$, we draw 1,000 samples of $n$ battles with replacement and record the fraction "
paper/main.tex:77:320,0.95,config.yaml,analysis.nstar_threshold,value,0.95,0.95,identity,match, Unchanged-text provenance transferred from previous audited draft.,"lest $n$ for which this fraction is at least 0.95; if no $n$ reaches it, $n^*$ is censored. A size $n$ is skipped "
paper/main.tex:77:511,200,config.yaml,analysis.n_grid,value,200,200,identity,match, Unchanged-text provenance transferred from previous audited draft.,"ir. The preregistered grid also contained $n=200$, which exceeds every pair's confirmation size, and $n=100$ was "
paper/main.tex:77:570,100,config.yaml,analysis.n_grid,value,100,100,identity,match, Unchanged-text provenance transferred from previous audited draft.,"ceeds every pair's confirmation size, and $n=100$ was skipped for the five pairs with fewer than 100 confirmation"
paper/main.tex:77:595,five,PREREGISTRATION.md,human power,n=100 skipped pairs,5,5,identity,match, Unchanged-text provenance transferred from previous audited draft.,"mation size, and $n=100$ was skipped for the five pairs with fewer than 100 confirmation battles."
paper/main.tex:77:622,100,config.yaml,analysis.n_grid,value,100,100,identity,match, Unchanged-text provenance transferred from previous audited draft.,s skipped for the five pairs with fewer than 100 confirmation battles.
paper/main.tex:79:66,three,config.yaml,judges[tier=economy],length,3,3,identity,match, Unchanged-text provenance transferred from previous audited draft.,"ing disagreement.} Over battles on which all three economy judges give a non-tie verdict, the observed rate $O$ at "
paper/main.tex:79:146,three,config.yaml,judges[tier=economy],length,3,3,identity,match, Unchanged-text provenance transferred from previous audited draft.," verdict, the observed rate $O$ at which all three disagree with the human vote is compared with the product $E_\pe"
paper/main.tex:85:52,0.6,PREREGISTRATION.md,H1/H3,threshold,0.6,0.6,identity,match, Unchanged-text provenance transferred from previous audited draft.,H1] The median $\kappa$ over judges is below 0.6 and the median $\tau$ is above 0.8.
paper/main.tex:85:87,0.8,PREREGISTRATION.md,H1/H3,threshold,0.8,0.8,identity,match, Unchanged-text provenance transferred from previous audited draft., is below 0.6 and the median $\tau$ is above 0.8.
paper/main.tex:86:55,0,src/judgerep/stats/decisions.py,5,decision,0,0,identity,match,score/direction/significance definition Unchanged-text provenance transferred from previous audited draft.," $\Delta = \overline{P_2} - \overline{P_1} > 0$, where the means are over the cross-provider pairs and the memb"
paper/main.tex:87:35,0.1,PREREGISTRATION.md,H1/H3,threshold,0.1,0.1,identity,match, Unchanged-text provenance transferred from previous audited draft.,"\item[H3] For pairs with $g_H \ge 0.1$ and a finite human $n^*$, a judge's median ratio $n^*_{\text{ju"
paper/main.tex:87:140,2,PREREGISTRATION.md,H1/H3,threshold,2,2,identity,match, Unchanged-text provenance transferred from previous audited draft.,"\text{judge}}/n^*_{\text{human}}$ is at most 2, with censored values treated as infinite."
paper/main.tex:87:175,infinite,src/judgerep/stats/nstar.py,7,nstar,inf,inf,identity,match,initial/censored infinite value Unchanged-text provenance transferred from previous audited draft.,"s at most 2, with censored values treated as infinite."
paper/main.tex:88:30,0,src/judgerep/stats/decisions.py,5,decision,0,0,identity,match,score/direction/significance definition Unchanged-text provenance transferred from previous audited draft.,\item[H4] $D = O - E_\perp > 0$.
paper/main.tex:90:27,one,src/judgerep/stats/decisions.py,5,decision,1,1,identity,match,score/direction/significance definition Unchanged-text provenance transferred from previous audited draft.,H2 and H4 are tested with one-sided bootstrap tests and Holm correction \citep{holm1979simple}
paper/main.tex:90:157,"1,000",config.yaml,analysis.n_bootstrap,value,1000.0,1000.0,identity,match,,"ecided by the stated thresholds. Each of the 1,000 bootstrap replicates resamples battles with replacement within p"
paper/main.tex:90:328,one,paper/main.tex,,,one,one,identity,non_quantity,Protocol/discourse enumeration reviewed in context.,t $E$ is held fixed; $p$-values use the plus-one estimator; and precision terms with a zero denominator are exclu
paper/main.tex:95:201,Two,DEVIATIONS.md,2026-10-06,open exclusion AND majority definition correction,2.0,2.0,identity,match,At least two substantive changes; not just one,he set $E$ was fixed from human votes alone. Two changes were made after the freeze.
paper/main.tex:96:1,First,paper/main.tex,,,First,First,identity,non_quantity,Sequence of the two disclosed deviations.,"First, the registered design had six judges, including an open-weight "
paper/main.tex:96:34,six,PREREGISTRATION.md,H1~H4,judge count,6.0,6.0,identity,match,,"First, the registered design had six judges, including an open-weight model served by a fourth organi"
paper/main.tex:96:89,fourth,PREREGISTRATION.md,H2/H4,economy count,4.0,4.0,identity,match,,", including an open-weight model served by a fourth organization as a fourth economy judge. That judge was dropped f"
paper/main.tex:96:114,fourth,PREREGISTRATION.md,H2/H4,economy count,4.0,4.0,identity,match,,t model served by a fourth organization as a fourth economy judge. That judge was dropped for a logistical reason (n
paper/main.tex:96:292,three,config.yaml,judges[provider=anthropic],key,3.0,3.0,identity,match,count, taken after the confirmation results of the three Anthropic judges had been seen. H1 is therefore evaluated over f
paper/main.tex:96:361,five,config.yaml,judges,length,5.0,5.0,identity,match,,"ad been seen. H1 is therefore evaluated over five judges and H2 and H4 over three economy judges. Second, after th"
paper/main.tex:96:392,three,config.yaml,judges[tier=economy],length,3.0,3.0,identity,match,,"valuated over five judges and H2 and H4 over three economy judges. Second, after the freeze, the majority-vote rule"
paper/main.tex:96:414,Second,paper/main.tex,,,Second,Second,identity,non_quantity,Sequence of the two disclosed deviations.,"ges and H2 and H4 over three economy judges. Second, after the freeze, the majority-vote rule was changed from the o"
paper/main.tex:96:714,6,outputs/paper_check/change_timeline.csv,"date=2026-10-06,within_day_order=1 or 2",date,2026-10-06,6,identity,match,Calendar date of both post-freeze changes.,"a tie. Both changes were recorded on October 6, 2026, after the Anthropic confirmation results had been seen an"
paper/main.tex:96:717,2026,outputs/paper_check/change_timeline.csv,"date=2026-10-06,within_day_order=1 or 2",date,2026-10-06,2026,identity,match,Calendar date of both post-freeze changes.,"ie. Both changes were recorded on October 6, 2026, after the Anthropic confirmation results had been seen and befo"
paper/main.tex:96:798,five,config.yaml,judges,length,5.0,5.0,identity,match,,on results had been seen and before the full five-judge analysis. The majority vote does not enter any hypothesis 
paper/main.tex:102:5,"50,000",outputs/tables/quality_rates.csv,all,expected_requests,50000,50000,identity,match,sum Unchanged-text provenance transferred from previous audited draft.,"All 50,000 confirmation responses were retrieved. Parse failures were at mo"
paper/main.tex:102:79,four,outputs/tables/quality_rates.csv,"2,3,4,5,6",parse_fail,4,4,identity,match,max Unchanged-text provenance transferred from previous audited draft., were retrieved. Parse failures were at most four per judge. Opus and Sonnet refused 76 and 39 requests (0.76\% an
paper/main.tex:102:119,76,outputs/tables/quality_rates.csv,2,refused,76,76,identity,match, Unchanged-text provenance transferred from previous audited draft.,most four per judge. Opus and Sonnet refused 76 and 39 requests (0.76\% and 0.39\%); the other judges refused no
paper/main.tex:102:126,39,outputs/tables/quality_rates.csv,3,refused,39,39,identity,match, Unchanged-text provenance transferred from previous audited draft.,ur per judge. Opus and Sonnet refused 76 and 39 requests (0.76\% and 0.39\%); the other judges refused none. Res
paper/main.tex:102:139,0.76,outputs/tables/quality_rates.csv,2,refused_rate_expected,0.0076,0.76,source fraction x 100 = manuscript percent,match, Unchanged-text provenance transferred from previous audited draft., Opus and Sonnet refused 76 and 39 requests (0.76\% and 0.39\%); the other judges refused none. Resolved verdicts 
paper/main.tex:102:150,0.39,outputs/tables/quality_rates.csv,3,refused_rate_expected,0.0038999999999999994,0.38999999999999996,source fraction x 100 = manuscript percent,match, Unchanged-text provenance transferred from previous audited draft.,onnet refused 76 and 39 requests (0.76\% and 0.39\%); the other judges refused none. Resolved verdicts were availa
paper/main.tex:102:227,"3,971",outputs/tables/judge_summary.csv,"2,3,4,5,6",valid_battles,3971,3971,identity,match,min Unchanged-text provenance transferred from previous audited draft.,"d none. Resolved verdicts were available for 3,971--4,000 of the 4,000 battles per judge."
paper/main.tex:102:233,"-4,000",outputs/tables/judge_summary.csv,"2,3,4,5,6",valid_battles,4000,4000,identity,match,max Unchanged-text provenance transferred from previous audited draft.,". Resolved verdicts were available for 3,971--4,000 of the 4,000 battles per judge."
paper/main.tex:102:247,"4,000",outputs/sampling_status.json,confirm,value,4000,4000,identity,match, Unchanged-text provenance transferred from previous audited draft.,"dicts were available for 3,971--4,000 of the 4,000 battles per judge."
paper/main.tex:110:190,nine,outputs/sampling_status.json,k,value,9,9,identity,match, Unchanged-text provenance transferred from previous audited draft.,d and human-based Bradley--Terry rankings of nine systems. Order-consistent: battles where the two response orders
paper/main.tex:110:240,two,src/judgerep/requests.py,request_ids,"order=(ab,ba)",2.0,2.0,identity,match,two response-order requests,systems. Order-consistent: battles where the two response orders selected the same system or were both ties. Tie:
paper/main.tex:110:361,three,config.yaml,sampling.n_extra_repeats,value,3.0,3.0,identity,match,1+extra repeats,d ties. Repeat: share of repeat battles with three valid resolved verdicts (493--500 per judge) in which all three 
paper/main.tex:110:392,493,outputs/tables/repeat_reliability.csv,all judges,n,493,493,identity,match,min(n), battles with three valid resolved verdicts (493--500 per judge) in which all three were identical.}
paper/main.tex:110:396,-500,outputs/tables/repeat_reliability.csv,all judges,n,500,500,identity,match,max(n),tles with three valid resolved verdicts (493--500 per judge) in which all three were identical.}
paper/main.tex:110:425,three,config.yaml,sampling.n_extra_repeats,value,3.0,3.0,identity,match,1+extra repeats,d verdicts (493--500 per judge) in which all three were identical.}
paper/main.tex:114:130,0.217,outputs/tables/hypotheses.csv,2,median_kappa,0.2168233425571654,0.2168233425571654,identity,match, Unchanged-text provenance transferred from previous audited draft.,"with the human votes. The median $\kappa$ is 0.217 (95\% bootstrap interval 0.193--0.240), below the 0.6 threshold."
paper/main.tex:114:137,95,src/judgerep/stats/decisions.py,interval,quantiles,0.95,95.0,source fraction x 100 = manuscript percent,match,central coverage = .975-.025 Unchanged-text provenance transferred from previous audited draft.,"e human votes. The median $\kappa$ is 0.217 (95\% bootstrap interval 0.193--0.240), below the 0.6 threshold. The"
paper/main.tex:114:161,0.193,outputs/tables/hypotheses.csv,2,kappa_ci_low,0.1928929515155402,0.1928929515155402,identity,match, Unchanged-text provenance transferred from previous audited draft.,"n $\kappa$ is 0.217 (95\% bootstrap interval 0.193--0.240), below the 0.6 threshold. The median $\tau$ is 0.667 (0."
paper/main.tex:114:167,-0.240,outputs/tables/hypotheses.csv,2,kappa_ci_high,0.2398190381342662,0.2398190381342662,identity,match, Unchanged-text provenance transferred from previous audited draft.,"ppa$ is 0.217 (95\% bootstrap interval 0.193--0.240), below the 0.6 threshold. The median $\tau$ is 0.667 (0.556--0."
paper/main.tex:114:186,0.6,PREREGISTRATION.md,H1/H3,threshold,0.6,0.6,identity,match, Unchanged-text provenance transferred from previous audited draft.," bootstrap interval 0.193--0.240), below the 0.6 threshold. The median $\tau$ is 0.667 (0.556--0.722), below the "
paper/main.tex:114:222,0.667,outputs/tables/hypotheses.csv,2,median_tau,0.6666666666666666,0.6666666666666666,identity,match, Unchanged-text provenance transferred from previous audited draft.,"elow the 0.6 threshold. The median $\tau$ is 0.667 (0.556--0.722), below the 0.8 threshold, so \textbf{H1 is not su"
paper/main.tex:114:229,0.556,outputs/tables/hypotheses.csv,2,tau_ci_low,0.5555555555555556,0.5555555555555556,identity,match, Unchanged-text provenance transferred from previous audited draft.,"e 0.6 threshold. The median $\tau$ is 0.667 (0.556--0.722), below the 0.8 threshold, so \textbf{H1 is not supported"
paper/main.tex:114:235,-0.722,outputs/tables/hypotheses.csv,2,tau_ci_high,0.7222222222222222,0.7222222222222222,identity,match, Unchanged-text provenance transferred from previous audited draft.,"threshold. The median $\tau$ is 0.667 (0.556--0.722), below the 0.8 threshold, so \textbf{H1 is not supported}. Two "
paper/main.tex:114:254,0.8,PREREGISTRATION.md,H1/H3,threshold,0.8,0.8,identity,match, Unchanged-text provenance transferred from previous audited draft.,"an $\tau$ is 0.667 (0.556--0.722), below the 0.8 threshold, so \textbf{H1 is not supported}. Two judges reach $\t"
paper/main.tex:114:302,Two,outputs/tables/h1.csv,"5 judges,scope=all",tau,2,2,identity,match,count tau=8/9 Unchanged-text provenance transferred from previous audited draft.," threshold, so \textbf{H1 is not supported}. Two judges reach $\tau = 0.889$, two reach 0.667, and one reaches 0."
paper/main.tex:114:327,0.889,outputs/tables/h1.csv,4,tau,0.8888888888888888,0.8888888888888888,identity,match, Unchanged-text provenance transferred from previous audited draft.," is not supported}. Two judges reach $\tau = 0.889$, two reach 0.667, and one reaches 0.167. With nine systems, the"
paper/main.tex:114:335,two,outputs/tables/h1.csv,"5 judges,scope=all",tau,2,2,identity,match,count tau=2/3 Unchanged-text provenance transferred from previous audited draft.,"supported}. Two judges reach $\tau = 0.889$, two reach 0.667, and one reaches 0.167. With nine systems, the diffe"
paper/main.tex:114:345,0.667,outputs/tables/h1.csv,2,tau,0.6666666666666666,0.6666666666666666,identity,match, Unchanged-text provenance transferred from previous audited draft.,". Two judges reach $\tau = 0.889$, two reach 0.667, and one reaches 0.167. With nine systems, the difference betwee"
paper/main.tex:114:356,one,outputs/tables/h1.csv,"5 judges,scope=all",tau,1,1,identity,match,count tau=1/6 Unchanged-text provenance transferred from previous audited draft.,"s reach $\tau = 0.889$, two reach 0.667, and one reaches 0.167. With nine systems, the difference between 0.889 a"
paper/main.tex:114:368,0.167,outputs/tables/h1.csv,5,tau,0.1666666666666666,0.1666666666666666,identity,match, Unchanged-text provenance transferred from previous audited draft.,"u = 0.889$, two reach 0.667, and one reaches 0.167. With nine systems, the difference between 0.889 and 0.667 corre"
paper/main.tex:114:380,nine,outputs/sampling_status.json,k,value,9,9,identity,match, Unchanged-text provenance transferred from previous audited draft.,"two reach 0.667, and one reaches 0.167. With nine systems, the difference between 0.889 and 0.667 corresponds to f"
paper/main.tex:114:417,0.889,outputs/tables/h1.csv,4,tau,0.8888888888888888,0.8888888888888888,identity,match, Unchanged-text provenance transferred from previous audited draft.,"7. With nine systems, the difference between 0.889 and 0.667 corresponds to four more of the 36 system pairs being "
paper/main.tex:114:427,0.667,outputs/tables/h1.csv,2,tau,0.6666666666666666,0.6666666666666666,identity,match, Unchanged-text provenance transferred from previous audited draft.,"ne systems, the difference between 0.889 and 0.667 corresponds to four more of the 36 system pairs being ordered di"
paper/main.tex:114:448,four,outputs/tables/h1.csv,haiku/gem vs opus/sonnet,tau,4,4,identity,match,Difference in human-discordant pair counts is 4; actual between-judge reversed pairs are 4 OR 6. Unchanged-text provenance transferred from previous audited draft. Previously requested qualification is now explicit.,rence between 0.889 and 0.667 corresponds to four more of the 36 system pairs being ordered differently from the h
paper/main.tex:114:465,36,outputs/tables/bt_strengths.csv,9 systems,model,36.0,36.0,identity,match,"choose(9,2)",89 and 0.667 corresponds to four more of the 36 system pairs being ordered differently from the human ranking.
paper/main.tex:116:57,0.111,outputs/tables/h1_language.csv,"english,5 models",tau,0.1111111111111111,0.1111111111111111,identity,match,min Unchanged-text provenance transferred from previous audited draft., is similar for English battles ($\tau$ from 0.111 to 0.944) and non-English battles (0.167 to 0.889; Appendix~\ref
paper/main.tex:116:66,0.944,outputs/tables/h1_language.csv,"english,5 models",tau,0.9444444444444444,0.9444444444444444,identity,match,max Unchanged-text provenance transferred from previous audited draft.,ar for English battles ($\tau$ from 0.111 to 0.944) and non-English battles (0.167 to 0.889; Appendix~\ref{app:lang
paper/main.tex:116:98,0.167,outputs/tables/h1_language.csv,"non_english,5 models",tau,0.1666666666666666,0.1666666666666666,identity,match,min Unchanged-text provenance transferred from previous audited draft.,rom 0.111 to 0.944) and non-English battles (0.167 to 0.889; Appendix~\ref{app:language}). In a post hoc analysis t
paper/main.tex:116:107,0.889,outputs/tables/h1_language.csv,"non_english,5 models",tau,0.8888888888888888,0.8888888888888888,identity,match,max Unchanged-text provenance transferred from previous audited draft., to 0.944) and non-English battles (0.167 to 0.889; Appendix~\ref{app:language}). In a post hoc analysis that leave
paper/main.tex:116:245,four,outputs/posthoc/h1_without_oai.csv,3,n_judges,4,4,identity,match, Unchanged-text provenance transferred from previous audited draft.," judge, the median $\tau$ over the remaining four is 0.778, still below the threshold."
paper/main.tex:116:253,0.778,outputs/posthoc/h1_without_oai.csv,3,median_tau,0.7777777777777777,0.7777777777777777,identity,match, Unchanged-text provenance transferred from previous audited draft.,"the median $\tau$ over the remaining four is 0.778, still below the threshold."
paper/main.tex:118:1,Three,paper/main.tex,128,discourse/ordinal,Three,Three,identity,non_quantity,Rhetorical count or ordinal; not an empirical estimate. Unchanged-text provenance transferred from previous audited draft.,"Three further observations qualify these numbers. First, the two low-c"
paper/main.tex:118:51,First,paper/main.tex,128,discourse/ordinal,First,First,identity,non_quantity,Rhetorical count or ordinal; not an empirical estimate. Unchanged-text provenance transferred from previous audited draft.," further observations qualify these numbers. First, the two low-cost judges Haiku and Flash-Lite agree with human v"
paper/main.tex:118:62,two,outputs/tables/h1.csv,"5 judges,scope=all",tau,2,2,identity,match,count tau=8/9 Unchanged-text provenance transferred from previous audited draft.,"servations qualify these numbers. First, the two low-cost judges Haiku and Flash-Lite agree with human votes more"
paper/main.tex:118:148,two,config.yaml,judges[tier!=economy],length,2,2,identity,match, Unchanged-text provenance transferred from previous audited draft.,agree with human votes more closely than the two larger Anthropic judges in $\kappa$ and in both rank correlation
paper/main.tex:118:344,Second,paper/main.tex,128,discourse/ordinal,Second,Second,identity,non_quantity,Rhetorical count or ordinal; not an empirical estimate. Unchanged-text provenance transferred from previous audited draft.,"t show that their verdicts are more correct. Second, the majority vote of the five judges ($\tau = 0.778$) does not "
paper/main.tex:118:377,five,config.yaml,judges,length,5,5,identity,match, Unchanged-text provenance transferred from previous audited draft.,"re correct. Second, the majority vote of the five judges ($\tau = 0.778$) does not beat the best single judges. Th"
paper/main.tex:118:398,0.778,outputs/tables/h1.csv,7,tau,0.7777777777777778,0.7777777777777778,identity,match, Unchanged-text provenance transferred from previous audited draft.,"he majority vote of the five judges ($\tau = 0.778$) does not beat the best single judges. Third, for every judge t"
paper/main.tex:118:503,95,src/judgerep/stats/decisions.py,interval,quantiles,0.95,95.0,source fraction x 100 = manuscript percent,match,central coverage = .975-.025 Unchanged-text provenance transferred from previous audited draft.,ry judge the observed $\tau$ lies inside the 95\% range of a random-error model that keeps the judge's tie rate 
paper/main.tex:118:722,nine,outputs/sampling_status.json,k,value,9.0,9.0,identity,match,,disagreements are random; it shows that with nine systems the ranking statistic alone cannot tell systematic disag
paper/main.tex:134:79,23,outputs/tables/hypotheses.csv,3,n,23,23,identity,match, Unchanged-text provenance transferred from previous audited draft.,f significant directional conclusions on the 23 system pairs whose human direction is significant.}
paper/main.tex:138:58,23,outputs/tables/hypotheses.csv,3,n,23,23,identity,match, Unchanged-text provenance transferred from previous audited draft.,ab:h2} reports precision and coverage on the 23 pairs in $E$. The mean replicated precision is 0.902 and the mea
paper/main.tex:138:108,0.902,outputs/tables/h2_precision.csv,3 economy combinations,precision,0.9021739130434782,0.9021739130434782,identity,match,mean Unchanged-text provenance transferred from previous audited draft.,"irs in $E$. The mean replicated precision is 0.902 and the mean single-judge precision of the economy set is 0.804,"
paper/main.tex:138:172,0.804,outputs/tables/h2_precision.csv,"haiku,oai,gem",precision,0.8043478260869565,0.8043478260869565,identity,match,mean Unchanged-text provenance transferred from previous audited draft.,"single-judge precision of the economy set is 0.804, giving $\Delta = 0.098$ (95\% interval 0.052--0.194; Holm-adjus"
paper/main.tex:138:196,0.098,outputs/tables/hypotheses.csv,3,delta,0.0978260869565216,0.0978260869565216,identity,match, Unchanged-text provenance transferred from previous audited draft.,"f the economy set is 0.804, giving $\Delta = 0.098$ (95\% interval 0.052--0.194; Holm-adjusted $p = 0.002$). \textb"
paper/main.tex:138:204,95,src/judgerep/stats/decisions.py,interval,quantiles,0.95,95.0,source fraction x 100 = manuscript percent,match,central coverage = .975-.025 Unchanged-text provenance transferred from previous audited draft.,"onomy set is 0.804, giving $\Delta = 0.098$ (95\% interval 0.052--0.194; Holm-adjusted $p = 0.002$). \textbf{H2 "
paper/main.tex:138:218,0.052,outputs/tables/hypotheses.csv,3,ci_low,0.0523715415019762,0.0523715415019762,identity,match, Unchanged-text provenance transferred from previous audited draft.,".804, giving $\Delta = 0.098$ (95\% interval 0.052--0.194; Holm-adjusted $p = 0.002$). \textbf{H2 is supported.} On"
paper/main.tex:138:224,-0.194,outputs/tables/hypotheses.csv,3,ci_high,0.1939799331103678,0.1939799331103678,identity,match, Unchanged-text provenance transferred from previous audited draft.,giving $\Delta = 0.098$ (95\% interval 0.052--0.194; Holm-adjusted $p = 0.002$). \textbf{H2 is supported.} On all 33
paper/main.tex:138:251,0.002,outputs/tables/hypotheses.csv,3,p_holm,0.0019980019980019,0.0019980019980019,identity,match, Unchanged-text provenance transferred from previous audited draft.,\% interval 0.052--0.194; Holm-adjusted $p = 0.002$). \textbf{H2 is supported.} On all 33 pairs with a nonzero huma
paper/main.tex:138:293,33,outputs/tables/hypotheses.csv,4,n,33,33,identity,match, Unchanged-text provenance transferred from previous audited draft.," = 0.002$). \textbf{H2 is supported.} On all 33 pairs with a nonzero human direction (secondary analysis), $\Del"
paper/main.tex:138:365,0.125,outputs/tables/hypotheses.csv,4,delta,0.1253136200716845,0.1253136200716845,identity,match, Unchanged-text provenance transferred from previous audited draft.,"an direction (secondary analysis), $\Delta = 0.125$ (0.028--0.172)."
paper/main.tex:138:373,0.028,outputs/tables/hypotheses.csv,4,ci_low,0.0279224480009709,0.0279224480009709,identity,match, Unchanged-text provenance transferred from previous audited draft.,"tion (secondary analysis), $\Delta = 0.125$ (0.028--0.172)."
paper/main.tex:138:379,-0.172,outputs/tables/hypotheses.csv,4,ci_high,0.1723300036656891,0.1723300036656891,identity,match, Unchanged-text provenance transferred from previous audited draft.,"secondary analysis), $\Delta = 0.125$ (0.028--0.172)."
paper/main.tex:140:105,22,outputs/tables/h2_precision.csv,"judge=haiku,scope=all,analysis=primary",precision*n,22,22,identity,match,round(product) Unchanged-text provenance transferred from previous audited draft.,"lash-Lite each reach the human conclusion on 22 of 23 pairs, and the conclusions they share are right on the sam"
paper/main.tex:140:111,23,outputs/tables/hypotheses.csv,3,n,23,23,identity,match, Unchanged-text provenance transferred from previous audited draft.,"ite each reach the human conclusion on 22 of 23 pairs, and the conclusions they share are right on the same 22 o"
paper/main.tex:140:174,22,outputs/tables/h2_precision.csv,"judge=haiku,scope=all,analysis=primary",precision*n,22,22,identity,match,round(product) Unchanged-text provenance transferred from previous audited draft.,"conclusions they share are right on the same 22 of 23: replication between these two judges adds nothing, and th"
paper/main.tex:140:180,23,outputs/tables/hypotheses.csv,3,n,23,23,identity,match, Unchanged-text provenance transferred from previous audited draft.,"sions they share are right on the same 22 of 23: replication between these two judges adds nothing, and the one "
paper/main.tex:140:210,two,outputs/tables/h1.csv,"5 judges,scope=all",tau,2,2,identity,match,count tau=8/9 Unchanged-text provenance transferred from previous audited draft.,"the same 22 of 23: replication between these two judges adds nothing, and the one wrong conclusion is common to b"
paper/main.tex:140:243,one,outputs/posthoc/shared_wrong_pairs.csv,all,pair_key,1,1,identity,match,count Unchanged-text provenance transferred from previous audited draft.,"tween these two judges adds nothing, and the one wrong conclusion is common to both. Luna reaches a significant c"
paper/main.tex:140:324,14,outputs/tables/h2_precision.csv,"judge=oai,scope=all,analysis=primary",n,14,14,identity,match, Unchanged-text provenance transferred from previous audited draft.,th. Luna reaches a significant conclusion on 14 pairs and is right on seven. Requiring agreement with a second j
paper/main.tex:140:349,seven,outputs/tables/h2_precision.csv,"judge=oai,scope=all,analysis=primary",precision*n,7,7,identity,match,round(product) Unchanged-text provenance transferred from previous audited draft.,icant conclusion on 14 pairs and is right on seven. Requiring agreement with a second judge removes most of Luna's 
paper/main.tex:140:383,second,paper/main.tex,160,discourse/ordinal,second,second,identity,non_quantity,Rhetorical count or ordinal; not an empirical estimate. Unchanged-text provenance transferred from previous audited draft.,s right on seven. Requiring agreement with a second judge removes most of Luna's wrong conclusions (seven of eight r
paper/main.tex:140:438,seven,outputs/tables/h2_precision.csv,"judge=haiku+oai,scope=all,analysis=primary",precision*n,7,7,identity,match,round(product) Unchanged-text provenance transferred from previous audited draft.,"ge removes most of Luna's wrong conclusions (seven of eight replicated conclusions are right), but only eight of 23"
paper/main.tex:140:447,eight,outputs/tables/h2_precision.csv,"judge=haiku+oai,scope=all,analysis=primary",n,8,8,identity,match, Unchanged-text provenance transferred from previous audited draft.,"s most of Luna's wrong conclusions (seven of eight replicated conclusions are right), but only eight of 23 comparis"
paper/main.tex:140:497,eight,outputs/tables/h2_precision.csv,"judge=haiku+oai,scope=all,analysis=primary",n,8,8,identity,match, Unchanged-text provenance transferred from previous audited draft.," replicated conclusions are right), but only eight of 23 comparisons then have a conclusion at all. Replication thu"
paper/main.tex:140:506,23,outputs/tables/hypotheses.csv,3,n,23,23,identity,match, Unchanged-text provenance transferred from previous audited draft.,"ed conclusions are right), but only eight of 23 comparisons then have a conclusion at all. Replication thus acte"
paper/main.tex:140:749,two,paper/main.tex,160,discourse/ordinal,two,two,identity,non_quantity,Rhetorical count or ordinal; not an empirical estimate. Unchanged-text provenance transferred from previous audited draft.,not tell from replication alone which of the two situations applies: agreement between Haiku and Flash-Lite and a
paper/main.tex:140:985,twelve,paper/refs.bib:arena2026judges,external publication,full text required,,,identity,source_unverified,External-source claim; not validated from local experimental outputs.,"2026judges}, where unanimous agreement among twelve judges still matched the human vote on only 60.6\% of battles."
paper/main.tex:140:1036,60.6,paper/refs.bib:arena2026judges,external publication,full text required,,,identity,source_unverified,External-source claim; not validated from local experimental outputs., judges still matched the human vote on only 60.6\% of battles.
paper/main.tex:148:41,23,outputs/tables/nstar.csv,"source=human,gap_human>=0.1",pair_key,23,23,identity,match,count Unchanged-text provenance transferred from previous audited draft.,\caption{Number of system pairs (of the 23 with human gap $g_H \ge 0.1$) by the smallest sample size at whi
paper/main.tex:148:68,0.1,PREREGISTRATION.md,H1/H3,threshold,0.1,0.1,identity,match, Unchanged-text provenance transferred from previous audited draft.,tem pairs (of the 23 with human gap $g_H \ge 0.1$) by the smallest sample size at which the source reproduces the
paper/main.tex:148:165,95,config.yaml,analysis.nstar_threshold,value,0.95,95.0,source fraction x 100 = manuscript percent,match, Unchanged-text provenance transferred from previous audited draft.,e reproduces the human direction in at least 95\% of resamples. Censored: not reached at any size tested.}
paper/main.tex:152:61,23,outputs/tables/nstar.csv,"source=human,gap_human>=0.1",pair_key,23,23,identity,match,count Unchanged-text provenance transferred from previous audited draft.,h3} gives the distribution of $n^*$ over the 23 pairs with $g_H \ge 0.1$; human votes reach a stable direction o
paper/main.tex:152:84,0.1,PREREGISTRATION.md,H1/H3,threshold,0.1,0.1,identity,match, Unchanged-text provenance transferred from previous audited draft.,ion of $n^*$ over the 23 pairs with $g_H \ge 0.1$; human votes reach a stable direction on all of them. The media
paper/main.tex:152:187,1,outputs/tables/hypotheses.csv,"H3,opus/sonnet/haiku/gem",median_ratio,1,1,identity,match, Unchanged-text provenance transferred from previous audited draft.," The median ratio of judge to human $n^*$ is 1 for Opus, Sonnet, Haiku, and Flash-Lite and infinite for Luna, s"
paper/main.tex:152:233,infinite,outputs/tables/hypotheses.csv,9,median_ratio,inf,inf,identity,match, Unchanged-text provenance transferred from previous audited draft.," for Opus, Sonnet, Haiku, and Flash-Lite and infinite for Luna, so \textbf{H3 holds for four of five judges}. The grid"
paper/main.tex:152:276,four,outputs/tables/hypotheses.csv,"hypothesis=H3,judge in 5 models",supported,4,4,identity,match,sum Unchanged-text provenance transferred from previous audited draft.,"d infinite for Luna, so \textbf{H3 holds for four of five judges}. The grid is coarse, and a median ratio of 1 mea"
paper/main.tex:152:284,five,config.yaml,judges,length,5,5,identity,match, Unchanged-text provenance transferred from previous audited draft.,"te for Luna, so \textbf{H3 holds for four of five judges}. The grid is coarse, and a median ratio of 1 means only "
paper/main.tex:152:340,1,outputs/tables/hypotheses.csv,"H3,opus/sonnet/haiku/gem",median_ratio,1,1,identity,match, Unchanged-text provenance transferred from previous audited draft.,"}. The grid is coarse, and a median ratio of 1 means only that judge and human typically fall in the same grid "
paper/main.tex:154:108,25,config.yaml,analysis.n_grid,value,25,25,identity,match, Unchanged-text provenance transferred from previous audited draft.,"lash-Lite reproduce the human direction with 25 verdicts on 22 of 23 pairs, while human votes need 50 or more on"
paper/main.tex:154:123,22,outputs/tables/h2_precision.csv,"judge=haiku,scope=all,analysis=primary",precision*n,22,22,identity,match,round(product) Unchanged-text provenance transferred from previous audited draft.,"duce the human direction with 25 verdicts on 22 of 23 pairs, while human votes need 50 or more on eight pairs: w"
paper/main.tex:154:129,23,outputs/tables/nstar.csv,"source=human,gap_human>=0.1",pair_key,23,23,identity,match,count Unchanged-text provenance transferred from previous audited draft.,"he human direction with 25 verdicts on 22 of 23 pairs, while human votes need 50 or more on eight pairs: where t"
paper/main.tex:154:162,50,config.yaml,analysis.n_grid,value,50,50,identity,match, Unchanged-text provenance transferred from previous audited draft.,"ts on 22 of 23 pairs, while human votes need 50 or more on eight pairs: where these judges agree with the human "
paper/main.tex:154:176,eight,outputs/tables/nstar.csv,"source=human,gap_human>=0.1",nstar,8,8,identity,match,count >=50 Unchanged-text provenance transferred from previous audited draft.," pairs, while human votes need 50 or more on eight pairs: where these judges agree with the human direction, their "
paper/main.tex:154:335,6,outputs/tables/nstar.csv,"source=sonnet,gap_human>=0.1",censored,6,6,identity,match,sum Unchanged-text provenance transferred from previous audited draft.,"s. Sonnet, Opus, and Luna do not converge on 6, 8, and 16 pairs (26\%, 35\%, and 70\%). For these pairs, the ju"
paper/main.tex:154:338,8,outputs/tables/nstar.csv,"source=opus,gap_human>=0.1",censored,8,8,identity,match,sum Unchanged-text provenance transferred from previous audited draft.,"Sonnet, Opus, and Luna do not converge on 6, 8, and 16 pairs (26\%, 35\%, and 70\%). For these pairs, the judge"
paper/main.tex:154:345,16,outputs/tables/nstar.csv,"source=oai,gap_human>=0.1",censored,16,16,identity,match,sum Unchanged-text provenance transferred from previous audited draft.," Opus, and Luna do not converge on 6, 8, and 16 pairs (26\%, 35\%, and 70\%). For these pairs, the judge's win r"
paper/main.tex:154:355,26,outputs/tables/nstar.csv,"source=sonnet,gap_human>=0.1",censored,0.2608695652173913,26.08695652173913,source fraction x 100 = manuscript percent,match,mean Unchanged-text provenance transferred from previous audited draft.," Luna do not converge on 6, 8, and 16 pairs (26\%, 35\%, and 70\%). For these pairs, the judge's win rate is on "
paper/main.tex:154:361,35,outputs/tables/nstar.csv,"source=opus,gap_human>=0.1",censored,0.34782608695652173,34.78260869565217,source fraction x 100 = manuscript percent,match,mean Unchanged-text provenance transferred from previous audited draft.,"do not converge on 6, 8, and 16 pairs (26\%, 35\%, and 70\%). For these pairs, the judge's win rate is on the ot"
paper/main.tex:154:371,70,outputs/tables/nstar.csv,"source=oai,gap_human>=0.1",censored,0.6956521739130435,69.56521739130434,source fraction x 100 = manuscript percent,match,mean Unchanged-text provenance transferred from previous audited draft.,"verge on 6, 8, and 16 pairs (26\%, 35\%, and 70\%). For these pairs, the judge's win rate is on the other side o"
paper/main.tex:154:440,0.5,src/judgerep/stats/decisions.py,5,decision,0.5,0.5,identity,match,score/direction/significance definition Unchanged-text provenance transferred from previous audited draft.,"the judge's win rate is on the other side of 0.5 or too close to it for the sizes tested, so the available verdic"
paper/main.tex:160:242,0.95,config.yaml,analysis.nstar_threshold,value,0.95,0.95,identity,match,,e count are skipped. The dotted reference is 0.95.}
paper/main.tex:166:8,"2,351",outputs/tables/hypotheses.csv,5,n,2351,2351,identity,match, Unchanged-text provenance transferred from previous audited draft.,"On the 2,351 confirmation battles where all three economy judges give a non-t"
paper/main.tex:166:45,three,config.yaml,judges[tier=economy],length,3,3,identity,match, Unchanged-text provenance transferred from previous audited draft.,"On the 2,351 confirmation battles where all three economy judges give a non-tie verdict, all three disagree with t"
paper/main.tex:166:94,three,config.yaml,judges[tier=economy],length,3,3,identity,match, Unchanged-text provenance transferred from previous audited draft.,"e economy judges give a non-tie verdict, all three disagree with the human vote on 15.8\% of battles, against 3.5\%"
paper/main.tex:166:132,15.8,outputs/tables/hypotheses.csv,5,observed,0.1578051892811569,15.780518928115688,source fraction x 100 = manuscript percent,match, Unchanged-text provenance transferred from previous audited draft.,"t, all three disagree with the human vote on 15.8\% of battles, against 3.5\% expected if their disagreements were"
paper/main.tex:166:159,3.5,outputs/tables/hypotheses.csv,5,expected,0.0353582386230928,3.53582386230928,source fraction x 100 = manuscript percent,match, Unchanged-text provenance transferred from previous audited draft.,"the human vote on 15.8\% of battles, against 3.5\% expected if their disagreements were independent ($D = 0.122$,"
paper/main.tex:166:220,0.122,outputs/tables/hypotheses.csv,5,difference,0.122446950658064,0.122446950658064,identity,match, Unchanged-text provenance transferred from previous audited draft.,"f their disagreements were independent ($D = 0.122$, 95\% interval 0.111--0.133; Holm-adjusted $p = 0.002$). \textb"
paper/main.tex:166:228,95,src/judgerep/stats/decisions.py,interval,quantiles,0.95,95.0,source fraction x 100 = manuscript percent,match,central coverage = .975-.025 Unchanged-text provenance transferred from previous audited draft.,"disagreements were independent ($D = 0.122$, 95\% interval 0.111--0.133; Holm-adjusted $p = 0.002$). \textbf{H4 "
paper/main.tex:166:242,0.111,outputs/tables/hypotheses.csv,5,ci_low,0.1107561073131891,0.1107561073131891,identity,match, Unchanged-text provenance transferred from previous audited draft.,"were independent ($D = 0.122$, 95\% interval 0.111--0.133; Holm-adjusted $p = 0.002$). \textbf{H4 is supported.}"
paper/main.tex:166:248,-0.133,outputs/tables/hypotheses.csv,5,ci_high,0.1333086177574362,0.1333086177574362,identity,match, Unchanged-text provenance transferred from previous audited draft.,"ndependent ($D = 0.122$, 95\% interval 0.111--0.133; Holm-adjusted $p = 0.002$). \textbf{H4 is supported.}"
paper/main.tex:166:275,0.002,outputs/tables/hypotheses.csv,5,p_holm,0.0019980019980019,0.0019980019980019,identity,match, Unchanged-text provenance transferred from previous audited draft.,\% interval 0.111--0.133; Holm-adjusted $p = 0.002$). \textbf{H4 is supported.}
paper/main.tex:168:55,one,src/judgerep/sampling.py,92,human_winner,1,1,identity,match,One decisive vote retained per selected battle Unchanged-text provenance transferred from previous audited draft.,lt needs a careful reading. The reference is one vote from one user. If that user preferred the response that mos
paper/main.tex:168:69,one,src/judgerep/sampling.py,92,human_winner,1,1,identity,match,One decisive vote retained per selected battle Unchanged-text provenance transferred from previous audited draft.,eful reading. The reference is one vote from one user. If that user preferred the response that most readers woul
paper/main.tex:168:310,Two,paper/main.tex,193,discourse/ordinal,Two,Two,identity,non_quantity,Rhetorical count or ordinal; not an empirical estimate. Unchanged-text provenance transferred from previous audited draft., data cannot separate this from shared bias. Two observations are consistent with a substantial contribution of v
paper/main.tex:168:488,one,outputs/posthoc/shared_wrong_pairs.csv,all,pair_key,1,1,identity,match,count Unchanged-text provenance transferred from previous audited draft.," averages out, the economy judges share only one wrong conclusion among the 23 pairs in $E$ (post hoc), and the c"
paper/main.tex:168:519,23,outputs/tables/hypotheses.csv,3,n,23,23,identity,match, Unchanged-text provenance transferred from previous audited draft.,"es share only one wrong conclusion among the 23 pairs in $E$ (post hoc), and the co-occurrence rate is lower in "
paper/main.tex:177:132,one,src/judgerep/stats/decisions.py,5,decision,1,1,identity,match,score/direction/significance definition Unchanged-text provenance transferred from previous audited draft.,"each provider, over battles in which exactly one of the two systems is from that provider (870--2,163 battles per"
paper/main.tex:177:143,two,src/judgerep/prompts.py,USER,"response_a,response_b",2,2,identity,match,two compared responses Unchanged-text provenance transferred from previous audited draft.,"er, over battles in which exactly one of the two systems is from that provider (870--2,163 battles per cell). Pos"
paper/main.tex:177:178,870,outputs/tables/provider_preference.csv,all,n,870,870,identity,match,min Unchanged-text provenance transferred from previous audited draft.,"ne of the two systems is from that provider (870--2,163 battles per cell). Positive values mean the judge favors "
paper/main.tex:177:182,"-2,163",outputs/tables/provider_preference.csv,all,n,2163,2163,identity,match,max Unchanged-text provenance transferred from previous audited draft.,"f the two systems is from that provider (870--2,163 battles per cell). Positive values mean the judge favors that pr"
paper/main.tex:177:400,95,src/judgerep/stats/decisions.py,interval,quantiles,0.95,95.0,source fraction x 100 = manuscript percent,match,central coverage = .975-.025 Unchanged-text provenance transferred from previous audited draft.,"cell minus the mean of the other cells, with 95\% bootstrap interval.}"
paper/main.tex:181:13,nine,outputs/sampling_status.json,k,value,9,9,identity,match, Unchanged-text provenance transferred from previous audited draft.,"Because the nine selected systems are dominated by three providers, excluding bat"
paper/main.tex:181:52,three,data/derived/battles.parquet + config.yaml,9 unique systems grouped by system_providers,provider,3,3,identity,match,three providers have at least two selected systems each Unchanged-text provenance transferred from previous audited draft.,"e the nine selected systems are dominated by three providers, excluding battles that involve a judge's own provider"
paper/main.tex:181:131,31,outputs/tables/self_preference.csv,all,self_provider_excluded/n,0.3115,31.15,source fraction x 100 = manuscript percent,match,min Unchanged-text provenance transferred from previous audited draft.," that involve a judge's own provider removes 31--63\% of the sample, so we measure preference directly instead. "
paper/main.tex:181:134,-63,outputs/tables/self_preference.csv,all,self_provider_excluded/n,0.63225,63.224999999999994,source fraction x 100 = manuscript percent,match,max Unchanged-text provenance transferred from previous audited draft.,"at involve a judge's own provider removes 31--63\% of the sample, so we measure preference directly instead. Tabl"
paper/main.tex:181:742,4,paper/main.tex,218,742,4,4,identity,non_quantity,"Formatting, reference, model/system identifier, or label; not a measured quantity. Unchanged-text provenance transferred from previous audited draft.","e. For example, human votes rank Claude Opus 4 seventh of nine systems, while the Opus and Sonnet judges rank i"
paper/main.tex:181:744,seventh,outputs/tables/bt_strengths.csv,"source=human,scope=all,model=claude-opus-4-20250514",log_strength,7,7,identity,match,descending rank Unchanged-text provenance transferred from previous audited draft.," For example, human votes rank Claude Opus 4 seventh of nine systems, while the Opus and Sonnet judges rank it fourth"
paper/main.tex:181:755,nine,outputs/sampling_status.json,k,value,9,9,identity,match, Unchanged-text provenance transferred from previous audited draft.,"e, human votes rank Claude Opus 4 seventh of nine systems, while the Opus and Sonnet judges rank it fourth. These "
paper/main.tex:181:810,fourth,outputs/tables/bt_strengths.csv,"source=opus/sonnet,scope=all,model=claude-opus-4-20250514",log_strength,4,4,identity,match,descending rank Unchanged-text provenance transferred from previous audited draft.,"ms, while the Opus and Sonnet judges rank it fourth. These measurements compare judges with Arena voters and say not"
paper/main.tex:185:36,second,paper/main.tex,222,discourse/ordinal,second,second,identity,non_quantity,Rhetorical count or ordinal; not an empirical estimate. Unchanged-text provenance transferred from previous audited draft.,"\paragraph{What replication with a second provider can and cannot show.} In this study, agreement between "
paper/main.tex:185:107,two,src/judgerep/stats/decisions.py,precision,"combinations(economy,2)",2,2,identity,match,two judges per replicated conclusion Unchanged-text provenance transferred from previous audited draft.,"nnot show.} In this study, agreement between two judges from different providers was informative only in one dire"
paper/main.tex:185:167,one,paper/main.tex,222,discourse/ordinal,one,one,identity,non_quantity,Rhetorical count or ordinal; not an empirical estimate. Unchanged-text provenance transferred from previous audited draft.," different providers was informative only in one direction. When a poorly aligned judge was involved, disagreemen"
paper/main.tex:185:244,second,paper/main.tex,222,discourse/ordinal,second,second,identity,non_quantity,Rhetorical count or ordinal; not an empirical estimate. Unchanged-text provenance transferred from previous audited draft.,"gned judge was involved, disagreement with a second judge flagged most of its wrong conclusions. But agreement betwe"
paper/main.tex:185:318,two,src/judgerep/stats/decisions.py,precision,"combinations(economy,2)",2,2,identity,match,two judges per replicated conclusion Unchanged-text provenance transferred from previous audited draft.,its wrong conclusions. But agreement between two judges did not certify a conclusion: the two best-aligned judges
paper/main.tex:185:363,two,outputs/tables/h1.csv,"5 judges,scope=all",tau,2,2,identity,match,count tau=8/9 Unchanged-text provenance transferred from previous audited draft.,"two judges did not certify a conclusion: the two best-aligned judges shared their one wrong conclusion, and the p"
paper/main.tex:185:400,one,outputs/posthoc/shared_wrong_pairs.csv,all,pair_key,1,1,identity,match,count Unchanged-text provenance transferred from previous audited draft.,"on: the two best-aligned judges shared their one wrong conclusion, and the pair-level precision of replicated con"
paper/main.tex:187:82,25,config.yaml,analysis.n_grid,value,25,25,identity,match, Unchanged-text provenance transferred from previous audited draft.," than sample size.} For well-aligned judges, 25 verdicts per system pair were enough on almost all pairs with a "
paper/main.tex:187:171,0.1,PREREGISTRATION.md,H1/H3,threshold,0.1,0.1,identity,match, Unchanged-text provenance transferred from previous audited draft.,"lmost all pairs with a human gap of at least 0.1. For the other judges, a quarter or more of the pairs never conv"
paper/main.tex:187:200,quarter,paper/main.tex,qualitative lower bound,25%,0.25,0.25,identity,match,3 judge censoring rates exceed this bound Unchanged-text provenance transferred from previous audited draft.,"gap of at least 0.1. For the other judges, a quarter or more of the pairs never converged. Within the sizes we tested"
paper/main.tex:189:70,two,config.yaml,judges[tier!=economy],length,2,2,identity,match, Unchanged-text provenance transferred from previous audited draft.,ls were not better aligned with voters.} The two larger Anthropic judges agreed less with Arena votes than the lo
paper/main.tex:189:157,One,paper/main.tex,226,discourse/ordinal,One,One,identity,non_quantity,Rhetorical count or ordinal; not an empirical estimate. Unchanged-text provenance transferred from previous audited draft.,th Arena votes than the low-cost judges did. One reading is that larger models apply criteria that differ from th
paper/main.tex:193:15,nine,outputs/sampling_status.json,k,value,9,9,identity,match, Unchanged-text provenance transferred from previous audited draft.,"The study has nine systems and 33 system pairs, and rank correlations over nine sys"
paper/main.tex:193:32,33,outputs/sampling_status.json,selected_pairs,value,33,33,identity,match, Unchanged-text provenance transferred from previous audited draft.,"The study has nine systems and 33 system pairs, and rank correlations over nine systems are coarse"
paper/main.tex:193:76,nine,outputs/sampling_status.json,k,value,9,9,identity,match, Unchanged-text provenance transferred from previous audited draft.," 33 system pairs, and rank correlations over nine systems are coarse. Conclusion-level results rest on 23 pairs, a"
paper/main.tex:193:134,23,outputs/tables/hypotheses.csv,3,n,23,23,identity,match, Unchanged-text provenance transferred from previous audited draft.,"are coarse. Conclusion-level results rest on 23 pairs, and the H2 effect depends on a single poorly aligned judg"
paper/main.tex:193:236,one,outputs/tables/h1.csv,"5 judges,scope=all",tau,1,1,identity,match,count tau=1/6 Unchanged-text provenance transferred from previous audited draft.,igned judge. The cross-provider analyses use one low-cost judge per provider; we did not test replication between
paper/main.tex:193:561,five,config.yaml,judges,length,5,5,identity,match, Unchanged-text provenance transferred from previous audited draft.,"is a deviation from the preregistration. All five judges are proprietary models that may be retired, which limits "
paper/main.tex:195:60,2025,dataset card / upstream chronology,not independently verified,,2025,2025,identity,source_unverified,External chronology requires primary source confirmation; no API/network request made. Unchanged-text provenance transferred from previous audited draft.,"rence is a single crowd vote per battle from 2025. Such votes are noisy and reflect voter preference, not correctn"
paper/main.tex:195:305,37,data/derived/battles.parquet,split=confirm,language,0.3677500000000001,36.775000000000006,source fraction x 100 = manuscript percent,match,known non-English count/4000 Unchanged-text provenance transferred from previous audited draft.,ning. The judging prompt is in English while 37\% of confirmation battles are in another identified language. Ti
paper/main.tex:195:495,one,src/judgerep/prompts.py,USER,template,1,1,identity,match,single fixed template Unchanged-text provenance transferred from previous audited draft., the voter expressed a preference. We tested one prompt and one verdict-resolution rule; treating order-inconsist
paper/main.tex:195:510,one,src/judgerep/prompts.py,USER,template,1,1,identity,match,single fixed template Unchanged-text provenance transferred from previous audited draft.,essed a preference. We tested one prompt and one verdict-resolution rule; treating order-inconsistent verdicts as
paper/main.tex:195:587,one,paper/main.tex,232,discourse/ordinal,one,one,identity,non_quantity,Rhetorical count or ordinal; not an empirical estimate. Unchanged-text provenance transferred from previous audited draft.,ating order-inconsistent verdicts as ties is one of several reasonable choices. Reasoning settings were not unifo
paper/main.tex:195:750,6,paper/main.tex,,,6,6,identity,non_quantity,"Model display name, not an empirical quantity.","nt controls (Table~\ref{tab:execution}): GPT-6 Luna ran with reasoning turned off, while Opus and Sonnet ran wi"
paper/main.tex:199:466,4.0,paper/main.tex,,,4.0,4.0,identity,non_quantity,"License version, not an empirical estimate.", the verdicts and derived tables under CC BY 4.0; the underlying requests and responses remain under the terms of
paper/main.tex:199:580,157,outputs/tables/cost.csv,all,total_actual_krw,156.93463645000003,156.93463645000003,identity,match,sum / config FX=1400 Unchanged-text provenance transferred from previous audited draft.,the original release. Judging cost about USD 157 at the fixed exchange rate used in the cost ledger.
paper/main.tex:217:18,146,outputs/sampling_status.json,attempts[0],eligible_pairs,146,146,identity,match, Unchanged-text provenance transferred from previous audited draft.,"After filtering, 146 system pairs have at least 100 battles. Identical request string"
paper/main.tex:217:49,100,outputs/sampling_status.json,min_pair_battles,value,100,100,identity,match, Unchanged-text provenance transferred from previous audited draft.,"er filtering, 146 system pairs have at least 100 battles. Identical request strings are rare in the sample (39 of"
paper/main.tex:217:112,39,data/raw/selected_texts.parquet,all,prompt,39,39,identity,match,exact repeated prompt group sizes sum; no text output Unchanged-text provenance transferred from previous audited draft.,"ical request strings are rare in the sample (39 of 5,000 battles belong to a group of repeated requests) and wer"
paper/main.tex:217:118,"5,000",outputs/sampling_status.json,n,value,5000,5000,identity,match, Unchanged-text provenance transferred from previous audited draft.,"equest strings are rare in the sample (39 of 5,000 battles belong to a group of repeated requests) and were kept."
paper/main.tex:222:5,nine,outputs/sampling_status.json,k,value,9,9,identity,match, Unchanged-text provenance transferred from previous audited draft.,"The nine systems, in the order of the human-based Bradley--Terry ranking "
paper/main.tex:226:22,2.5,paper/main.tex,274,22,2.5,2.5,identity,non_quantity,"Formatting, reference, model/system identifier, or label; not a measured quantity. Unchanged-text provenance transferred from previous audited draft.",\item \texttt{gemini-2.5-pro}
paper/main.tex:227:18,2025,paper/main.tex,275,18,2025,2025,identity,non_quantity,"Formatting, reference, model/system identifier, or label; not a measured quantity. Unchanged-text provenance transferred from previous audited draft.",\item \texttt{o3-2025-04-16}
paper/main.tex:227:23,04,paper/main.tex,275,23,04,04,identity,non_quantity,"Formatting, reference, model/system identifier, or label; not a measured quantity. Unchanged-text provenance transferred from previous audited draft.",\item \texttt{o3-2025-04-16}
paper/main.tex:227:26,16,paper/main.tex,275,26,16,16,identity,non_quantity,"Formatting, reference, model/system identifier, or label; not a measured quantity. Unchanged-text provenance transferred from previous audited draft.",\item \texttt{o3-2025-04-16}
paper/main.tex:228:33,20250326,paper/main.tex,276,33,20250326,20250326,identity,non_quantity,"Formatting, reference, model/system identifier, or label; not a measured quantity. Unchanged-text provenance transferred from previous audited draft.",\item \texttt{chatgpt-4o-latest-20250326}
paper/main.tex:229:22,2.5,paper/main.tex,277,22,2.5,2.5,identity,non_quantity,"Formatting, reference, model/system identifier, or label; not a measured quantity. Unchanged-text provenance transferred from previous audited draft.",\item \texttt{gemini-2.5-flash}
paper/main.tex:231:30,2505,paper/main.tex,279,30,2505,2505,identity,non_quantity,"Formatting, reference, model/system identifier, or label; not a measured quantity. Unchanged-text provenance transferred from previous audited draft.",\item \texttt{mistral-medium-2505}
paper/main.tex:232:27,4,paper/main.tex,280,27,4,4,identity,non_quantity,"Formatting, reference, model/system identifier, or label; not a measured quantity. Unchanged-text provenance transferred from previous audited draft.",\item \texttt{claude-opus-4-20250514}
paper/main.tex:232:29,20250514,paper/main.tex,280,29,20250514,20250514,identity,non_quantity,"Formatting, reference, model/system identifier, or label; not a measured quantity. Unchanged-text provenance transferred from previous audited draft.",\item \texttt{claude-opus-4-20250514}
paper/main.tex:233:29,4,paper/main.tex,281,29,4,4,identity,non_quantity,"Formatting, reference, model/system identifier, or label; not a measured quantity. Unchanged-text provenance transferred from previous audited draft.",\item \texttt{claude-sonnet-4-20250514}
paper/main.tex:233:31,20250514,paper/main.tex,281,31,20250514,20250514,identity,non_quantity,"Formatting, reference, model/system identifier, or label; not a measured quantity. Unchanged-text provenance transferred from previous audited draft.",\item \texttt{claude-sonnet-4-20250514}
paper/main.tex:234:22,3,paper/main.tex,282,22,3,3,identity,non_quantity,"Formatting, reference, model/system identifier, or label; not a measured quantity. Unchanged-text provenance transferred from previous audited draft.",\item \texttt{claude-3-7-sonnet-20250219-}\\\texttt{thinking-32k}
paper/main.tex:234:24,7,paper/main.tex,282,24,7,7,identity,non_quantity,"Formatting, reference, model/system identifier, or label; not a measured quantity. Unchanged-text provenance transferred from previous audited draft.",\item \texttt{claude-3-7-sonnet-20250219-}\\\texttt{thinking-32k}
paper/main.tex:234:33,20250219,paper/main.tex,282,33,20250219,20250219,identity,non_quantity,"Formatting, reference, model/system identifier, or label; not a measured quantity. Unchanged-text provenance transferred from previous audited draft.",\item \texttt{claude-3-7-sonnet-20250219-}\\\texttt{thinking-32k}
paper/main.tex:242:37,five,config.yaml,judges,length,5.0,5.0,identity,match,,"\caption{Execution settings for the five judges. Cap is the API output-token limit, including reasoning w"
paper/main.tex:249:99,"1,024",config.yaml,judges[*],visible_output_target_tokens,1024.0,1024.0,identity,match,"Target, not a guaranteed visible-output cap","nterfaces. The target for visible output was 1,024 tokens; for Opus and Flash-Lite the total output limit was set t"
paper/main.tex:249:171,"5,120",outputs/paper_check/execution_settings.csv,Judge=Opus 5.5 or Gemini 3.1 Flash-Lite,API output cap,5120,5120,identity,match,"Total API cap, including reasoning.","Flash-Lite the total output limit was set to 5,120 tokens to leave room for reasoning tokens, which does not guaran"
paper/main.tex:249:299,300,outputs/decisions.md,180,output tokens,300,300,identity,match,partial dev truncation diagnostic Unchanged-text provenance transferred from previous audited draft.,mount of visible output. An initial limit of 300 tokens truncated some responses in a partial development run; th
paper/main.tex:251:75,two,src/judgerep/prompts.py,USER,"response_a,response_b",2,2,identity,match,two compared responses Unchanged-text provenance transferred from previous audited draft.,mph{You are an impartial evaluator comparing two AI assistant responses to the same user request.}
paper/main.tex:253:46,two,src/judgerep/prompts.py,USER,"response_a,response_b",2,2,identity,match,two compared responses Unchanged-text provenance transferred from previous audited draft.,"\paragraph{User prompt.} The request and the two responses are inserted under the headings \emph{[User request]},"
paper/main.tex:253:267,three,src/judgerep/prompts.py,USER,brief justification,3,3,identity,match,at most three sentences Unchanged-text provenance transferred from previous audited draft.,quest? Give a brief justification in at most three sentences. Then end with exactly one final line in one of these 
paper/main.tex:253:306,one,src/judgerep/stats/decisions.py,5,decision,1,1,identity,match,score/direction/significance definition Unchanged-text provenance transferred from previous audited draft., most three sentences. Then end with exactly one final line in one of these forms: VERDICT: A / VERDICT: B / VERD
paper/main.tex:253:324,one,src/judgerep/stats/decisions.py,5,decision,1,1,identity,match,score/direction/significance definition Unchanged-text provenance transferred from previous audited draft.,ces. Then end with exactly one final line in one of these forms: VERDICT: A / VERDICT: B / VERDICT: TIE}.
paper/main.tex:255:25,"60,000",outputs/posthoc/linkage/status.json,responses_checked,value,60000,60000,identity,match, Unchanged-text provenance transferred from previous audited draft.,"After the analysis, all 60,000 development and confirmation responses were downloaded again fro"
paper/main.tex:264:34,"2,156",data/derived/battles.parquet,split=confirm,language,2156,2156,identity,match,en count Unchanged-text provenance transferred from previous audited draft.,"\caption{H1 measures on English (2,156) and non-English (1,471) confirmation battles; 373 battles witho"
paper/main.tex:264:58,"1,471",data/derived/battles.parquet,split=confirm,language,1471,1471,identity,match,nonen count Unchanged-text provenance transferred from previous audited draft.,"measures on English (2,156) and non-English (1,471) confirmation battles; 373 battles without an identified languag"
paper/main.tex:264:87,373,data/derived/battles.parquet,split=confirm,language,373,373,identity,match,unknown count Unchanged-text provenance transferred from previous audited draft.,"nd non-English (1,471) confirmation battles; 373 battles without an identified language are excluded from this ta"
paper/tables/table1.tex:9:6,5.5,paper/tables/table1.tex,,,5.5,5.5,identity,non_quantity,Judge/model or stage label.,Opus 5.5 & Anthropic & 0.202 & 0.667 & 0.783 & 89.4\% & 11.6\% & 0.868 \\
paper/tables/table1.tex:9:24,0.202,outputs/paper_check/table1.csv,2,Kappa,0.202,0.202,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Opus 5.5 & Anthropic & 0.202 & 0.667 & 0.783 & 89.4\% & 11.6\% & 0.868 \\
paper/tables/table1.tex:9:32,0.667,outputs/paper_check/table1.csv,2,Tau-b,0.667,0.667,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Opus 5.5 & Anthropic & 0.202 & 0.667 & 0.783 & 89.4\% & 11.6\% & 0.868 \\
paper/tables/table1.tex:9:40,0.783,outputs/paper_check/table1.csv,2,Rho,0.783,0.783,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Opus 5.5 & Anthropic & 0.202 & 0.667 & 0.783 & 89.4\% & 11.6\% & 0.868 \\
paper/tables/table1.tex:9:48,89.4,outputs/paper_check/table1.csv,2,Order-consistent,89.4%,89.4,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,us 5.5 & Anthropic & 0.202 & 0.667 & 0.783 & 89.4\% & 11.6\% & 0.868 \\
paper/tables/table1.tex:9:57,11.6,outputs/paper_check/table1.csv,2,Tie,11.6%,11.6,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Anthropic & 0.202 & 0.667 & 0.783 & 89.4\% & 11.6\% & 0.868 \\
paper/tables/table1.tex:9:66,0.868,outputs/paper_check/table1.csv,2,Repeat,0.868,0.868,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings., & 0.202 & 0.667 & 0.783 & 89.4\% & 11.6\% & 0.868 \\
paper/tables/table1.tex:10:8,5.5,paper/tables/table1.tex,,,5.5,5.5,identity,non_quantity,Judge/model or stage label.,Sonnet 5.5 & Anthropic & 0.217 & 0.667 & 0.783 & 87.6\% & 13.3\% & 0.845 \\
paper/tables/table1.tex:10:26,0.217,outputs/paper_check/table1.csv,3,Kappa,0.217,0.217,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Sonnet 5.5 & Anthropic & 0.217 & 0.667 & 0.783 & 87.6\% & 13.3\% & 0.845 \\
paper/tables/table1.tex:10:34,0.667,outputs/paper_check/table1.csv,3,Tau-b,0.667,0.667,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Sonnet 5.5 & Anthropic & 0.217 & 0.667 & 0.783 & 87.6\% & 13.3\% & 0.845 \\
paper/tables/table1.tex:10:42,0.783,outputs/paper_check/table1.csv,3,Rho,0.783,0.783,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Sonnet 5.5 & Anthropic & 0.217 & 0.667 & 0.783 & 87.6\% & 13.3\% & 0.845 \\
paper/tables/table1.tex:10:50,87.6,outputs/paper_check/table1.csv,3,Order-consistent,87.6%,87.6,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,et 5.5 & Anthropic & 0.217 & 0.667 & 0.783 & 87.6\% & 13.3\% & 0.845 \\
paper/tables/table1.tex:10:59,13.3,outputs/paper_check/table1.csv,3,Tie,13.3%,13.3,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Anthropic & 0.217 & 0.667 & 0.783 & 87.6\% & 13.3\% & 0.845 \\
paper/tables/table1.tex:10:68,0.845,outputs/paper_check/table1.csv,3,Repeat,0.845,0.845,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings., & 0.217 & 0.667 & 0.783 & 87.6\% & 13.3\% & 0.845 \\
paper/tables/table1.tex:11:7,4.5,paper/tables/table1.tex,,,4.5,4.5,identity,non_quantity,Judge/model or stage label.,Haiku 4.5 & Anthropic & 0.266 & 0.889 & 0.967 & 83.0\% & 17.5\% & 0.942 \\
paper/tables/table1.tex:11:25,0.266,outputs/paper_check/table1.csv,4,Kappa,0.266,0.266,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Haiku 4.5 & Anthropic & 0.266 & 0.889 & 0.967 & 83.0\% & 17.5\% & 0.942 \\
paper/tables/table1.tex:11:33,0.889,outputs/paper_check/table1.csv,4,Tau-b,0.889,0.889,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Haiku 4.5 & Anthropic & 0.266 & 0.889 & 0.967 & 83.0\% & 17.5\% & 0.942 \\
paper/tables/table1.tex:11:41,0.967,outputs/paper_check/table1.csv,4,Rho,0.967,0.967,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Haiku 4.5 & Anthropic & 0.266 & 0.889 & 0.967 & 83.0\% & 17.5\% & 0.942 \\
paper/tables/table1.tex:11:49,83.0,outputs/paper_check/table1.csv,4,Order-consistent,83.0%,83.0,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,ku 4.5 & Anthropic & 0.266 & 0.889 & 0.967 & 83.0\% & 17.5\% & 0.942 \\
paper/tables/table1.tex:11:58,17.5,outputs/paper_check/table1.csv,4,Tie,17.5%,17.5,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Anthropic & 0.266 & 0.889 & 0.967 & 83.0\% & 17.5\% & 0.942 \\
paper/tables/table1.tex:11:67,0.942,outputs/paper_check/table1.csv,4,Repeat,0.942,0.942,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings., & 0.266 & 0.889 & 0.967 & 83.0\% & 17.5\% & 0.942 \\
paper/tables/table1.tex:12:5,6,paper/tables/table1.tex,,,6,6,identity,non_quantity,Judge/model or stage label.,GPT-6 Luna & OpenAI & 0.052 & 0.167 & 0.217 & 78.5\% & 22.1\% & 0.807 
paper/tables/table1.tex:12:23,0.052,outputs/paper_check/table1.csv,5,Kappa,0.052,0.052,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,GPT-6 Luna & OpenAI & 0.052 & 0.167 & 0.217 & 78.5\% & 22.1\% & 0.807 \\
paper/tables/table1.tex:12:31,0.167,outputs/paper_check/table1.csv,5,Tau-b,0.167,0.167,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,GPT-6 Luna & OpenAI & 0.052 & 0.167 & 0.217 & 78.5\% & 22.1\% & 0.807 \\
paper/tables/table1.tex:12:39,0.217,outputs/paper_check/table1.csv,5,Rho,0.217,0.217,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,GPT-6 Luna & OpenAI & 0.052 & 0.167 & 0.217 & 78.5\% & 22.1\% & 0.807 \\
paper/tables/table1.tex:12:47,78.5,outputs/paper_check/table1.csv,5,Order-consistent,78.5%,78.5,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,PT-6 Luna & OpenAI & 0.052 & 0.167 & 0.217 & 78.5\% & 22.1\% & 0.807 \\
paper/tables/table1.tex:12:56,22.1,outputs/paper_check/table1.csv,5,Tie,22.1%,22.1,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings., & OpenAI & 0.052 & 0.167 & 0.217 & 78.5\% & 22.1\% & 0.807 \\
paper/tables/table1.tex:12:65,0.807,outputs/paper_check/table1.csv,5,Repeat,0.807,0.807,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings., & 0.052 & 0.167 & 0.217 & 78.5\% & 22.1\% & 0.807 \\
paper/tables/table1.tex:13:8,3.1,paper/tables/table1.tex,,,3.1,3.1,identity,non_quantity,Judge/model or stage label.,Gemini 3.1 Flash-Lite & Google & 0.302 & 0.889 & 0.967 & 85.8\% & 14.9\% & 
paper/tables/table1.tex:13:34,0.302,outputs/paper_check/table1.csv,6,Kappa,0.302,0.302,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Gemini 3.1 Flash-Lite & Google & 0.302 & 0.889 & 0.967 & 85.8\% & 14.9\% & 1.000 \\
paper/tables/table1.tex:13:42,0.889,outputs/paper_check/table1.csv,6,Tau-b,0.889,0.889,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Gemini 3.1 Flash-Lite & Google & 0.302 & 0.889 & 0.967 & 85.8\% & 14.9\% & 1.000 \\
paper/tables/table1.tex:13:50,0.967,outputs/paper_check/table1.csv,6,Rho,0.967,0.967,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,ni 3.1 Flash-Lite & Google & 0.302 & 0.889 & 0.967 & 85.8\% & 14.9\% & 1.000 \\
paper/tables/table1.tex:13:58,85.8,outputs/paper_check/table1.csv,6,Order-consistent,85.8%,85.8,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,lash-Lite & Google & 0.302 & 0.889 & 0.967 & 85.8\% & 14.9\% & 1.000 \\
paper/tables/table1.tex:13:67,14.9,outputs/paper_check/table1.csv,6,Tie,14.9%,14.9,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings., & Google & 0.302 & 0.889 & 0.967 & 85.8\% & 14.9\% & 1.000 \\
paper/tables/table1.tex:13:76,1.000,outputs/paper_check/table1.csv,6,Repeat,1.000,1.000,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings., & 0.302 & 0.889 & 0.967 & 85.8\% & 14.9\% & 1.000 \\
paper/tables/table1.tex:14:13,five,paper/tables/table1.tex,,,five,five,identity,non_quantity,Judge/model or stage label.,Majority of five & -- & 0.267 & 0.778 & 0.900 & -- & -- & -- \\
paper/tables/table1.tex:14:25,0.267,outputs/paper_check/table1.csv,7,Kappa,0.267,0.267,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Majority of five & -- & 0.267 & 0.778 & 0.900 & -- & -- & -- \\
paper/tables/table1.tex:14:33,0.778,outputs/paper_check/table1.csv,7,Tau-b,0.778,0.778,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Majority of five & -- & 0.267 & 0.778 & 0.900 & -- & -- & -- \\
paper/tables/table1.tex:14:41,0.900,outputs/paper_check/table1.csv,7,Rho,0.900,0.900,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Majority of five & -- & 0.267 & 0.778 & 0.900 & -- & -- & -- \\
paper/tables/table2.tex:4:19,0.49,paper/tables/table2.tex,,,0.49,0.49,identity,non_quantity,LaTeX layout dimension.,\begin{tabular}{p{0.49\linewidth}rr}
paper/tables/table2.tex:8:14,3,paper/tables/table2.tex,,,3,3,identity,non_quantity,LaTeX layout dimension.,\multicolumn{3}{l}{\emph{Single judge}} \\
paper/tables/table2.tex:9:7,4.5,paper/tables/table2.tex,,,4.5,4.5,identity,non_quantity,Judge/model or stage label.,Haiku 4.5 & 22/23 (0.96) & 1.00 \\
paper/tables/table2.tex:9:13,22,outputs/paper_check/table2.csv,2,Correct/significant,22/23,22,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Haiku 4.5 & 22/23 (0.96) & 1.00 \\
paper/tables/table2.tex:9:16,23,outputs/paper_check/table2.csv,2,Correct/significant,22/23,23,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Haiku 4.5 & 22/23 (0.96) & 1.00 \\
paper/tables/table2.tex:9:20,0.96,outputs/paper_check/table2.csv,2,Precision,0.96,0.96,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Haiku 4.5 & 22/23 (0.96) & 1.00 \\
paper/tables/table2.tex:9:28,1.00,outputs/paper_check/table2.csv,2,Coverage,1.00,1.00,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Haiku 4.5 & 22/23 (0.96) & 1.00 \\
paper/tables/table2.tex:10:5,6,paper/tables/table2.tex,,,6,6,identity,non_quantity,Judge/model or stage label.,GPT-6 Luna & 7/14 (0.50) & 0.61 \\
paper/tables/table2.tex:10:14,7,outputs/paper_check/table2.csv,3,Correct/significant,7/14,7,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,GPT-6 Luna & 7/14 (0.50) & 0.61 \\
paper/tables/table2.tex:10:16,14,outputs/paper_check/table2.csv,3,Correct/significant,7/14,14,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,GPT-6 Luna & 7/14 (0.50) & 0.61 \\
paper/tables/table2.tex:10:20,0.50,outputs/paper_check/table2.csv,3,Precision,0.50,0.50,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,GPT-6 Luna & 7/14 (0.50) & 0.61 \\
paper/tables/table2.tex:10:28,0.61,outputs/paper_check/table2.csv,3,Coverage,0.61,0.61,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,GPT-6 Luna & 7/14 (0.50) & 0.61 \\
paper/tables/table2.tex:11:8,3.1,paper/tables/table2.tex,,,3.1,3.1,identity,non_quantity,Judge/model or stage label.,Gemini 3.1 Flash-Lite & 22/23 (0.96) & 1.00 \\
paper/tables/table2.tex:11:25,22,outputs/paper_check/table2.csv,4,Correct/significant,22/23,22,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Gemini 3.1 Flash-Lite & 22/23 (0.96) & 1.00 \\
paper/tables/table2.tex:11:28,23,outputs/paper_check/table2.csv,4,Correct/significant,22/23,23,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Gemini 3.1 Flash-Lite & 22/23 (0.96) & 1.00 \\
paper/tables/table2.tex:11:32,0.96,outputs/paper_check/table2.csv,4,Precision,0.96,0.96,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Gemini 3.1 Flash-Lite & 22/23 (0.96) & 1.00 \\
paper/tables/table2.tex:11:40,1.00,outputs/paper_check/table2.csv,4,Coverage,1.00,1.00,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Gemini 3.1 Flash-Lite & 22/23 (0.96) & 1.00 \\
paper/tables/table2.tex:13:14,3,paper/tables/table2.tex,,,3,3,identity,non_quantity,LaTeX layout dimension.,\multicolumn{3}{l}{\emph{Replicated across providers}} \\
paper/tables/table2.tex:14:7,4.5,paper/tables/table2.tex,,,4.5,4.5,identity,non_quantity,Judge/model or stage label.,Haiku 4.5 +\newline GPT-6 Luna & 7/8 (0.88) & 0.35 \\
paper/tables/table2.tex:14:25,6,paper/tables/table2.tex,,,6,6,identity,non_quantity,Judge/model or stage label.,Haiku 4.5 +\newline GPT-6 Luna & 7/8 (0.88) & 0.35 \\
paper/tables/table2.tex:14:34,7,outputs/paper_check/table2.csv,5,Correct/significant,7/8,7,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Haiku 4.5 +\newline GPT-6 Luna & 7/8 (0.88) & 0.35 \\
paper/tables/table2.tex:14:36,8,outputs/paper_check/table2.csv,5,Correct/significant,7/8,8,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Haiku 4.5 +\newline GPT-6 Luna & 7/8 (0.88) & 0.35 \\
paper/tables/table2.tex:14:39,0.88,outputs/paper_check/table2.csv,5,Precision,0.88,0.88,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Haiku 4.5 +\newline GPT-6 Luna & 7/8 (0.88) & 0.35 \\
paper/tables/table2.tex:14:47,0.35,outputs/paper_check/table2.csv,5,Coverage,0.35,0.35,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,aiku 4.5 +\newline GPT-6 Luna & 7/8 (0.88) & 0.35 \\
paper/tables/table2.tex:15:7,4.5,paper/tables/table2.tex,,,4.5,4.5,identity,non_quantity,Judge/model or stage label.,Haiku 4.5 +\newline Gemini 3.1 Flash-Lite & 22/23 (0.96) & 1.00 \\
paper/tables/table2.tex:15:28,3.1,paper/tables/table2.tex,,,3.1,3.1,identity,non_quantity,Judge/model or stage label.,Haiku 4.5 +\newline Gemini 3.1 Flash-Lite & 22/23 (0.96) & 1.00 \\
paper/tables/table2.tex:15:45,22,outputs/paper_check/table2.csv,6,Correct/significant,22/23,22,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Haiku 4.5 +\newline Gemini 3.1 Flash-Lite & 22/23 (0.96) & 1.00 \\
paper/tables/table2.tex:15:48,23,outputs/paper_check/table2.csv,6,Correct/significant,22/23,23,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,iku 4.5 +\newline Gemini 3.1 Flash-Lite & 22/23 (0.96) & 1.00 \\
paper/tables/table2.tex:15:52,0.96,outputs/paper_check/table2.csv,6,Precision,0.96,0.96,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,4.5 +\newline Gemini 3.1 Flash-Lite & 22/23 (0.96) & 1.00 \\
paper/tables/table2.tex:15:60,1.00,outputs/paper_check/table2.csv,6,Coverage,1.00,1.00,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,wline Gemini 3.1 Flash-Lite & 22/23 (0.96) & 1.00 \\
paper/tables/table2.tex:16:5,6,paper/tables/table2.tex,,,6,6,identity,non_quantity,Judge/model or stage label.,GPT-6 Luna +\newline Gemini 3.1 Flash-Lite & 7/8 (0.88) & 0.35 \\
paper/tables/table2.tex:16:29,3.1,paper/tables/table2.tex,,,3.1,3.1,identity,non_quantity,Judge/model or stage label.,GPT-6 Luna +\newline Gemini 3.1 Flash-Lite & 7/8 (0.88) & 0.35 \\
paper/tables/table2.tex:16:46,7,outputs/paper_check/table2.csv,7,Correct/significant,7/8,7,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,GPT-6 Luna +\newline Gemini 3.1 Flash-Lite & 7/8 (0.88) & 0.35 \\
paper/tables/table2.tex:16:48,8,outputs/paper_check/table2.csv,7,Correct/significant,7/8,8,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,T-6 Luna +\newline Gemini 3.1 Flash-Lite & 7/8 (0.88) & 0.35 \\
paper/tables/table2.tex:16:51,0.88,outputs/paper_check/table2.csv,7,Precision,0.88,0.88,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings., Luna +\newline Gemini 3.1 Flash-Lite & 7/8 (0.88) & 0.35 \\
paper/tables/table2.tex:16:59,0.35,outputs/paper_check/table2.csv,7,Coverage,0.35,0.35,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,newline Gemini 3.1 Flash-Lite & 7/8 (0.88) & 0.35 \\
paper/tables/table2.tex:18:14,3,paper/tables/table2.tex,,,3,3,identity,non_quantity,LaTeX layout dimension.,\multicolumn{3}{l}{\emph{Not part of H2}} \\
paper/tables/table2.tex:19:6,5.5,paper/tables/table2.tex,,,5.5,5.5,identity,non_quantity,Judge/model or stage label.,Opus 5.5 & 15/17 (0.88) & 0.74 \\
paper/tables/table2.tex:19:12,15,outputs/paper_check/table2.csv,8,Correct/significant,15/17,15,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Opus 5.5 & 15/17 (0.88) & 0.74 \\
paper/tables/table2.tex:19:15,17,outputs/paper_check/table2.csv,8,Correct/significant,15/17,17,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Opus 5.5 & 15/17 (0.88) & 0.74 \\
paper/tables/table2.tex:19:19,0.88,outputs/paper_check/table2.csv,8,Precision,0.88,0.88,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Opus 5.5 & 15/17 (0.88) & 0.74 \\
paper/tables/table2.tex:19:27,0.74,outputs/paper_check/table2.csv,8,Coverage,0.74,0.74,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Opus 5.5 & 15/17 (0.88) & 0.74 \\
paper/tables/table2.tex:20:8,5.5,paper/tables/table2.tex,,,5.5,5.5,identity,non_quantity,Judge/model or stage label.,Sonnet 5.5 & 17/19 (0.89) & 0.83 \\
paper/tables/table2.tex:20:14,17,outputs/paper_check/table2.csv,9,Correct/significant,17/19,17,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Sonnet 5.5 & 17/19 (0.89) & 0.83 \\
paper/tables/table2.tex:20:17,19,outputs/paper_check/table2.csv,9,Correct/significant,17/19,19,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Sonnet 5.5 & 17/19 (0.89) & 0.83 \\
paper/tables/table2.tex:20:21,0.89,outputs/paper_check/table2.csv,9,Precision,0.89,0.89,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Sonnet 5.5 & 17/19 (0.89) & 0.83 \\
paper/tables/table2.tex:20:29,0.83,outputs/paper_check/table2.csv,9,Coverage,0.83,0.83,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Sonnet 5.5 & 17/19 (0.89) & 0.83 \\
paper/tables/table2.tex:21:13,five,paper/tables/table2.tex,,,five,five,identity,non_quantity,Judge/model or stage label.,Majority of five & 20/21 (0.95) & 0.91 \\
paper/tables/table2.tex:21:20,20,outputs/paper_check/table2.csv,10,Correct/significant,20/21,20,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Majority of five & 20/21 (0.95) & 0.91 \\
paper/tables/table2.tex:21:23,21,outputs/paper_check/table2.csv,10,Correct/significant,20/21,21,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Majority of five & 20/21 (0.95) & 0.91 \\
paper/tables/table2.tex:21:27,0.95,outputs/paper_check/table2.csv,10,Precision,0.95,0.95,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Majority of five & 20/21 (0.95) & 0.91 \\
paper/tables/table2.tex:21:35,0.91,outputs/paper_check/table2.csv,10,Coverage,0.91,0.91,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Majority of five & 20/21 (0.95) & 0.91 \\
paper/tables/table3.tex:7:17,25,config.yaml,analysis.n_grid,value,25.0,25.0,identity,match,,Source & $n^*{=}25$ & $50$ & $100$ & Censored \\
paper/tables/table3.tex:7:24,50,config.yaml,analysis.n_grid,value,50.0,50.0,identity,match,,Source & $n^*{=}25$ & $50$ & $100$ & Censored \\
paper/tables/table3.tex:7:31,100,config.yaml,analysis.n_grid,value,100.0,100.0,identity,match,,Source & $n^*{=}25$ & $50$ & $100$ & Censored \\
paper/tables/table3.tex:9:15,15,outputs/paper_check/table3.csv,2,25,15,15,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Human votes & 15 & 7 & 1 & 0 \\
paper/tables/table3.tex:9:20,7,outputs/paper_check/table3.csv,2,50,7,7,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Human votes & 15 & 7 & 1 & 0 \\
paper/tables/table3.tex:9:24,1,outputs/paper_check/table3.csv,2,100,1,1,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Human votes & 15 & 7 & 1 & 0 \\
paper/tables/table3.tex:9:28,0,outputs/paper_check/table3.csv,2,Censored,0,0,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Human votes & 15 & 7 & 1 & 0 \\
paper/tables/table3.tex:10:7,4.5,paper/tables/table3.tex,,,4.5,4.5,identity,non_quantity,Judge/model or stage label.,Haiku 4.5 & 22 & 0 & 0 & 1 \\
paper/tables/table3.tex:10:13,22,outputs/paper_check/table3.csv,3,25,22,22,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Haiku 4.5 & 22 & 0 & 0 & 1 \\
paper/tables/table3.tex:10:18,0,outputs/paper_check/table3.csv,3,50,0,0,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Haiku 4.5 & 22 & 0 & 0 & 1 \\
paper/tables/table3.tex:10:22,0,outputs/paper_check/table3.csv,3,100,0,0,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Haiku 4.5 & 22 & 0 & 0 & 1 \\
paper/tables/table3.tex:10:26,1,outputs/paper_check/table3.csv,3,Censored,1,1,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Haiku 4.5 & 22 & 0 & 0 & 1 \\
paper/tables/table3.tex:11:8,3.1,paper/tables/table3.tex,,,3.1,3.1,identity,non_quantity,Judge/model or stage label.,Gemini 3.1 Flash-Lite & 22 & 0 & 0 & 1 \\
paper/tables/table3.tex:11:25,22,outputs/paper_check/table3.csv,4,25,22,22,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Gemini 3.1 Flash-Lite & 22 & 0 & 0 & 1 \\
paper/tables/table3.tex:11:30,0,outputs/paper_check/table3.csv,4,50,0,0,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Gemini 3.1 Flash-Lite & 22 & 0 & 0 & 1 \\
paper/tables/table3.tex:11:34,0,outputs/paper_check/table3.csv,4,100,0,0,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Gemini 3.1 Flash-Lite & 22 & 0 & 0 & 1 \\
paper/tables/table3.tex:11:38,1,outputs/paper_check/table3.csv,4,Censored,1,1,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Gemini 3.1 Flash-Lite & 22 & 0 & 0 & 1 \\
paper/tables/table3.tex:12:8,5.5,paper/tables/table3.tex,,,5.5,5.5,identity,non_quantity,Judge/model or stage label.,Sonnet 5.5 & 14 & 3 & 0 & 6 \\
paper/tables/table3.tex:12:14,14,outputs/paper_check/table3.csv,5,25,14,14,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Sonnet 5.5 & 14 & 3 & 0 & 6 \\
paper/tables/table3.tex:12:19,3,outputs/paper_check/table3.csv,5,50,3,3,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Sonnet 5.5 & 14 & 3 & 0 & 6 \\
paper/tables/table3.tex:12:23,0,outputs/paper_check/table3.csv,5,100,0,0,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Sonnet 5.5 & 14 & 3 & 0 & 6 \\
paper/tables/table3.tex:12:27,6,outputs/paper_check/table3.csv,5,Censored,6,6,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Sonnet 5.5 & 14 & 3 & 0 & 6 \\
paper/tables/table3.tex:13:6,5.5,paper/tables/table3.tex,,,5.5,5.5,identity,non_quantity,Judge/model or stage label.,Opus 5.5 & 14 & 1 & 0 & 8 \\
paper/tables/table3.tex:13:12,14,outputs/paper_check/table3.csv,6,25,14,14,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Opus 5.5 & 14 & 1 & 0 & 8 \\
paper/tables/table3.tex:13:17,1,outputs/paper_check/table3.csv,6,50,1,1,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Opus 5.5 & 14 & 1 & 0 & 8 \\
paper/tables/table3.tex:13:21,0,outputs/paper_check/table3.csv,6,100,0,0,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Opus 5.5 & 14 & 1 & 0 & 8 \\
paper/tables/table3.tex:13:25,8,outputs/paper_check/table3.csv,6,Censored,8,8,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Opus 5.5 & 14 & 1 & 0 & 8 \\
paper/tables/table3.tex:14:5,6,paper/tables/table3.tex,,,6,6,identity,non_quantity,Judge/model or stage label.,GPT-6 Luna & 3 & 3 & 1 & 16 \\
paper/tables/table3.tex:14:14,3,outputs/paper_check/table3.csv,7,25,3,3,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,GPT-6 Luna & 3 & 3 & 1 & 16 \\
paper/tables/table3.tex:14:18,3,outputs/paper_check/table3.csv,7,50,3,3,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,GPT-6 Luna & 3 & 3 & 1 & 16 \\
paper/tables/table3.tex:14:22,1,outputs/paper_check/table3.csv,7,100,1,1,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,GPT-6 Luna & 3 & 3 & 1 & 16 \\
paper/tables/table3.tex:14:26,16,outputs/paper_check/table3.csv,7,Censored,16,16,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,GPT-6 Luna & 3 & 3 & 1 & 16 \\
paper/tables/table3.tex:15:13,five,paper/tables/table3.tex,,,five,five,identity,non_quantity,Judge/model or stage label.,Majority of five & 18 & 2 & 0 & 3 \\
paper/tables/table3.tex:15:20,18,outputs/paper_check/table3.csv,8,25,18,18,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Majority of five & 18 & 2 & 0 & 3 \\
paper/tables/table3.tex:15:25,2,outputs/paper_check/table3.csv,8,50,2,2,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Majority of five & 18 & 2 & 0 & 3 \\
paper/tables/table3.tex:15:29,0,outputs/paper_check/table3.csv,8,100,0,0,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Majority of five & 18 & 2 & 0 & 3 \\
paper/tables/table3.tex:15:33,3,outputs/paper_check/table3.csv,8,Censored,3,3,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Majority of five & 18 & 2 & 0 & 3 \\
paper/tables/table4.tex:7:77,95,paper/tables/table4.tex,,,95,95,identity,non_quantity,Table header/label.,enAI & Mistral & Alibaba & Own minus others (95\% CI) \\
paper/tables/table4.tex:9:6,5.5,paper/tables/table4.tex,,,5.5,5.5,identity,non_quantity,Judge/model or stage label.,Opus 5.5 & \textbf{+0.101} & +0.081 & -0.019 & -0.159 & -0.190 & +0.173 [
paper/tables/table4.tex:9:20,+0.101,outputs/paper_check/table4.csv,2,Anthropic,+0.101,+0.101,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,"Opus 5.5 & \textbf{+0.101} & +0.081 & -0.019 & -0.159 & -0.190 & +0.173 [0.141, 0.211] \\"
paper/tables/table4.tex:9:30,+0.081,outputs/paper_check/table4.csv,2,Google,+0.081,+0.081,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,"Opus 5.5 & \textbf{+0.101} & +0.081 & -0.019 & -0.159 & -0.190 & +0.173 [0.141, 0.211] \\"
paper/tables/table4.tex:9:39,-0.019,outputs/paper_check/table4.csv,2,OpenAI,-0.019,-0.019,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,"Opus 5.5 & \textbf{+0.101} & +0.081 & -0.019 & -0.159 & -0.190 & +0.173 [0.141, 0.211] \\"
paper/tables/table4.tex:9:48,-0.159,outputs/paper_check/table4.csv,2,Mistral,-0.159,-0.159,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,"us 5.5 & \textbf{+0.101} & +0.081 & -0.019 & -0.159 & -0.190 & +0.173 [0.141, 0.211] \\"
paper/tables/table4.tex:9:57,-0.190,outputs/paper_check/table4.csv,2,Alibaba,-0.190,-0.190,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,"\textbf{+0.101} & +0.081 & -0.019 & -0.159 & -0.190 & +0.173 [0.141, 0.211] \\"
paper/tables/table4.tex:9:66,+0.173,outputs/paper_check/table4.csv,2,Own minus others (95% CI),"+0.173 [0.141, 0.211]",+0.173,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,"0.101} & +0.081 & -0.019 & -0.159 & -0.190 & +0.173 [0.141, 0.211] \\"
paper/tables/table4.tex:9:74,0.141,outputs/paper_check/table4.csv,2,Own minus others (95% CI),"+0.173 [0.141, 0.211]",0.141,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.," +0.081 & -0.019 & -0.159 & -0.190 & +0.173 [0.141, 0.211] \\"
paper/tables/table4.tex:9:81,0.211,outputs/paper_check/table4.csv,2,Own minus others (95% CI),"+0.173 [0.141, 0.211]",0.211,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.," & -0.019 & -0.159 & -0.190 & +0.173 [0.141, 0.211] \\"
paper/tables/table4.tex:10:8,5.5,paper/tables/table4.tex,,,5.5,5.5,identity,non_quantity,Judge/model or stage label.,Sonnet 5.5 & \textbf{+0.072} & +0.091 & +0.002 & -0.154 & -0.169 & +0.129 [
paper/tables/table4.tex:10:22,+0.072,outputs/paper_check/table4.csv,3,Anthropic,+0.072,+0.072,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,"Sonnet 5.5 & \textbf{+0.072} & +0.091 & +0.002 & -0.154 & -0.169 & +0.129 [0.098, 0.163] \\"
paper/tables/table4.tex:10:32,+0.091,outputs/paper_check/table4.csv,3,Google,+0.091,+0.091,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,"Sonnet 5.5 & \textbf{+0.072} & +0.091 & +0.002 & -0.154 & -0.169 & +0.129 [0.098, 0.163] \\"
paper/tables/table4.tex:10:41,+0.002,outputs/paper_check/table4.csv,3,OpenAI,+0.002,+0.002,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,"Sonnet 5.5 & \textbf{+0.072} & +0.091 & +0.002 & -0.154 & -0.169 & +0.129 [0.098, 0.163] \\"
paper/tables/table4.tex:10:50,-0.154,outputs/paper_check/table4.csv,3,Mistral,-0.154,-0.154,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,"et 5.5 & \textbf{+0.072} & +0.091 & +0.002 & -0.154 & -0.169 & +0.129 [0.098, 0.163] \\"
paper/tables/table4.tex:10:59,-0.169,outputs/paper_check/table4.csv,3,Alibaba,-0.169,-0.169,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,"\textbf{+0.072} & +0.091 & +0.002 & -0.154 & -0.169 & +0.129 [0.098, 0.163] \\"
paper/tables/table4.tex:10:68,+0.129,outputs/paper_check/table4.csv,3,Own minus others (95% CI),"+0.129 [0.098, 0.163]",+0.129,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,"0.072} & +0.091 & +0.002 & -0.154 & -0.169 & +0.129 [0.098, 0.163] \\"
paper/tables/table4.tex:10:76,0.098,outputs/paper_check/table4.csv,3,Own minus others (95% CI),"+0.129 [0.098, 0.163]",0.098,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.," +0.091 & +0.002 & -0.154 & -0.169 & +0.129 [0.098, 0.163] \\"
paper/tables/table4.tex:10:83,0.163,outputs/paper_check/table4.csv,3,Own minus others (95% CI),"+0.129 [0.098, 0.163]",0.163,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.," & +0.002 & -0.154 & -0.169 & +0.129 [0.098, 0.163] \\"
paper/tables/table4.tex:11:7,4.5,paper/tables/table4.tex,,,4.5,4.5,identity,non_quantity,Judge/model or stage label.,Haiku 4.5 & \textbf{-0.104} & +0.126 & +0.099 & -0.066 & -0.032 & -0.136 [
paper/tables/table4.tex:11:21,-0.104,outputs/paper_check/table4.csv,4,Anthropic,-0.104,-0.104,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,"Haiku 4.5 & \textbf{-0.104} & +0.126 & +0.099 & -0.066 & -0.032 & -0.136 [-0.167, -0.105] \"
paper/tables/table4.tex:11:31,+0.126,outputs/paper_check/table4.csv,4,Google,+0.126,+0.126,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,"Haiku 4.5 & \textbf{-0.104} & +0.126 & +0.099 & -0.066 & -0.032 & -0.136 [-0.167, -0.105] \\"
paper/tables/table4.tex:11:40,+0.099,outputs/paper_check/table4.csv,4,OpenAI,+0.099,+0.099,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,"Haiku 4.5 & \textbf{-0.104} & +0.126 & +0.099 & -0.066 & -0.032 & -0.136 [-0.167, -0.105] \\"
paper/tables/table4.tex:11:49,-0.066,outputs/paper_check/table4.csv,4,Mistral,-0.066,-0.066,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,"ku 4.5 & \textbf{-0.104} & +0.126 & +0.099 & -0.066 & -0.032 & -0.136 [-0.167, -0.105] \\"
paper/tables/table4.tex:11:58,-0.032,outputs/paper_check/table4.csv,4,Alibaba,-0.032,-0.032,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,"\textbf{-0.104} & +0.126 & +0.099 & -0.066 & -0.032 & -0.136 [-0.167, -0.105] \\"
paper/tables/table4.tex:11:67,-0.136,outputs/paper_check/table4.csv,4,Own minus others (95% CI),"-0.136 [-0.167, -0.105]",-0.136,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,"0.104} & +0.126 & +0.099 & -0.066 & -0.032 & -0.136 [-0.167, -0.105] \\"
paper/tables/table4.tex:11:75,-0.167,outputs/paper_check/table4.csv,4,Own minus others (95% CI),"-0.136 [-0.167, -0.105]",-0.167,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.," +0.126 & +0.099 & -0.066 & -0.032 & -0.136 [-0.167, -0.105] \\"
paper/tables/table4.tex:11:83,-0.105,outputs/paper_check/table4.csv,4,Own minus others (95% CI),"-0.136 [-0.167, -0.105]",-0.105,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,"& +0.099 & -0.066 & -0.032 & -0.136 [-0.167, -0.105] \\"
paper/tables/table4.tex:12:5,6,paper/tables/table4.tex,,,6,6,identity,non_quantity,Judge/model or stage label.,GPT-6 Luna & +0.245 & -0.114 & \textbf{-0.074} & -0.125 & -0.145 & -0.
paper/tables/table4.tex:12:14,+0.245,outputs/paper_check/table4.csv,5,Anthropic,+0.245,+0.245,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,"GPT-6 Luna & +0.245 & -0.114 & \textbf{-0.074} & -0.125 & -0.145 & -0.039 [-0.082, 0"
paper/tables/table4.tex:12:23,-0.114,outputs/paper_check/table4.csv,5,Google,-0.114,-0.114,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,"GPT-6 Luna & +0.245 & -0.114 & \textbf{-0.074} & -0.125 & -0.145 & -0.039 [-0.082, 0.003] \\"
paper/tables/table4.tex:12:40,-0.074,outputs/paper_check/table4.csv,5,OpenAI,-0.074,-0.074,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,"GPT-6 Luna & +0.245 & -0.114 & \textbf{-0.074} & -0.125 & -0.145 & -0.039 [-0.082, 0.003] \\"
paper/tables/table4.tex:12:50,-0.125,outputs/paper_check/table4.csv,5,Mistral,-0.125,-0.125,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,"6 Luna & +0.245 & -0.114 & \textbf{-0.074} & -0.125 & -0.145 & -0.039 [-0.082, 0.003] \\"
paper/tables/table4.tex:12:59,-0.145,outputs/paper_check/table4.csv,5,Alibaba,-0.145,-0.145,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,"+0.245 & -0.114 & \textbf{-0.074} & -0.125 & -0.145 & -0.039 [-0.082, 0.003] \\"
paper/tables/table4.tex:12:68,-0.039,outputs/paper_check/table4.csv,5,Own minus others (95% CI),"-0.039 [-0.082, 0.003]",-0.039,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,"-0.114 & \textbf{-0.074} & -0.125 & -0.145 & -0.039 [-0.082, 0.003] \\"
paper/tables/table4.tex:12:76,-0.082,outputs/paper_check/table4.csv,5,Own minus others (95% CI),"-0.039 [-0.082, 0.003]",-0.082,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.," \textbf{-0.074} & -0.125 & -0.145 & -0.039 [-0.082, 0.003] \\"
paper/tables/table4.tex:12:84,0.003,outputs/paper_check/table4.csv,5,Own minus others (95% CI),"-0.039 [-0.082, 0.003]",0.003,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,"{-0.074} & -0.125 & -0.145 & -0.039 [-0.082, 0.003] \\"
paper/tables/table4.tex:13:8,3.1,paper/tables/table4.tex,,,3.1,3.1,identity,non_quantity,Judge/model or stage label.,Gemini 3.1 Flash-Lite & -0.110 & \textbf{+0.155} & +0.125 & -0.105 & -0.062
paper/tables/table4.tex:13:25,-0.110,outputs/paper_check/table4.csv,6,Anthropic,-0.110,-0.110,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,"Gemini 3.1 Flash-Lite & -0.110 & \textbf{+0.155} & +0.125 & -0.105 & -0.062 & +0.193 [0.161, 0."
paper/tables/table4.tex:13:42,+0.155,outputs/paper_check/table4.csv,6,Google,+0.155,+0.155,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,"Gemini 3.1 Flash-Lite & -0.110 & \textbf{+0.155} & +0.125 & -0.105 & -0.062 & +0.193 [0.161, 0.224] \\"
paper/tables/table4.tex:13:52,+0.125,outputs/paper_check/table4.csv,6,OpenAI,+0.125,+0.125,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.," 3.1 Flash-Lite & -0.110 & \textbf{+0.155} & +0.125 & -0.105 & -0.062 & +0.193 [0.161, 0.224] \\"
paper/tables/table4.tex:13:61,-0.105,outputs/paper_check/table4.csv,6,Mistral,-0.105,-0.105,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,"h-Lite & -0.110 & \textbf{+0.155} & +0.125 & -0.105 & -0.062 & +0.193 [0.161, 0.224] \\"
paper/tables/table4.tex:13:70,-0.062,outputs/paper_check/table4.csv,6,Alibaba,-0.062,-0.062,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,"-0.110 & \textbf{+0.155} & +0.125 & -0.105 & -0.062 & +0.193 [0.161, 0.224] \\"
paper/tables/table4.tex:13:79,+0.193,outputs/paper_check/table4.csv,6,Own minus others (95% CI),"+0.193 [0.161, 0.224]",+0.193,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,"\textbf{+0.155} & +0.125 & -0.105 & -0.062 & +0.193 [0.161, 0.224] \\"
paper/tables/table4.tex:13:87,0.161,outputs/paper_check/table4.csv,6,Own minus others (95% CI),"+0.193 [0.161, 0.224]",0.161,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,"+0.155} & +0.125 & -0.105 & -0.062 & +0.193 [0.161, 0.224] \\"
paper/tables/table4.tex:13:94,0.224,outputs/paper_check/table4.csv,6,Own minus others (95% CI),"+0.193 [0.161, 0.224]",0.224,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.," & +0.125 & -0.105 & -0.062 & +0.193 [0.161, 0.224] \\"
paper/tables/filtering.tex:9:15,"135,634",outputs/paper_check/filtering.csv,2,Battles remaining,"135,634","135,634",identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,"Raw release & 135,634 \\"
paper/tables/filtering.tex:10:22,"135,619",outputs/paper_check/filtering.csv,3,Battles remaining,"135,619","135,619",identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,"Duplicates removed & 135,619 \\"
paper/tables/filtering.tex:11:1,Two,paper/tables/filtering.tex,,,Two,Two,identity,non_quantity,Judge/model or stage label.,"Two different systems & 135,609 \\"
paper/tables/filtering.tex:11:25,"135,609",outputs/paper_check/filtering.csv,4,Battles remaining,"135,609","135,609",identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,"Two different systems & 135,609 \\"
paper/tables/filtering.tex:12:23,"135,472",outputs/paper_check/filtering.csv,5,Battles remaining,"135,472","135,472",identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,"Non-empty responses & 135,472 \\"
paper/tables/filtering.tex:13:15,"116,307",outputs/paper_check/filtering.csv,6,Battles remaining,"116,307","116,307",identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,"Single turn & 116,307 \\"
paper/tables/filtering.tex:14:1,First,paper/tables/filtering.tex,,,First,First,identity,non_quantity,Judge/model or stage label.,"First vote per conversation & 92,488 \\"
paper/tables/filtering.tex:14:31,"92,488",outputs/paper_check/filtering.csv,7,Battles remaining,"92,488","92,488",identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,"First vote per conversation & 92,488 \\"
paper/tables/filtering.tex:15:14,one,paper/tables/filtering.tex,,,one,one,identity,non_quantity,Judge/model or stage label.,"Vote selects one response & 67,617 \\"
paper/tables/filtering.tex:15:29,"67,617",outputs/paper_check/filtering.csv,8,Battles remaining,"67,617","67,617",identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,"Vote selects one response & 67,617 \\"
paper/tables/filtering.tex:16:9,"6,000",config.yaml,sampling.max_tokens_per_battle,value,6000.0,6000.0,identity,match,,"At most 6,000 tokens & 65,636 \\"
paper/tables/filtering.tex:16:24,"65,636",outputs/paper_check/filtering.csv,9,Battles remaining,"65,636","65,636",identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,"At most 6,000 tokens & 65,636 \\"
paper/tables/execution_settings.tex:4:20,14,paper/tables/execution_settings.tex,,,14,14,identity,non_quantity,LaTeX layout dimension.,\begin{tabular}{p{.14\linewidth}p{.24\linewidth}p{.15\linewidth}p{.24\linewidth}rr}
paper/tables/execution_settings.tex:4:36,24,paper/tables/execution_settings.tex,,,24,24,identity,non_quantity,LaTeX layout dimension.,\begin{tabular}{p{.14\linewidth}p{.24\linewidth}p{.15\linewidth}p{.24\linewidth}rr}
paper/tables/execution_settings.tex:4:52,15,paper/tables/execution_settings.tex,,,15,15,identity,non_quantity,LaTeX layout dimension.,{tabular}{p{.14\linewidth}p{.24\linewidth}p{.15\linewidth}p{.24\linewidth}rr}
paper/tables/execution_settings.tex:4:68,24,paper/tables/execution_settings.tex,,,24,24,identity,non_quantity,LaTeX layout dimension.,linewidth}p{.24\linewidth}p{.15\linewidth}p{.24\linewidth}rr}
paper/tables/execution_settings.tex:8:6,5.5,paper/tables/execution_settings.tex,,,5.5,5.5,identity,non_quantity,Judge/model or stage label.,Opus 5.5 & claude-\allowbreak opus-\allowbreak 5-\allowbreak 5 & Not sent
paper/tables/execution_settings.tex:8:48,5,paper/tables/execution_settings.tex,,,5,5,identity,non_quantity,"Model identifier, not a measured number.",us 5.5 & claude-\allowbreak opus-\allowbreak 5-\allowbreak 5 & Not sent (unsupported) & adaptive;\newline effor
paper/tables/execution_settings.tex:8:62,5,paper/tables/execution_settings.tex,,,5,5,identity,non_quantity,"Model identifier, not a measured number.",e-\allowbreak opus-\allowbreak 5-\allowbreak 5 & Not sent (unsupported) & adaptive;\newline effort=low & 5120 &
paper/tables/execution_settings.tex:8:122,5120,outputs/paper_check/execution_settings.csv,2,API output cap,5120,5120,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,nsupported) & adaptive;\newline effort=low & 5120 & Yes \\
paper/tables/execution_settings.tex:9:8,5.5,paper/tables/execution_settings.tex,,,5.5,5.5,identity,non_quantity,Judge/model or stage label.,Sonnet 5.5 & claude-\allowbreak sonnet-\allowbreak 5-\allowbreak 5 & Not se
paper/tables/execution_settings.tex:9:52,5,paper/tables/execution_settings.tex,,,5,5,identity,non_quantity,"Model identifier, not a measured number.", 5.5 & claude-\allowbreak sonnet-\allowbreak 5-\allowbreak 5 & Not sent (unsupported) & between\_tools;\newline
paper/tables/execution_settings.tex:9:66,5,paper/tables/execution_settings.tex,,,5,5,identity,non_quantity,"Model identifier, not a measured number.",\allowbreak sonnet-\allowbreak 5-\allowbreak 5 & Not sent (unsupported) & between\_tools;\newline effort=low;\n
paper/tables/execution_settings.tex:9:150,1024,outputs/paper_check/execution_settings.csv,3,API output cap,1024,1024,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,ools;\newline effort=low;\newline no tools & 1024 & Yes \\
paper/tables/execution_settings.tex:10:7,4.5,paper/tables/execution_settings.tex,,,4.5,4.5,identity,non_quantity,Judge/model or stage label.,Haiku 4.5 & claude-\allowbreak haiku-\allowbreak 4-\allowbreak 5-\allowbre
paper/tables/execution_settings.tex:10:50,4,paper/tables/execution_settings.tex,,,4,4,identity,non_quantity,"Model identifier, not a measured number.",u 4.5 & claude-\allowbreak haiku-\allowbreak 4-\allowbreak 5-\allowbreak 20251001 & 0 & disabled & 1024 & Yes \
paper/tables/execution_settings.tex:10:64,5,paper/tables/execution_settings.tex,,,5,5,identity,non_quantity,"Model identifier, not a measured number.",-\allowbreak haiku-\allowbreak 4-\allowbreak 5-\allowbreak 20251001 & 0 & disabled & 1024 & Yes \\
paper/tables/execution_settings.tex:10:78,20251001,paper/tables/execution_settings.tex,,,20251001,20251001,identity,non_quantity,"Model identifier, not a measured number.",aiku-\allowbreak 4-\allowbreak 5-\allowbreak 20251001 & 0 & disabled & 1024 & Yes \\
paper/tables/execution_settings.tex:10:89,0,outputs/paper_check/execution_settings.csv,4,Temperature,0,0,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,break 4-\allowbreak 5-\allowbreak 20251001 & 0 & disabled & 1024 & Yes \\
paper/tables/execution_settings.tex:10:104,1024,outputs/paper_check/execution_settings.csv,4,API output cap,1024,1024,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,reak 5-\allowbreak 20251001 & 0 & disabled & 1024 & Yes \\
paper/tables/execution_settings.tex:11:5,6,paper/tables/execution_settings.tex,,,6,6,identity,non_quantity,Judge/model or stage label.,GPT-6 Luna & gpt-\allowbreak 6-\allowbreak luna & Not sent (unsupporte
paper/tables/execution_settings.tex:11:30,6,paper/tables/execution_settings.tex,,,6,6,identity,non_quantity,"Model identifier, not a measured number.",GPT-6 Luna & gpt-\allowbreak 6-\allowbreak luna & Not sent (unsupported) & effort=none & 1024 &
paper/tables/execution_settings.tex:11:90,1024,outputs/paper_check/execution_settings.csv,5,API output cap,1024,1024,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,una & Not sent (unsupported) & effort=none & 1024 & Yes \\
paper/tables/execution_settings.tex:12:8,3.1,paper/tables/execution_settings.tex,,,3.1,3.1,identity,non_quantity,Judge/model or stage label.,Gemini 3.1\newline Flash-Lite & gemini-\allowbreak 3.1-\allowbreak flash-\a
paper/tables/execution_settings.tex:12:52,3.1,paper/tables/execution_settings.tex,,,3.1,3.1,identity,non_quantity,"Model identifier, not a measured number.", 3.1\newline Flash-Lite & gemini-\allowbreak 3.1-\allowbreak flash-\allowbreak lite & 0 & thinkingLevel=minimal &
paper/tables/execution_settings.tex:12:93,0,outputs/paper_check/execution_settings.csv,6,Temperature,0,0,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,eak 3.1-\allowbreak flash-\allowbreak lite & 0 & thinkingLevel=minimal & 5120 & Yes \\
paper/tables/execution_settings.tex:12:121,5120,outputs/paper_check/execution_settings.csv,6,API output cap,5120,5120,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,llowbreak lite & 0 & thinkingLevel=minimal & 5120 & Yes \\
paper/tables/language.tex:9:6,5.5,paper/tables/language.tex,,,5.5,5.5,identity,non_quantity,Judge/model or stage label.,Opus 5.5 & 0.180 & 0.611 & 0.221 & 0.556 \\
paper/tables/language.tex:9:12,0.180,outputs/paper_check/language.csv,2,English kappa,0.180,0.180,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Opus 5.5 & 0.180 & 0.611 & 0.221 & 0.556 \\
paper/tables/language.tex:9:20,0.611,outputs/paper_check/language.csv,2,English tau,0.611,0.611,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Opus 5.5 & 0.180 & 0.611 & 0.221 & 0.556 \\
paper/tables/language.tex:9:28,0.221,outputs/paper_check/language.csv,2,Non-English kappa,0.221,0.221,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Opus 5.5 & 0.180 & 0.611 & 0.221 & 0.556 \\
paper/tables/language.tex:9:36,0.556,outputs/paper_check/language.csv,2,Non-English tau,0.556,0.556,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Opus 5.5 & 0.180 & 0.611 & 0.221 & 0.556 \\
paper/tables/language.tex:10:8,5.5,paper/tables/language.tex,,,5.5,5.5,identity,non_quantity,Judge/model or stage label.,Sonnet 5.5 & 0.212 & 0.667 & 0.219 & 0.667 \\
paper/tables/language.tex:10:14,0.212,outputs/paper_check/language.csv,3,English kappa,0.212,0.212,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Sonnet 5.5 & 0.212 & 0.667 & 0.219 & 0.667 \\
paper/tables/language.tex:10:22,0.667,outputs/paper_check/language.csv,3,English tau,0.667,0.667,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Sonnet 5.5 & 0.212 & 0.667 & 0.219 & 0.667 \\
paper/tables/language.tex:10:30,0.219,outputs/paper_check/language.csv,3,Non-English kappa,0.219,0.219,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Sonnet 5.5 & 0.212 & 0.667 & 0.219 & 0.667 \\
paper/tables/language.tex:10:38,0.667,outputs/paper_check/language.csv,3,Non-English tau,0.667,0.667,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Sonnet 5.5 & 0.212 & 0.667 & 0.219 & 0.667 \\
paper/tables/language.tex:11:7,4.5,paper/tables/language.tex,,,4.5,4.5,identity,non_quantity,Judge/model or stage label.,Haiku 4.5 & 0.264 & 0.944 & 0.284 & 0.889 \\
paper/tables/language.tex:11:13,0.264,outputs/paper_check/language.csv,4,English kappa,0.264,0.264,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Haiku 4.5 & 0.264 & 0.944 & 0.284 & 0.889 \\
paper/tables/language.tex:11:21,0.944,outputs/paper_check/language.csv,4,English tau,0.944,0.944,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Haiku 4.5 & 0.264 & 0.944 & 0.284 & 0.889 \\
paper/tables/language.tex:11:29,0.284,outputs/paper_check/language.csv,4,Non-English kappa,0.284,0.284,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Haiku 4.5 & 0.264 & 0.944 & 0.284 & 0.889 \\
paper/tables/language.tex:11:37,0.889,outputs/paper_check/language.csv,4,Non-English tau,0.889,0.889,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Haiku 4.5 & 0.264 & 0.944 & 0.284 & 0.889 \\
paper/tables/language.tex:12:5,6,paper/tables/language.tex,,,6,6,identity,non_quantity,Judge/model or stage label.,GPT-6 Luna & 0.047 & 0.111 & 0.045 & 0.167 \\
paper/tables/language.tex:12:14,0.047,outputs/paper_check/language.csv,5,English kappa,0.047,0.047,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,GPT-6 Luna & 0.047 & 0.111 & 0.045 & 0.167 \\
paper/tables/language.tex:12:22,0.111,outputs/paper_check/language.csv,5,English tau,0.111,0.111,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,GPT-6 Luna & 0.047 & 0.111 & 0.045 & 0.167 \\
paper/tables/language.tex:12:30,0.045,outputs/paper_check/language.csv,5,Non-English kappa,0.045,0.045,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,GPT-6 Luna & 0.047 & 0.111 & 0.045 & 0.167 \\
paper/tables/language.tex:12:38,0.167,outputs/paper_check/language.csv,5,Non-English tau,0.167,0.167,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,GPT-6 Luna & 0.047 & 0.111 & 0.045 & 0.167 \\
paper/tables/language.tex:13:8,3.1,paper/tables/language.tex,,,3.1,3.1,identity,non_quantity,Judge/model or stage label.,Gemini 3.1 Flash-Lite & 0.292 & 0.944 & 0.325 & 0.833 \\
paper/tables/language.tex:13:25,0.292,outputs/paper_check/language.csv,6,English kappa,0.292,0.292,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Gemini 3.1 Flash-Lite & 0.292 & 0.944 & 0.325 & 0.833 \\
paper/tables/language.tex:13:33,0.944,outputs/paper_check/language.csv,6,English tau,0.944,0.944,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Gemini 3.1 Flash-Lite & 0.292 & 0.944 & 0.325 & 0.833 \\
paper/tables/language.tex:13:41,0.325,outputs/paper_check/language.csv,6,Non-English kappa,0.325,0.325,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Gemini 3.1 Flash-Lite & 0.292 & 0.944 & 0.325 & 0.833 \\
paper/tables/language.tex:13:49,0.833,outputs/paper_check/language.csv,6,Non-English tau,0.833,0.833,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,ini 3.1 Flash-Lite & 0.292 & 0.944 & 0.325 & 0.833 \\
paper/tables/language.tex:14:13,five,paper/tables/language.tex,,,five,five,identity,non_quantity,Judge/model or stage label.,Majority of five & 0.258 & 0.722 & 0.281 & 0.778 \\
paper/tables/language.tex:14:20,0.258,outputs/paper_check/language.csv,7,English kappa,0.258,0.258,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Majority of five & 0.258 & 0.722 & 0.281 & 0.778 \\
paper/tables/language.tex:14:28,0.722,outputs/paper_check/language.csv,7,English tau,0.722,0.722,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Majority of five & 0.258 & 0.722 & 0.281 & 0.778 \\
paper/tables/language.tex:14:36,0.281,outputs/paper_check/language.csv,7,Non-English kappa,0.281,0.281,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Majority of five & 0.258 & 0.722 & 0.281 & 0.778 \\
paper/tables/language.tex:14:44,0.778,outputs/paper_check/language.csv,7,Non-English tau,0.778,0.778,identity,match,Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.,Majority of five & 0.258 & 0.722 & 0.281 & 0.778 \\


==> anc/judgerep_release/outputs/paper_check/number_audit_manifest.json <==
{
  "main_tex_sha256": "7dabcf167c53681427d5221b4cf9f9b382ac21f5f5c7be6361881031efd5a4c9",
  "audited_original_sha256": "7210a939f6679c76e481b9c2316b31a12ebc9be17c7c326125a36eb0c6ff06c7",
  "method": "Unchanged text provenance plus explicitly reviewed changes and recursive CSV table checks",
  "counts": {
    "match": 453,
    "non_quantity": 112,
    "source_unverified": 10
  },
  "inputs": {
    "paper/main.tex": "7dabcf167c53681427d5221b4cf9f9b382ac21f5f5c7be6361881031efd5a4c9",
    "paper/tables/table1.tex": "9a3acb5366e3e4abe16b4bcb9245b172a4657d7efead44d02af17af2d2fd3d60",
    "paper/tables/table2.tex": "f7d983ff4bb3abd12a7d7a3740b341c12d4d9758d92c4348916bb2167d6e5d2d",
    "paper/tables/table3.tex": "f64f9e21c15235680ee5582480623be53a079caadfabe01bd5b1b8f6601fe8bc",
    "paper/tables/table4.tex": "60de499e5ee293c714e4285ba899a156421381ff6f2dda4ed76bfe29311da48e",
    "paper/tables/filtering.tex": "27603d1f9d1d2222debae20cf0f147d4603f54eb78bbf38d0c72ed1089180668",
    "paper/tables/execution_settings.tex": "8d268d1eb008546dbdd6c7b532fb9c57a06255cefe26bf36df4bd9e30b414f1d",
    "paper/tables/language.tex": "63b49aeec9f4ab428acc9d9cdce40007d6169cc741a6f213fdf756b9bd2e247b"
  }
}


==> anc/judgerep_release/outputs/paper_check/number_mismatches.csv <==
manuscript_location,manuscript_value,source,source_row,source_column,source_value,compared_value,unit_conversion,match,note,context


==> anc/judgerep_release/outputs/paper_check/number_unresolved.csv <==
manuscript_location,manuscript_value,source,source_row,source_column,source_value,compared_value,unit_conversion,match,note,context
paper/main.tex:43:103,48,paper/refs.bib (bibliographic record only),50,rep,,,identity,source_unverified,Cited paper full text required; local experiment is not evidence for this external claim. Unchanged-text provenance transferred from previous audited draft.,y.} \citet{gera-etal-2025-justrank} evaluate 48 judge realizations by how well the system ranking they induce ma
paper/main.tex:45:185,half,paper/refs.bib (bibliographic record only),5,precision,,,identity,source_unverified,Cited paper full text required; local experiment is not evidence for this external claim. Unchanged-text provenance transferred from previous audited draft.,"uates, bias correction cannot save more than half of the ground-truth labels, and show that judge bias can perturb"
paper/main.tex:49:238,twelve,paper/refs.bib:arena2026judges,external publication,full text required,,,identity,source_unverified,External-source claim; not validated from local experimental outputs.,"ho}. A recent analysis by the Arena team had twelve models judge 1,460 English Text Arena battles from 2026 and comp"
paper/main.tex:49:258,"1,460",paper/refs.bib:arena2026judges,external publication,full text required,,,identity,source_unverified,External-source claim; not validated from local experimental outputs.,"is by the Arena team had twelve models judge 1,460 English Text Arena battles from 2026 and compared the verdicts w"
paper/main.tex:49:296,2026,paper/refs.bib:arena2026judges,external publication,full text required,,,identity,source_unverified,External-source claim; not validated from local experimental outputs.," judge 1,460 English Text Arena battles from 2026 and compared the verdicts with the human votes \citep{arena2026j"
paper/main.tex:49:571,twelve,paper/refs.bib:arena2026judges,external publication,full text required,,,identity,source_unverified,External-source claim; not validated from local experimental outputs.,"oter, and that even on the battles where all twelve judges chose the same response the voter agreed only 60.6\% of t"
paper/main.tex:49:631,60.6,paper/refs.bib:arena2026judges,external publication,full text required,,,identity,source_unverified,External-source claim; not validated from local experimental outputs.,hose the same response the voter agreed only 60.6\% of the time. That analysis is at the verdict level and include
paper/main.tex:140:985,twelve,paper/refs.bib:arena2026judges,external publication,full text required,,,identity,source_unverified,External-source claim; not validated from local experimental outputs.,"2026judges}, where unanimous agreement among twelve judges still matched the human vote on only 60.6\% of battles."
paper/main.tex:140:1036,60.6,paper/refs.bib:arena2026judges,external publication,full text required,,,identity,source_unverified,External-source claim; not validated from local experimental outputs., judges still matched the human vote on only 60.6\% of battles.
paper/main.tex:195:60,2025,dataset card / upstream chronology,not independently verified,,2025,2025,identity,source_unverified,External chronology requires primary source confirmation; no API/network request made. Unchanged-text provenance transferred from previous audited draft.,"rence is a single crowd vote per battle from 2025. Such votes are noisy and reflect voter preference, not correctn"


==> anc/judgerep_release/outputs/paper_check/official_model_name.md <==
# OpenAI model display name

Checked 2026-10-07. The official OpenAI model page displays **GPT-6 Luna**
for model ID `gpt-6-luna`, matching the manuscript. No name change was made.

Source: https://developers.openai.com/api/docs/models/gpt-6-luna
The model page was opened and read. No model API was called.


==> anc/judgerep_release/outputs/paper_check/rank_distance.csv <==
judge_a,judge_b,reversed_pairs,total_pairs
haiku,opus,6,36
haiku,sonnet,6,36
gem,opus,4,36
gem,sonnet,4,36


==> anc/judgerep_release/outputs/paper_check/table1.csv <==
Judge,Provider,Kappa,Tau-b,Rho,Order-consistent,Tie,Repeat
Opus 5.5,Anthropic,0.202,0.667,0.783,89.4%,11.6%,0.868
Sonnet 5.5,Anthropic,0.217,0.667,0.783,87.6%,13.3%,0.845
Haiku 4.5,Anthropic,0.266,0.889,0.967,83.0%,17.5%,0.942
GPT-6 Luna,OpenAI,0.052,0.167,0.217,78.5%,22.1%,0.807
Gemini 3.1 Flash-Lite,Google,0.302,0.889,0.967,85.8%,14.9%,1.000
Majority of five,--,0.267,0.778,0.900,--,--,--


==> anc/judgerep_release/outputs/paper_check/table2.csv <==
Source,Correct/significant,Precision,Coverage
Haiku 4.5,22/23,0.96,1.00
GPT-6 Luna,7/14,0.50,0.61
Gemini 3.1 Flash-Lite,22/23,0.96,1.00
Haiku 4.5 + GPT-6 Luna,7/8,0.88,0.35
Haiku 4.5 + Gemini 3.1 Flash-Lite,22/23,0.96,1.00
GPT-6 Luna + Gemini 3.1 Flash-Lite,7/8,0.88,0.35
Opus 5.5,15/17,0.88,0.74
Sonnet 5.5,17/19,0.89,0.83
Majority of five,20/21,0.95,0.91


==> anc/judgerep_release/outputs/paper_check/table3.csv <==
Source,25,50,100,Censored
Human votes,15,7,1,0
Haiku 4.5,22,0,0,1
Gemini 3.1 Flash-Lite,22,0,0,1
Sonnet 5.5,14,3,0,6
Opus 5.5,14,1,0,8
GPT-6 Luna,3,3,1,16
Majority of five,18,2,0,3


==> anc/judgerep_release/outputs/paper_check/table4.csv <==
Judge,Anthropic,Google,OpenAI,Mistral,Alibaba,Own minus others (95% CI)
Opus 5.5,+0.101,+0.081,-0.019,-0.159,-0.190,"+0.173 [0.141, 0.211]"
Sonnet 5.5,+0.072,+0.091,+0.002,-0.154,-0.169,"+0.129 [0.098, 0.163]"
Haiku 4.5,-0.104,+0.126,+0.099,-0.066,-0.032,"-0.136 [-0.167, -0.105]"
GPT-6 Luna,+0.245,-0.114,-0.074,-0.125,-0.145,"-0.039 [-0.082, 0.003]"
Gemini 3.1 Flash-Lite,-0.110,+0.155,+0.125,-0.105,-0.062,"+0.193 [0.161, 0.224]"


==> anc/judgerep_release/outputs/posthoc/h1_without_oai.csv <==
analysis_label,judges,n_judges,median_kappa,median_tau
"사후 탐색 분석, 사전 등록 아님",opus;sonnet;haiku;oai;gem,5,0.2168233425571654,0.6666666666666666
"사후 탐색 분석, 사전 등록 아님",opus;sonnet;haiku;gem,4,0.2411661064694894,0.7777777777777777


==> anc/judgerep_release/outputs/posthoc/h2_delta_by_combination.csv <==
analysis_label,combination,p2,p1_mean_all_economy,delta,eligible_n,replicated_conclusions,ci_low,ci_high,n_bootstrap_valid,n_bootstrap_undefined,pair_local_delta,pair_local_ci_low,pair_local_ci_high,pair_local_n_bootstrap_valid,pair_local_n_bootstrap_undefined
"사후 탐색 분석, 사전 등록 아님",haiku+oai,0.875,0.8043478260869565,0.07065217391304346,23,8,0.025197628458498045,0.19565217391304346,1000,0,0.1467391304347826,0.07855731225296436,0.2717391304347826,1000,0
"사후 탐색 분석, 사전 등록 아님",haiku+gem,0.9565217391304348,0.8043478260869565,0.15217391304347827,23,23,0.08550724637681173,0.1759834368530021,1000,0,0.0,0.0,0.0,1000,0
"사후 탐색 분석, 사전 등록 아님",oai+gem,0.875,0.8043478260869565,0.07065217391304346,23,8,0.025197628458498045,0.19565217391304346,1000,0,0.1467391304347826,0.07855731225296436,0.2717391304347826,1000,0


==> anc/judgerep_release/outputs/posthoc/h4_by_human_gap.csv <==
analysis_label,gap_low,gap_high,upper_inclusive,battles,pairs,n,observed,expected,difference
"사후 탐색 분석, 사전 등록 아님",0.0,0.05,False,679,6,321,0.2118380062305296,0.05923347633965138,0.15260452989087822
"사후 탐색 분석, 사전 등록 아님",0.05,0.1,False,488,4,260,0.20384615384615384,0.053535502958579874,0.15031065088757398
"사후 탐색 분석, 사전 등록 아님",0.1,0.2,False,1834,15,1097,0.16681859617137648,0.03493037664356292,0.13188821952781357
"사후 탐색 분석, 사전 등록 아님",0.2,0.5,True,999,8,673,0.09955423476968796,0.021291103237082082,0.07826313153260588


==> anc/judgerep_release/outputs/posthoc/human_significant_wrong_pairs.csv <==
analysis_label,pair_key,wrong_judges,wrong_n,shared_wrong,haiku_wrong,oai_wrong,gem_wrong,haiku_significant_wrong,oai_significant_wrong,gem_significant_wrong
"사후 탐색 분석, 사전 등록 아님","[""chatgpt-4o-latest-20250326"",""claude-opus-4-20250514""]",oai,1,False,False,True,False,False,False,False
"사후 탐색 분석, 사전 등록 아님","[""chatgpt-4o-latest-20250326"",""claude-sonnet-4-20250514""]",,0,False,False,False,False,False,False,False
"사후 탐색 분석, 사전 등록 아님","[""chatgpt-4o-latest-20250326"",""gemini-2.5-flash""]",haiku;oai;gem,3,True,True,True,True,True,True,True
"사후 탐색 분석, 사전 등록 아님","[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-opus-4-20250514""]",,0,False,False,False,False,False,False,False
"사후 탐색 분석, 사전 등록 아님","[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-sonnet-4-20250514""]",,0,False,False,False,False,False,False,False
"사후 탐색 분석, 사전 등록 아님","[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-flash""]",,0,False,False,False,False,False,False,False
"사후 탐색 분석, 사전 등록 아님","[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-pro""]",,0,False,False,False,False,False,False,False
"사후 탐색 분석, 사전 등록 아님","[""claude-3-7-sonnet-20250219-thinking-32k"",""mistral-medium-2505""]",oai,1,False,False,True,False,False,True,False
"사후 탐색 분석, 사전 등록 아님","[""claude-3-7-sonnet-20250219-thinking-32k"",""o3-2025-04-16""]",,0,False,False,False,False,False,False,False
"사후 탐색 분석, 사전 등록 아님","[""claude-3-7-sonnet-20250219-thinking-32k"",""qwen3-235b-a22b-no-thinking""]",oai,1,False,False,True,False,False,True,False
"사후 탐색 분석, 사전 등록 아님","[""claude-opus-4-20250514"",""claude-sonnet-4-20250514""]",,0,False,False,False,False,False,False,False
"사후 탐색 분석, 사전 등록 아님","[""claude-opus-4-20250514"",""gemini-2.5-flash""]",oai,1,False,False,True,False,False,True,False
"사후 탐색 분석, 사전 등록 아님","[""claude-opus-4-20250514"",""gemini-2.5-pro""]",oai,1,False,False,True,False,False,True,False
"사후 탐색 분석, 사전 등록 아님","[""claude-opus-4-20250514"",""o3-2025-04-16""]",oai,1,False,False,True,False,False,False,False
"사후 탐색 분석, 사전 등록 아님","[""claude-sonnet-4-20250514"",""gemini-2.5-flash""]",,0,False,False,False,False,False,False,False
"사후 탐색 분석, 사전 등록 아님","[""claude-sonnet-4-20250514"",""gemini-2.5-pro""]",,0,False,False,False,False,False,False,False
"사후 탐색 분석, 사전 등록 아님","[""claude-sonnet-4-20250514"",""mistral-medium-2505""]",oai,1,False,False,True,False,False,True,False
"사후 탐색 분석, 사전 등록 아님","[""claude-sonnet-4-20250514"",""o3-2025-04-16""]",,0,False,False,False,False,False,False,False
"사후 탐색 분석, 사전 등록 아님","[""claude-sonnet-4-20250514"",""qwen3-235b-a22b-no-thinking""]",oai,1,False,False,True,False,False,True,False
"사후 탐색 분석, 사전 등록 아님","[""gemini-2.5-flash"",""gemini-2.5-pro""]",oai,1,False,False,True,False,False,False,False
"사후 탐색 분석, 사전 등록 아님","[""gemini-2.5-pro"",""mistral-medium-2505""]",,0,False,False,False,False,False,False,False
"사후 탐색 분석, 사전 등록 아님","[""gemini-2.5-pro"",""qwen3-235b-a22b-no-thinking""]",,0,False,False,False,False,False,False,False
"사후 탐색 분석, 사전 등록 아님","[""mistral-medium-2505"",""o3-2025-04-16""]",,0,False,False,False,False,False,False,False


==> anc/judgerep_release/outputs/posthoc/integrity_checks.csv <==
analysis_label,check,passed,n
"사후 탐색 분석, 사전 등록 아님",dev_build_manifest,True,2000
"사후 탐색 분석, 사전 등록 아님",dev_sample_manifest,True,1
"사후 탐색 분석, 사전 등록 아님",dev_unique_build_ids,True,2000
"사후 탐색 분석, 사전 등록 아님",dev_job_done_dev-1a1283d269253b0826c5c764,True,500
"사후 탐색 분석, 사전 등록 아님",dev_job_id_sets_dev-1a1283d269253b0826c5c764,True,500
"사후 탐색 분석, 사전 등록 아님",dev_job_done_dev-1c4caee054816f89dfc19c52,True,500
"사후 탐색 분석, 사전 등록 아님",dev_job_id_sets_dev-1c4caee054816f89dfc19c52,True,500
"사후 탐색 분석, 사전 등록 아님",dev_job_done_dev-73d480f774495982abdea507,True,500
"사후 탐색 분석, 사전 등록 아님",dev_job_id_sets_dev-73d480f774495982abdea507,True,500
"사후 탐색 분석, 사전 등록 아님",dev_job_done_dev-c2a6570e82e74fa7deef37e4,True,500
"사후 탐색 분석, 사전 등록 아님",dev_job_id_sets_dev-c2a6570e82e74fa7deef37e4,True,500
"사후 탐색 분석, 사전 등록 아님",dev_log_ids,True,2000
"사후 탐색 분석, 사전 등록 아님",dev_unique_response_body_ids,True,2000
"사후 탐색 분석, 사전 등록 아님",confirm_build_manifest,True,10000
"사후 탐색 분석, 사전 등록 아님",confirm_sample_manifest,True,1
"사후 탐색 분석, 사전 등록 아님",confirm_unique_build_ids,True,10000
"사후 탐색 분석, 사전 등록 아님",confirm_job_done_confirm-0f5e2b1c70af8995378be918,True,500
"사후 탐색 분석, 사전 등록 아님",confirm_job_id_sets_confirm-0f5e2b1c70af8995378be918,True,500
"사후 탐색 분석, 사전 등록 아님",confirm_job_done_confirm-1c86ce19bc19a852b66a74b2,True,500
"사후 탐색 분석, 사전 등록 아님",confirm_job_id_sets_confirm-1c86ce19bc19a852b66a74b2,True,500
"사후 탐색 분석, 사전 등록 아님",confirm_job_done_confirm-1ef52e84da95b317550f4bdf,True,500
"사후 탐색 분석, 사전 등록 아님",confirm_job_id_sets_confirm-1ef52e84da95b317550f4bdf,True,500
"사후 탐색 분석, 사전 등록 아님",confirm_job_done_confirm-2aef5ce7033649f44d55cf71,True,500
"사후 탐색 분석, 사전 등록 아님",confirm_job_id_sets_confirm-2aef5ce7033649f44d55cf71,True,500
"사후 탐색 분석, 사전 등록 아님",confirm_job_done_confirm-41dbfbcfbb16912ab728a1b0,True,500
"사후 탐색 분석, 사전 등록 아님",confirm_job_id_sets_confirm-41dbfbcfbb16912ab728a1b0,True,500
"사후 탐색 분석, 사전 등록 아님",confirm_job_done_confirm-683221e01c04d4487e1482f0,True,500
"사후 탐색 분석, 사전 등록 아님",confirm_job_id_sets_confirm-683221e01c04d4487e1482f0,True,500
"사후 탐색 분석, 사전 등록 아님",confirm_job_done_confirm-6f8e29017362fe8c1ddeb669,True,500
"사후 탐색 분석, 사전 등록 아님",confirm_job_id_sets_confirm-6f8e29017362fe8c1ddeb669,True,500
"사후 탐색 분석, 사전 등록 아님",confirm_job_done_confirm-80c61b92701a9f7595708fe7,True,500
"사후 탐색 분석, 사전 등록 아님",confirm_job_id_sets_confirm-80c61b92701a9f7595708fe7,True,500
"사후 탐색 분석, 사전 등록 아님",confirm_job_done_confirm-81ff02f9c4b18afe567e1fe8,True,500
"사후 탐색 분석, 사전 등록 아님",confirm_job_id_sets_confirm-81ff02f9c4b18afe567e1fe8,True,500
"사후 탐색 분석, 사전 등록 아님",confirm_job_done_confirm-8507bdcab1cae80509a266e4,True,500
"사후 탐색 분석, 사전 등록 아님",confirm_job_id_sets_confirm-8507bdcab1cae80509a266e4,True,500
"사후 탐색 분석, 사전 등록 아님",confirm_job_done_confirm-9afa6c4c1826890571f13de1,True,500
"사후 탐색 분석, 사전 등록 아님",confirm_job_id_sets_confirm-9afa6c4c1826890571f13de1,True,500
"사후 탐색 분석, 사전 등록 아님",confirm_job_done_confirm-a6d970023641dddd79b151c5,True,500
"사후 탐색 분석, 사전 등록 아님",confirm_job_id_sets_confirm-a6d970023641dddd79b151c5,True,500
"사후 탐색 분석, 사전 등록 아님",confirm_job_done_confirm-af81a8c98658c80a879904b6,True,500
"사후 탐색 분석, 사전 등록 아님",confirm_job_id_sets_confirm-af81a8c98658c80a879904b6,True,500
"사후 탐색 분석, 사전 등록 아님",confirm_job_done_confirm-b57d9230b856cccefd3c8af3,True,500
"사후 탐색 분석, 사전 등록 아님",confirm_job_id_sets_confirm-b57d9230b856cccefd3c8af3,True,500
"사후 탐색 분석, 사전 등록 아님",confirm_job_done_confirm-b727d9e29f2a4485d2b1bb3b,True,500
"사후 탐색 분석, 사전 등록 아님",confirm_job_id_sets_confirm-b727d9e29f2a4485d2b1bb3b,True,500
"사후 탐색 분석, 사전 등록 아님",confirm_job_done_confirm-bb24f71600340ce0457b5633,True,500
"사후 탐색 분석, 사전 등록 아님",confirm_job_id_sets_confirm-bb24f71600340ce0457b5633,True,500
"사후 탐색 분석, 사전 등록 아님",confirm_job_done_confirm-c091703a779237240d36a145,True,500
"사후 탐색 분석, 사전 등록 아님",confirm_job_id_sets_confirm-c091703a779237240d36a145,True,500
"사후 탐색 분석, 사전 등록 아님",confirm_job_done_confirm-f4ada1e9d57dfb24d9992b8b,True,500
"사후 탐색 분석, 사전 등록 아님",confirm_job_id_sets_confirm-f4ada1e9d57dfb24d9992b8b,True,500
"사후 탐색 분석, 사전 등록 아님",confirm_job_done_confirm-f70defdd49e021da3cd583f7,True,500
"사후 탐색 분석, 사전 등록 아님",confirm_job_id_sets_confirm-f70defdd49e021da3cd583f7,True,500
"사후 탐색 분석, 사전 등록 아님",confirm_job_done_confirm-fa4b599f5d39a0beb1c7dcf7,True,500
"사후 탐색 분석, 사전 등록 아님",confirm_job_id_sets_confirm-fa4b599f5d39a0beb1c7dcf7,True,500
"사후 탐색 분석, 사전 등록 아님",confirm_log_ids,True,10000
"사후 탐색 분석, 사전 등록 아님",confirm_unique_response_body_ids,True,10000
"사후 탐색 분석, 사전 등록 아님",verdicts_battle_id,True,6000
"사후 탐색 분석, 사전 등록 아님",verdicts_judge,True,6000
"사후 탐색 분석, 사전 등록 아님",verdicts_rep,True,6000
"사후 탐색 분석, 사전 등록 아님",verdicts_verdict_ab,True,6000
"사후 탐색 분석, 사전 등록 아님",verdicts_verdict_ba,True,6000
"사후 탐색 분석, 사전 등록 아님",verdicts_resolved,True,6000
"사후 탐색 분석, 사전 등록 아님",verdicts_score,True,6000
"사후 탐색 분석, 사전 등록 아님",verdicts_order_consistent,True,6000
"사후 탐색 분석, 사전 등록 아님",verdicts_input_tokens,True,6000
"사후 탐색 분석, 사전 등록 아님",verdicts_output_tokens,True,6000
"사후 탐색 분석, 사전 등록 아님",verdicts_reasoning_tokens,True,6000
"사후 탐색 분석, 사전 등록 아님",verdicts_attempts,True,6000


==> anc/judgerep_release/outputs/posthoc/kappa_matrix.csv <==
analysis_label,source,human,opus,sonnet,haiku,oai,gem
"사후 탐색 분석, 사전 등록 아님",human,1.0,0.20172772901489663,0.21682334255716548,0.2655088703818134,0.05161818926669391,0.3021749895250066
"사후 탐색 분석, 사전 등록 아님",opus,0.20172772901489663,1.0,0.6370288676239245,0.36603109619654484,0.27556783919294203,0.4026235446821571
"사후 탐색 분석, 사전 등록 아님",sonnet,0.21682334255716548,0.6370288676239245,1.0,0.4238595653212324,0.2819619300066227,0.46361817470934763
"사후 탐색 분석, 사전 등록 아님",haiku,0.2655088703818134,0.36603109619654484,0.4238595653212324,1.0,0.12907837728305913,0.6156843467313112
"사후 탐색 분석, 사전 등록 아님",oai,0.05161818926669391,0.27556783919294203,0.2819619300066227,0.12907837728305913,1.0,0.15097138434085894
"사후 탐색 분석, 사전 등록 아님",gem,0.3021749895250066,0.4026235446821571,0.46361817470934763,0.6156843467313112,0.15097138434085894,1.0


==> anc/judgerep_release/outputs/posthoc/kappa_matrix_n.csv <==
analysis_label,source,human,opus,sonnet,haiku,oai,gem
"사후 탐색 분석, 사전 등록 아님",human,4000,3971,3980,3998,3997,4000
"사후 탐색 분석, 사전 등록 아님",opus,3971,3971,3968,3969,3968,3971
"사후 탐색 분석, 사전 등록 아님",sonnet,3980,3968,3980,3978,3977,3980
"사후 탐색 분석, 사전 등록 아님",haiku,3998,3969,3978,3998,3995,3998
"사후 탐색 분석, 사전 등록 아님",oai,3997,3968,3977,3995,3997,3997
"사후 탐색 분석, 사전 등록 아님",gem,4000,3971,3980,3998,3997,4000


==> anc/judgerep_release/outputs/posthoc/linkage/status.json <==
{
  "analysis_label": "사후 탐색 분석, 사전 등록 아님",
  "phase": "complete",
  "verdict": "연결 검증 통과",
  "batches_processed": 168,
  "batches_total": 168,
  "responses_checked": 60000,
  "matched": 60000,
  "unavailable_batches": 0,
  "generation_calls": 0,
  "protected_unchanged": true,
  "coverage_missing": 0,
  "coverage_unexpected": 0,
  "coverage_duplicates": 0,
  "model_generation_cost_krw": 0,
  "expired_files": 0,
  "fallback_200_used": false
}


==> anc/judgerep_release/outputs/posthoc/oai_dev_confirm.csv <==
analysis_label,split,battles,valid_battles,kappa,tie_rate,order_consistent_rate
"사후 탐색 분석, 사전 등록 아님",dev,1000,997,0.051070960814141704,0.23570712136409228,0.7723169508525577
"사후 탐색 분석, 사전 등록 아님",confirm,4000,3997,0.05161818926669391,0.2214160620465349,0.7848386289717288


==> anc/judgerep_release/outputs/posthoc/pair_comparison_33.csv <==
analysis_label,pair_key,system_reference,n_battles,human_n,human_win_rate,human_direction,human_significant,opus_n,opus_win_rate,opus_direction,opus_significant,opus_human_direction_match,sonnet_n,sonnet_win_rate,sonnet_direction,sonnet_significant,sonnet_human_direction_match,haiku_n,haiku_win_rate,haiku_direction,haiku_significant,haiku_human_direction_match,oai_n,oai_win_rate,oai_direction,oai_significant,oai_human_direction_match,gem_n,gem_win_rate,gem_direction,gem_significant,gem_human_direction_match,majority_n,majority_win_rate,majority_direction,majority_significant,majority_human_direction_match
"사후 탐색 분석, 사전 등록 아님","[""chatgpt-4o-latest-20250326"",""claude-opus-4-20250514""]",chatgpt-4o-latest-20250326,104,104,0.6634615384615384,1,True,103,0.48058252427184467,-1,False,False,103,0.5339805825242718,1,False,True,104,0.7211538461538461,1,True,True,104,0.4807692307692308,-1,False,False,104,0.8028846153846154,1,True,True,104,0.6346153846153846,1,True,True
"사후 탐색 분석, 사전 등록 아님","[""chatgpt-4o-latest-20250326"",""claude-sonnet-4-20250514""]",chatgpt-4o-latest-20250326,89,89,0.6404494382022472,1,True,88,0.5625,1,False,True,89,0.5449438202247191,1,False,True,89,0.7303370786516854,1,True,True,89,0.5,0,False,False,89,0.7247191011235955,1,True,True,89,0.6404494382022472,1,True,True
"사후 탐색 분석, 사전 등록 아님","[""chatgpt-4o-latest-20250326"",""gemini-2.5-flash""]",chatgpt-4o-latest-20250326,101,101,0.6138613861386139,1,True,101,0.3316831683168317,-1,True,False,101,0.32673267326732675,-1,True,False,101,0.2524752475247525,-1,True,False,101,0.40594059405940597,-1,True,False,101,0.27722772277227725,-1,True,False,101,0.29207920792079206,-1,True,False
"사후 탐색 분석, 사전 등록 아님","[""chatgpt-4o-latest-20250326"",""mistral-medium-2505""]",chatgpt-4o-latest-20250326,98,98,0.5612244897959183,1,False,96,0.75,1,True,True,97,0.6907216494845361,1,True,True,98,0.6581632653061225,1,True,True,98,0.7244897959183674,1,True,True,98,0.7091836734693877,1,True,True,98,0.7295918367346939,1,True,True
"사후 탐색 분석, 사전 등록 아님","[""chatgpt-4o-latest-20250326"",""o3-2025-04-16""]",chatgpt-4o-latest-20250326,97,97,0.5154639175257731,1,False,94,0.35106382978723405,-1,True,False,95,0.22105263157894736,-1,True,False,96,0.203125,-1,True,False,97,0.5721649484536082,1,False,True,97,0.20618556701030927,-1,True,False,97,0.23711340206185566,-1,True,False
"사후 탐색 분석, 사전 등록 아님","[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-opus-4-20250514""]",claude-3-7-sonnet-20250219-thinking-32k,137,137,0.3357664233576642,-1,True,136,0.25735294117647056,-1,True,True,136,0.22058823529411764,-1,True,True,137,0.17518248175182483,-1,True,True,136,0.3125,-1,True,True,137,0.22627737226277372,-1,True,True,137,0.2116788321167883,-1,True,True
"사후 탐색 분석, 사전 등록 아님","[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-sonnet-4-20250514""]",claude-3-7-sonnet-20250219-thinking-32k,106,106,0.3113207547169811,-1,True,106,0.2688679245283019,-1,True,True,106,0.22169811320754718,-1,True,True,106,0.16981132075471697,-1,True,True,106,0.3632075471698113,-1,True,True,106,0.19811320754716982,-1,True,True,106,0.2028301886792453,-1,True,True
"사후 탐색 분석, 사전 등록 아님","[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-flash""]",claude-3-7-sonnet-20250219-thinking-32k,143,143,0.23776223776223776,-1,True,141,0.2127659574468085,-1,True,True,141,0.22340425531914893,-1,True,True,143,0.11188811188811189,-1,True,True,143,0.4370629370629371,-1,False,True,143,0.07342657342657342,-1,True,True,143,0.15384615384615385,-1,True,True
"사후 탐색 분석, 사전 등록 아님","[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-pro""]",claude-3-7-sonnet-20250219-thinking-32k,136,136,0.25,-1,True,135,0.16296296296296298,-1,True,True,135,0.14074074074074075,-1,True,True,136,0.11397058823529412,-1,True,True,134,0.5,0,False,False,136,0.058823529411764705,-1,True,True,136,0.08088235294117647,-1,True,True
"사후 탐색 분석, 사전 등록 아님","[""claude-3-7-sonnet-20250219-thinking-32k"",""mistral-medium-2505""]",claude-3-7-sonnet-20250219-thinking-32k,123,123,0.34959349593495936,-1,True,123,0.44308943089430897,-1,False,True,123,0.3699186991869919,-1,True,True,123,0.1991869918699187,-1,True,True,123,0.6016260162601627,1,True,False,123,0.2682926829268293,-1,True,True,123,0.3333333333333333,-1,True,True
"사후 탐색 분석, 사전 등록 아님","[""claude-3-7-sonnet-20250219-thinking-32k"",""o3-2025-04-16""]",claude-3-7-sonnet-20250219-thinking-32k,111,111,0.22522522522522523,-1,True,110,0.2318181818181818,-1,True,True,110,0.16818181818181818,-1,True,True,111,0.12162162162162163,-1,True,True,111,0.3918918918918919,-1,True,True,111,0.09009009009009009,-1,True,True,111,0.11261261261261261,-1,True,True
"사후 탐색 분석, 사전 등록 아님","[""claude-3-7-sonnet-20250219-thinking-32k"",""qwen3-235b-a22b-no-thinking""]",claude-3-7-sonnet-20250219-thinking-32k,129,129,0.3333333333333333,-1,True,128,0.4453125,-1,False,True,128,0.375,-1,True,True,129,0.20930232558139536,-1,True,True,129,0.5891472868217055,1,True,False,129,0.2131782945736434,-1,True,True,129,0.32945736434108525,-1,True,True
"사후 탐색 분석, 사전 등록 아님","[""claude-opus-4-20250514"",""claude-sonnet-4-20250514""]",claude-opus-4-20250514,123,123,0.6178861788617886,1,True,123,0.7154471544715447,1,True,True,123,0.7276422764227642,1,True,True,123,0.6747967479674797,1,True,True,123,0.6056910569105691,1,True,True,123,0.6869918699186992,1,True,True,123,0.7195121951219512,1,True,True
"사후 탐색 분석, 사전 등록 아님","[""claude-opus-4-20250514"",""gemini-2.5-flash""]",claude-opus-4-20250514,146,146,0.3698630136986301,-1,True,145,0.45517241379310347,-1,False,True,146,0.4315068493150685,-1,False,True,146,0.1917808219178082,-1,True,True,146,0.5924657534246576,1,True,False,146,0.1780821917808219,-1,True,True,146,0.3150684931506849,-1,True,True
"사후 탐색 분석, 사전 등록 아님","[""claude-opus-4-20250514"",""gemini-2.5-pro""]",claude-opus-4-20250514,146,146,0.19863013698630136,-1,True,145,0.27241379310344827,-1,True,True,146,0.2568493150684932,-1,True,True,146,0.1780821917808219,-1,True,True,146,0.5856164383561644,1,True,False,146,0.11986301369863013,-1,True,True,146,0.2363013698630137,-1,True,True
"사후 탐색 분석, 사전 등록 아님","[""claude-opus-4-20250514"",""mistral-medium-2505""]",claude-opus-4-20250514,144,144,0.4930555555555556,-1,False,144,0.7256944444444444,1,True,False,144,0.7361111111111112,1,True,False,144,0.4201388888888889,-1,True,True,144,0.6944444444444444,1,True,False,144,0.53125,1,False,False,144,0.6631944444444444,1,True,False
"사후 탐색 분석, 사전 등록 아님","[""claude-opus-4-20250514"",""o3-2025-04-16""]",claude-opus-4-20250514,116,116,0.31896551724137934,-1,True,115,0.36086956521739133,-1,True,True,116,0.33189655172413796,-1,True,True,116,0.125,-1,True,True,116,0.5172413793103449,1,False,False,116,0.10344827586206896,-1,True,True,116,0.21982758620689655,-1,True,True
"사후 탐색 분석, 사전 등록 아님","[""claude-opus-4-20250514"",""qwen3-235b-a22b-no-thinking""]",claude-opus-4-20250514,146,146,0.4315068493150685,-1,False,145,0.7137931034482758,1,True,False,146,0.702054794520548,1,True,False,146,0.3698630136986301,-1,True,True,146,0.6952054794520548,1,True,False,146,0.4315068493150685,-1,False,True,146,0.6335616438356164,1,True,False
"사후 탐색 분석, 사전 등록 아님","[""claude-sonnet-4-20250514"",""gemini-2.5-flash""]",claude-sonnet-4-20250514,140,140,0.25,-1,True,139,0.2841726618705036,-1,True,True,139,0.23741007194244604,-1,True,True,139,0.10431654676258993,-1,True,True,140,0.4928571428571429,-1,False,True,140,0.060714285714285714,-1,True,True,140,0.16071428571428573,-1,True,True
"사후 탐색 분석, 사전 등록 아님","[""claude-sonnet-4-20250514"",""gemini-2.5-pro""]",claude-sonnet-4-20250514,121,121,0.19008264462809918,-1,True,120,0.2125,-1,True,True,121,0.1487603305785124,-1,True,True,121,0.10330578512396695,-1,True,True,121,0.4834710743801653,-1,False,True,121,0.05371900826446281,-1,True,True,121,0.1115702479338843,-1,True,True
"사후 탐색 분석, 사전 등록 아님","[""claude-sonnet-4-20250514"",""mistral-medium-2505""]",claude-sonnet-4-20250514,133,133,0.3233082706766917,-1,True,132,0.6174242424242424,1,True,False,132,0.6060606060606061,1,True,False,133,0.32706766917293234,-1,True,True,133,0.6466165413533834,1,True,False,133,0.31954887218045114,-1,True,True,133,0.5338345864661654,1,False,False
"사후 탐색 분석, 사전 등록 아님","[""claude-sonnet-4-20250514"",""o3-2025-04-16""]",claude-sonnet-4-20250514,106,106,0.24528301886792453,-1,True,105,0.22857142857142856,-1,True,True,105,0.21428571428571427,-1,True,True,106,0.07075471698113207,-1,True,True,106,0.45754716981132076,-1,False,True,106,0.06132075471698113,-1,True,True,106,0.15566037735849056,-1,True,True
"사후 탐색 분석, 사전 등록 아님","[""claude-sonnet-4-20250514"",""qwen3-235b-a22b-no-thinking""]",claude-sonnet-4-20250514,130,130,0.3230769230769231,-1,True,128,0.5703125,1,False,False,129,0.5310077519379846,1,False,False,130,0.25769230769230766,-1,True,True,130,0.6230769230769231,1,True,False,130,0.2923076923076923,-1,True,True,130,0.47307692307692306,-1,False,True
"사후 탐색 분석, 사전 등록 아님","[""gemini-2.5-flash"",""gemini-2.5-pro""]",gemini-2.5-flash,96,96,0.28125,-1,True,96,0.328125,-1,True,True,96,0.359375,-1,True,True,96,0.28125,-1,True,True,96,0.5677083333333334,1,False,False,96,0.22916666666666666,-1,True,True,96,0.28125,-1,True,True
"사후 탐색 분석, 사전 등록 아님","[""gemini-2.5-flash"",""mistral-medium-2505""]",gemini-2.5-flash,142,142,0.5774647887323944,1,False,142,0.778169014084507,1,True,True,142,0.7711267605633803,1,True,True,142,0.778169014084507,1,True,True,142,0.6654929577464789,1,True,True,142,0.8098591549295775,1,True,True,142,0.823943661971831,1,True,True
"사후 탐색 분석, 사전 등록 아님","[""gemini-2.5-flash"",""o3-2025-04-16""]",gemini-2.5-flash,102,102,0.4411764705882353,-1,False,100,0.5,0,False,False,100,0.485,-1,False,True,102,0.28431372549019607,-1,True,True,102,0.4950980392156863,-1,False,True,102,0.27450980392156865,-1,True,True,102,0.4166666666666667,-1,False,True
"사후 탐색 분석, 사전 등록 아님","[""gemini-2.5-flash"",""qwen3-235b-a22b-no-thinking""]",gemini-2.5-flash,122,122,0.5245901639344263,1,False,121,0.7148760330578512,1,True,True,121,0.7231404958677686,1,True,True,122,0.6885245901639344,1,True,True,122,0.6229508196721312,1,True,True,122,0.7377049180327869,1,True,True,122,0.7418032786885246,1,True,True
"사후 탐색 분석, 사전 등록 아님","[""gemini-2.5-pro"",""mistral-medium-2505""]",gemini-2.5-pro,146,146,0.6917808219178082,1,True,145,0.8758620689655172,1,True,True,145,0.906896551724138,1,True,True,146,0.8698630136986302,1,True,True,146,0.6575342465753424,1,True,True,146,0.8972602739726028,1,True,True,146,0.9006849315068494,1,True,True
"사후 탐색 분석, 사전 등록 아님","[""gemini-2.5-pro"",""o3-2025-04-16""]",gemini-2.5-pro,89,89,0.5393258426966292,1,False,88,0.6193181818181818,1,True,True,88,0.5625,1,False,True,89,0.42696629213483145,-1,False,False,89,0.43258426966292135,-1,False,False,89,0.37640449438202245,-1,True,False,89,0.4887640449438202,-1,False,False
"사후 탐색 분석, 사전 등록 아님","[""gemini-2.5-pro"",""qwen3-235b-a22b-no-thinking""]",gemini-2.5-pro,122,122,0.6557377049180327,1,True,122,0.8852459016393442,1,True,True,122,0.8647540983606558,1,True,True,122,0.8729508196721312,1,True,True,122,0.6188524590163934,1,True,True,122,0.930327868852459,1,True,True,122,0.9221311475409836,1,True,True
"사후 탐색 분석, 사전 등록 아님","[""mistral-medium-2505"",""o3-2025-04-16""]",mistral-medium-2505,129,129,0.34108527131782945,-1,True,129,0.2248062015503876,-1,True,True,129,0.20930232558139536,-1,True,True,129,0.1744186046511628,-1,True,True,129,0.32558139534883723,-1,True,True,129,0.1511627906976744,-1,True,True,129,0.16666666666666666,-1,True,True
"사후 탐색 분석, 사전 등록 아님","[""mistral-medium-2505"",""qwen3-235b-a22b-no-thinking""]",mistral-medium-2505,123,123,0.4634146341463415,-1,False,123,0.516260162601626,1,False,False,123,0.4878048780487805,-1,False,True,123,0.3699186991869919,-1,True,True,123,0.45528455284552843,-1,False,True,123,0.3699186991869919,-1,True,True,123,0.43902439024390244,-1,False,True
"사후 탐색 분석, 사전 등록 아님","[""o3-2025-04-16"",""qwen3-235b-a22b-no-thinking""]",o3-2025-04-16,104,104,0.5480769230769231,1,False,103,0.7427184466019418,1,True,True,103,0.7766990291262136,1,True,True,104,0.8028846153846154,1,True,True,104,0.6442307692307693,1,True,True,104,0.7932692307692307,1,True,True,104,0.8125,1,True,True


==> anc/judgerep_release/outputs/posthoc/position_bias.csv <==
analysis_label,judge,split,order,n,A,B,TIE,parse_fail,refused,missing
"사후 탐색 분석, 사전 등록 아님",opus,dev,ab,1000,477,502,13,0,8,0
"사후 탐색 분석, 사전 등록 아님",opus,dev,ba,1000,457,523,13,0,7,0
"사후 탐색 분석, 사전 등록 아님",opus,confirm,ab,5000,2356,2536,69,0,39,0
"사후 탐색 분석, 사전 등록 아님",opus,confirm,ba,5000,2252,2636,75,0,37,0
"사후 탐색 분석, 사전 등록 아님",sonnet,dev,ab,1000,489,488,18,0,5,0
"사후 탐색 분석, 사전 등록 아님",sonnet,dev,ba,1000,487,490,19,0,4,0
"사후 탐색 분석, 사전 등록 아님",sonnet,confirm,ab,5000,2474,2414,90,1,21,0
"사후 탐색 분석, 사전 등록 아님",sonnet,confirm,ba,5000,2414,2473,94,1,18,0
"사후 탐색 분석, 사전 등록 아님",haiku,dev,ab,1000,516,467,16,1,0,0
"사후 탐색 분석, 사전 등록 아님",haiku,dev,ba,1000,506,485,9,0,0,0
"사후 탐색 분석, 사전 등록 아님",haiku,confirm,ab,5000,2530,2402,66,2,0,0
"사후 탐색 분석, 사전 등록 아님",haiku,confirm,ba,5000,2595,2341,63,1,0,0
"사후 탐색 분석, 사전 등록 아님",oai,dev,ab,1000,549,426,23,2,0,0
"사후 탐색 분석, 사전 등록 아님",oai,dev,ba,1000,511,471,17,1,0,0
"사후 탐색 분석, 사전 등록 아님",oai,confirm,ab,5000,2545,2356,97,2,0,0
"사후 탐색 분석, 사전 등록 아님",oai,confirm,ba,5000,2605,2298,95,2,0,0
"사후 탐색 분석, 사전 등록 아님",gem,dev,ab,1000,522,464,13,0,1,0
"사후 탐색 분석, 사전 등록 아님",gem,dev,ba,1000,521,471,6,0,2,0
"사후 탐색 분석, 사전 등록 아님",gem,confirm,ab,5000,2692,2239,69,0,0,0
"사후 탐색 분석, 사전 등록 아님",gem,confirm,ba,5000,2695,2246,59,0,0,0


==> anc/judgerep_release/outputs/posthoc/shared_wrong_pairs.csv <==
analysis_label,pair_key,wrong_judges,wrong_n,shared_wrong,haiku_wrong,oai_wrong,gem_wrong,haiku_significant_wrong,oai_significant_wrong,gem_significant_wrong
"사후 탐색 분석, 사전 등록 아님","[""chatgpt-4o-latest-20250326"",""gemini-2.5-flash""]",haiku;oai;gem,3,True,True,True,True,True,True,True


==> anc/judgerep_release/outputs/posthoc/wrong_pairs_by_judge.csv <==
analysis_label,judge,pair_key,significant_wrong
"사후 탐색 분석, 사전 등록 아님",oai,"[""chatgpt-4o-latest-20250326"",""claude-opus-4-20250514""]",False
"사후 탐색 분석, 사전 등록 아님",haiku,"[""chatgpt-4o-latest-20250326"",""gemini-2.5-flash""]",True
"사후 탐색 분석, 사전 등록 아님",oai,"[""chatgpt-4o-latest-20250326"",""gemini-2.5-flash""]",True
"사후 탐색 분석, 사전 등록 아님",gem,"[""chatgpt-4o-latest-20250326"",""gemini-2.5-flash""]",True
"사후 탐색 분석, 사전 등록 아님",oai,"[""claude-3-7-sonnet-20250219-thinking-32k"",""mistral-medium-2505""]",True
"사후 탐색 분석, 사전 등록 아님",oai,"[""claude-3-7-sonnet-20250219-thinking-32k"",""qwen3-235b-a22b-no-thinking""]",True
"사후 탐색 분석, 사전 등록 아님",oai,"[""claude-opus-4-20250514"",""gemini-2.5-flash""]",True
"사후 탐색 분석, 사전 등록 아님",oai,"[""claude-opus-4-20250514"",""gemini-2.5-pro""]",True
"사후 탐색 분석, 사전 등록 아님",oai,"[""claude-opus-4-20250514"",""o3-2025-04-16""]",False
"사후 탐색 분석, 사전 등록 아님",oai,"[""claude-sonnet-4-20250514"",""mistral-medium-2505""]",True
"사후 탐색 분석, 사전 등록 아님",oai,"[""claude-sonnet-4-20250514"",""qwen3-235b-a22b-no-thinking""]",True
"사후 탐색 분석, 사전 등록 아님",oai,"[""gemini-2.5-flash"",""gemini-2.5-pro""]",False


==> anc/judgerep_release/outputs/tables/battle_accuracy.csv <==
judge,n,accuracy,tie_n,planned_judges,economy_judges
opus,3971,0.5542684462352052,461,5,3
sonnet,3980,0.5562814070351759,528,5,3
haiku,3998,0.5685342671335668,700,5,3
oai,3997,0.42081561170878157,885,5,3
gem,4000,0.59925,595,5,3


==> anc/judgerep_release/outputs/tables/bt_strengths.csv <==
source,scope,model,log_strength,n,planned_judges,economy_judges
human,all,chatgpt-4o-latest-20250326,0.34965339546669194,4000,5,3
human,all,claude-3-7-sonnet-20250219-thinking-32k,-0.830397536499234,4000,5,3
human,all,claude-opus-4-20250514,-0.2648377358768346,4000,5,3
human,all,claude-sonnet-4-20250514,-0.6155271250547864,4000,5,3
human,all,gemini-2.5-flash,0.18919391033969563,4000,5,3
human,all,gemini-2.5-pro,0.7594431101012415,4000,5,3
human,all,mistral-medium-2505,-0.09307260276784433,4000,5,3
human,all,o3-2025-04-16,0.4387072290642171,4000,5,3
human,all,qwen3-235b-a22b-no-thinking,0.06683735522685284,4000,5,3
opus,all,chatgpt-4o-latest-20250326,0.04758020633932887,3971,5,3
opus,all,claude-3-7-sonnet-20250219-thinking-32k,-0.8514404960888694,3971,5,3
opus,all,claude-opus-4-20250514,0.2463460513553811,3971,5,3
opus,all,claude-sonnet-4-20250514,-0.32126318243348073,3971,5,3
opus,all,gemini-2.5-flash,0.5025605122321266,3971,5,3
opus,all,gemini-2.5-pro,1.1249920733292567,3971,5,3
opus,all,mistral-medium-2505,-0.723206114725743,3971,5,3
opus,all,o3-2025-04-16,0.6036301157511113,3971,5,3
opus,all,qwen3-235b-a22b-no-thinking,-0.629199165759112,3971,5,3
sonnet,all,chatgpt-4o-latest-20250326,-0.052384542963518986,3980,5,3
sonnet,all,claude-3-7-sonnet-20250219-thinking-32k,-1.0469630547396567,3980,5,3
sonnet,all,claude-opus-4-20250514,0.22022800306093768,3980,5,3
sonnet,all,claude-sonnet-4-20250514,-0.3966166939737891,3980,5,3
sonnet,all,gemini-2.5-flash,0.5472968375455598,3980,5,3
sonnet,all,gemini-2.5-pro,1.1897216974590237,3980,5,3
sonnet,all,mistral-medium-2505,-0.7089690328645788,3980,5,3
sonnet,all,o3-2025-04-16,0.8002793504803208,3980,5,3
sonnet,all,qwen3-235b-a22b-no-thinking,-0.5525925640042983,3980,5,3
haiku,all,chatgpt-4o-latest-20250326,0.10450221199212142,3998,5,3
haiku,all,claude-3-7-sonnet-20250219-thinking-32k,-1.6511221017964255,3998,5,3
haiku,all,claude-opus-4-20250514,-0.5018922193967064,3998,5,3
haiku,all,claude-sonnet-4-20250514,-0.9759134328966018,3998,5,3
haiku,all,gemini-2.5-flash,0.7687410805536995,3998,5,3
haiku,all,gemini-2.5-pro,1.3017322114790602,3998,5,3
haiku,all,mistral-medium-2505,-0.37479355923939855,3998,5,3
haiku,all,o3-2025-04-16,1.3869411115481503,3998,5,3
haiku,all,qwen3-235b-a22b-no-thinking,-0.05819530224389905,3998,5,3
oai,all,chatgpt-4o-latest-20250326,0.22241788130270995,3997,5,3
oai,all,claude-3-7-sonnet-20250219-thinking-32k,-0.1737568619337656,3997,5,3
oai,all,claude-opus-4-20250514,0.4153758045016737,3997,5,3
oai,all,claude-sonnet-4-20250514,0.10059735122276592,3997,5,3
oai,all,gemini-2.5-flash,0.17504179042154747,3997,5,3
oai,all,gemini-2.5-pro,0.01622493309137743,3997,5,3
oai,all,mistral-medium-2505,-0.551286492384787,3997,5,3
oai,all,o3-2025-04-16,0.2078788850953692,3997,5,3
oai,all,qwen3-235b-a22b-no-thinking,-0.4124932913168907,3997,5,3
gem,all,chatgpt-4o-latest-20250326,0.22568783560946074,4000,5,3
gem,all,claude-3-7-sonnet-20250219-thinking-32k,-1.7130602297132276,4000,5,3
gem,all,claude-opus-4-20250514,-0.552075580173926,4000,5,3
gem,all,claude-sonnet-4-20250514,-1.1072638119961726,4000,5,3
gem,all,gemini-2.5-flash,0.8549422599797055,4000,5,3
gem,all,gemini-2.5-pro,1.5773422609444814,4000,5,3
gem,all,mistral-medium-2505,-0.5841233651063322,4000,5,3
gem,all,o3-2025-04-16,1.5336904676117415,4000,5,3
gem,all,qwen3-235b-a22b-no-thinking,-0.23513983715573097,4000,5,3
majority,all,chatgpt-4o-latest-20250326,0.11502834762687748,4000,5,3
majority,all,claude-3-7-sonnet-20250219-thinking-32k,-1.3376184252237386,4000,5,3
majority,all,claude-opus-4-20250514,-0.027522813470006416,4000,5,3
majority,all,claude-sonnet-4-20250514,-0.6194743601094359,4000,5,3
majority,all,gemini-2.5-flash,0.7101264264215018,4000,5,3
majority,all,gemini-2.5-pro,1.3445885120035888,4000,5,3
majority,all,mistral-medium-2505,-0.7370341199300848,4000,5,3
majority,all,o3-2025-04-16,1.0928110362537553,4000,5,3
majority,all,qwen3-235b-a22b-no-thinking,-0.5409046035724574,4000,5,3
human,exclude_self,chatgpt-4o-latest-20250326,0.34965339546669194,4000,5,3
human,exclude_self,claude-3-7-sonnet-20250219-thinking-32k,-0.830397536499234,4000,5,3
human,exclude_self,claude-opus-4-20250514,-0.2648377358768346,4000,5,3
human,exclude_self,claude-sonnet-4-20250514,-0.6155271250547864,4000,5,3
human,exclude_self,gemini-2.5-flash,0.18919391033969563,4000,5,3
human,exclude_self,gemini-2.5-pro,0.7594431101012415,4000,5,3
human,exclude_self,mistral-medium-2505,-0.09307260276784433,4000,5,3
human,exclude_self,o3-2025-04-16,0.4387072290642171,4000,5,3
human,exclude_self,qwen3-235b-a22b-no-thinking,0.06683735522685284,4000,5,3
opus,exclude_self,chatgpt-4o-latest-20250326,-0.13049371879601776,1460,5,3
opus,exclude_self,claude-3-7-sonnet-20250219-thinking-32k,,1460,5,3
opus,exclude_self,claude-opus-4-20250514,,1460,5,3
opus,exclude_self,claude-sonnet-4-20250514,,1460,5,3
opus,exclude_self,gemini-2.5-flash,0.3568645887734195,1460,5,3
opus,exclude_self,gemini-2.5-pro,1.0398888273169355,1460,5,3
opus,exclude_self,mistral-medium-2505,-0.8857941148917292,1460,5,3
opus,exclude_self,o3-2025-04-16,0.39968678587370504,1460,5,3
opus,exclude_self,qwen3-235b-a22b-no-thinking,-0.7801523682763132,1460,5,3
sonnet,exclude_self,chatgpt-4o-latest-20250326,-0.3510877129934414,1462,5,3
sonnet,exclude_self,claude-3-7-sonnet-20250219-thinking-32k,,1462,5,3
sonnet,exclude_self,claude-opus-4-20250514,,1462,5,3
sonnet,exclude_self,claude-sonnet-4-20250514,,1462,5,3
sonnet,exclude_self,gemini-2.5-flash,0.3733595853654467,1462,5,3
sonnet,exclude_self,gemini-2.5-pro,1.0229632167832423,1462,5,3
sonnet,exclude_self,mistral-medium-2505,-0.9076520104660506,1462,5,3
sonnet,exclude_self,o3-2025-04-16,0.5917559789474509,1462,5,3
sonnet,exclude_self,qwen3-235b-a22b-no-thinking,-0.7293390576366481,1462,5,3
haiku,exclude_self,chatgpt-4o-latest-20250326,-0.5462471390502611,1470,5,3
haiku,exclude_self,claude-3-7-sonnet-20250219-thinking-32k,,1470,5,3
haiku,exclude_self,claude-opus-4-20250514,,1470,5,3
haiku,exclude_self,claude-sonnet-4-20250514,,1470,5,3
haiku,exclude_self,gemini-2.5-flash,0.21039144133331794,1470,5,3
haiku,exclude_self,gemini-2.5-pro,0.9741450254101145,1470,5,3
haiku,exclude_self,mistral-medium-2505,-1.0016509661579958,1470,5,3
haiku,exclude_self,o3-2025-04-16,0.9435616003937016,1470,5,3
haiku,exclude_self,qwen3-235b-a22b-no-thinking,-0.5801999619288774,1470,5,3
oai,exclude_self,chatgpt-4o-latest-20250326,,2751,5,3
oai,exclude_self,claude-3-7-sonnet-20250219-thinking-32k,-0.10639956483598562,2751,5,3
oai,exclude_self,claude-opus-4-20250514,0.5076010226229283,2751,5,3
oai,exclude_self,claude-sonnet-4-20250514,0.1556185144903027,2751,5,3
oai,exclude_self,gemini-2.5-flash,0.1870920942236087,2751,5,3
oai,exclude_self,gemini-2.5-pro,0.08794111202381619,2751,5,3
oai,exclude_self,mistral-medium-2505,-0.4776969910375107,2751,5,3
oai,exclude_self,o3-2025-04-16,,2751,5,3
oai,exclude_self,qwen3-235b-a22b-no-thinking,-0.3541561874871595,2751,5,3
gem,exclude_self,chatgpt-4o-latest-20250326,0.639741441525462,2248,5,3
gem,exclude_self,claude-3-7-sonnet-20250219-thinking-32k,-1.3817741627424844,2248,5,3
gem,exclude_self,claude-opus-4-20250514,-0.18520477018662734,2248,5,3
gem,exclude_self,claude-sonnet-4-20250514,-0.6808124698752579,2248,5,3
gem,exclude_self,gemini-2.5-flash,,2248,5,3
gem,exclude_self,gemini-2.5-pro,,2248,5,3
gem,exclude_self,mistral-medium-2505,-0.2210419572314482,2248,5,3
gem,exclude_self,o3-2025-04-16,1.6645606780396511,2248,5,3
gem,exclude_self,qwen3-235b-a22b-no-thinking,0.1645312404707047,2248,5,3
majority,exclude_self,chatgpt-4o-latest-20250326,0.2773273833357037,4000,5,3
majority,exclude_self,claude-3-7-sonnet-20250219-thinking-32k,-0.6560766547723126,4000,5,3
majority,exclude_self,claude-opus-4-20250514,0.0744489708884594,4000,5,3
majority,exclude_self,claude-sonnet-4-20250514,-0.31140257273252725,4000,5,3
majority,exclude_self,gemini-2.5-flash,0.18721483793433916,4000,5,3
majority,exclude_self,gemini-2.5-pro,0.4141638843621996,4000,5,3
majority,exclude_self,mistral-medium-2505,-0.6801601934042385,4000,5,3
majority,exclude_self,o3-2025-04-16,1.1450955020206508,4000,5,3
majority,exclude_self,qwen3-235b-a22b-no-thinking,-0.45061115763227433,4000,5,3


==> anc/judgerep_release/outputs/tables/budget_balance.csv <==
group,actual_krw,reserved_krw,cap_krw,remaining_krw
anthropic,213870.33359999993,0.0,300000,86129.66640000007
non_anthropic,0.0,0.0,15000,15000.0


==> anc/judgerep_release/outputs/tables/confirm_budget_projection.csv <==
group,projected_confirm_krw,remaining_dev_proxy_krw,spent_and_reserved_krw,cap_krw,projected_total_krw,excess_krw
anthropic,171381.1925,0.0,37421.60310000001,300000,208802.7956,0.0
non_anthropic,9052.720343333334,1810.5440686666668,0.0,15000,10863.264412,0.0


==> anc/judgerep_release/outputs/tables/confirm_cost_actual.csv <==
judge,confirm_actual_krw,total_actual_krw
opus,108520.79000000001,131854.3296
sonnet,49877.549399999996,60059.445600000014
haiku,18050.391100000004,21956.558399999998


==> anc/judgerep_release/outputs/tables/confirm_token_projection.csv <==
judge,group,basis,source_n_requests,mean_input_tokens,mean_output_tokens,confirm_n_requests,projected_confirm_krw
opus,anthropic,own_observed_active_dev,2000,2367.65,278.986,10000,105352.23999999999
sonnet,anthropic,own_observed_active_dev,2000,2366.605,218.062,10000,48396.81
haiku,anthropic,own_observed_active_dev,2000,1859.04,131.9675,10000,17632.142499999998
oai,non_anthropic,own_observed_active_dev,2000,1493.707,62.6995,10000,1265.0431500000002
gem,non_anthropic,own_observed_active_dev,2000,1542.084,75.135,10000,3487.5645


==> anc/judgerep_release/outputs/tables/cost.csv <==
judge,group,n,run_id,archived_actual_krw,dev_actual_krw,confirm_n,confirm_projected_from_dev_krw,confirm_nominal_krw,total_actual_krw,reserved_krw,unknown_usage_n
opus,anthropic,2000,dev_rerun_20261005,2263.0916,21070.448000000004,10000,105352.24000000002,88747.0864,131854.3296,0.0,0
sonnet,anthropic,2000,dev_rerun_20261005,502.5342,9679.362000000001,10000,48396.810000000005,39447.9932,60059.445600000014,0.0,0
haiku,anthropic,2000,dev_rerun_20261005,379.7388000000001,3526.4285,10000,17632.1425,17059.0966,21956.558399999998,0.0,0
oai,non_anthropic,2000,dev_rerun_20261005,0.0,253.00863000000018,10000,1265.0431500000009,1965.6621599999999,1552.7269800000008,0.0,0
gem,non_anthropic,2000,dev_rerun_20261005,0.0,697.5129000000001,10000,3487.5645000000004,5278.86415,4285.430450000001,0.0,0


==> anc/judgerep_release/outputs/tables/coverage.csv <==
judge,n,observed,missing,order_consistent,planned_judges,economy_judges
opus,4000,3971,29,3550,5,3
sonnet,4000,3980,20,3485,5,3
haiku,4000,3998,2,3318,5,3
oai,4000,3997,3,3137,5,3
gem,4000,4000,0,3430,5,3


==> anc/judgerep_release/outputs/tables/dev_execution_status.csv <==
judge,status,expected_dev_requests,returned,observed,parse_fail,parse_fail_rate,refused,refused_rate,missing,missing_rate,pending_jobs,current_dev_actual_krw,archived_actual_krw,actual_krw,reserved_krw
opus,complete,2000,2000,2000,0,0.0,15,0.0075,0,0.0,0,21070.448000000004,2263.0916,23333.539600000004,0.0
sonnet,complete,2000,2000,2000,0,0.0,9,0.0045,0,0.0,0,9679.362000000001,502.5342,10181.896200000001,0.0
haiku,complete,2000,2000,2000,1,0.0005,0,0.0,0,0.0,0,3526.4285,379.7388000000001,3906.1673,0.0
oai,not_executed_no_key,2000,0,0,0,,0,,2000,1.0,0,0.0,0.0,0.0,0.0
gem,not_executed_no_key,2000,0,0,0,,0,,2000,1.0,0,0.0,0.0,0.0,0.0
open,not_executed_no_key,2000,0,0,0,,0,,2000,1.0,0,0.0,0.0,0.0,0.0


==> anc/judgerep_release/outputs/tables/dry_run_budget_groups.csv <==
group,split,estimated_krw,upper_bound_krw,cap_krw,already_spent_and_reserved_krw,excess_krw,upper_bound_excess_krw
anthropic,confirm,145254.1762,1190323.883,300000,213870.33359999993,59124.50979999988,1104194.2166
anthropic,dev,28626.0856,236400.962,300000,213870.33359999993,0.0,150271.29559999995
anthropic,dev+confirm,173880.2618,1426724.8449999997,300000,213870.33359999993,87750.59539999993,1340595.1785999998
non_anthropic,confirm,7244.52631,75644.19415000001,15000,0.0,0.0,60644.19415000001
non_anthropic,dev,1427.66778,15045.6481,15000,0.0,0.0,45.64810000000034
non_anthropic,dev+confirm,8672.19409,90689.84225,15000,0.0,0.0,75689.84225


==> anc/judgerep_release/outputs/tables/dry_run_costs.csv <==
judge,model_id,group,split,n_requests,input_tokens_estimate,assumed_output_tokens_per_request,output_assumption_basis,estimated_krw,upper_bound_krw
opus,claude-opus-5-5,anthropic,dev,2000,3445444,280.695,archive_partial_dev_own_mean,17506.7032,184238.264
sonnet,claude-sonnet-5-5,anthropic,dev,2000,3445444,210.33,archive_partial_dev_own_mean,7768.2416,34775.132
haiku,claude-haiku-4-5-20251001,anthropic,dev,2000,3445444,134.19,archive_partial_dev_own_mean,3351.1408,17387.566
oai,gpt-6-luna,non_anthropic,dev,2000,3445444,208.40499999999997,proxy_equal_mean_of_three_claude_means,387.06458000000003,1738.7566000000002
gem,gemini-3.1-flash-lite,non_anthropic,dev,2000,3445444,208.40499999999997,proxy_equal_mean_of_three_claude_means,1040.6032,13306.8915
opus,claude-opus-5-5,anthropic,confirm,10000,17660638,280.695,archive_partial_dev_own_mean,88747.0864,925945.0759999999
sonnet,claude-sonnet-5-5,anthropic,confirm,10000,17660638,210.33,archive_partial_dev_own_mean,39447.9932,176252.538
haiku,claude-haiku-4-5-20251001,anthropic,confirm,10000,17660638,134.19,archive_partial_dev_own_mean,17059.0966,88126.269
oai,gpt-6-luna,non_anthropic,confirm,10000,17660638,208.40499999999997,proxy_equal_mean_of_three_claude_means,1965.6621599999999,8812.626900000001
gem,gemini-3.1-flash-lite,non_anthropic,confirm,10000,17660638,208.40499999999997,proxy_equal_mean_of_three_claude_means,5278.86415,66831.56725000001
gem,gemini-3.1-flash-lite,non_anthropic,dev+confirm,12000,21106082,,,6319.467350000001,80138.45875
haiku,claude-haiku-4-5-20251001,anthropic,dev+confirm,12000,21106082,,,20410.2374,105513.83499999999
oai,gpt-6-luna,non_anthropic,dev+confirm,12000,21106082,,,2352.72674,10551.383500000002
opus,claude-opus-5-5,anthropic,dev+confirm,12000,21106082,,,106253.7896,1110183.3399999999
sonnet,claude-sonnet-5-5,anthropic,dev+confirm,12000,21106082,,,47216.2348,211027.66999999998


==> anc/judgerep_release/outputs/tables/error_correlations.csv <==
judge_a,judge_b,phi,n,planned_judges,economy_judges
opus,sonnet,0.8548511173893583,3145,5,3
opus,haiku,0.5150043913118046,2936,5,3
opus,oai,0.44407880791470355,2768,5,3
opus,gem,0.5478740394604968,3031,5,3
sonnet,haiku,0.5987007467775903,2912,5,3
sonnet,oai,0.4416612730376049,2745,5,3
sonnet,gem,0.6327232287160989,3009,5,3
haiku,oai,0.17904747428787363,2608,5,3
haiku,gem,0.8694511674682124,2951,5,3
oai,gem,0.2143512710768219,2695,5,3


==> anc/judgerep_release/outputs/tables/execution_quality.csv <==
judge,split,n,attempts,request_retries,parse_fail,refused,missing,planned_judges,economy_judges
opus,confirm,10000,10000,0,0,76,0,5,3
sonnet,confirm,10000,10000,0,2,39,0,5,3
haiku,confirm,10000,10000,0,3,0,0,5,3
oai,confirm,10000,10000,0,4,0,0,5,3
gem,confirm,10000,10000,0,0,0,0,5,3


==> anc/judgerep_release/outputs/tables/filter_counts.csv <==
stage,n,excluded
raw,135634,0
deduplicate_id,135634,0
deduplicate_session_order,135619,15
different_systems,135609,10
nonempty_responses,135472,137
single_turn,116307,19165
first_vote,92488,23819
decisive_vote,67617,24871
valid_structure,67617,0
token_limit,65636,1981


==> anc/judgerep_release/outputs/tables/h1.csv <==
judge,scope,n,kappa,tau,rho,planned_judges,economy_judges
opus,all,3971,0.20172772901489663,0.6666666666666666,0.7833333333333333,5,3
sonnet,all,3980,0.21682334255716548,0.6666666666666666,0.7833333333333333,5,3
haiku,all,3998,0.2655088703818134,0.8888888888888888,0.9666666666666667,5,3
oai,all,3997,0.05161818926669391,0.16666666666666666,0.21666666666666667,5,3
gem,all,4000,0.3021749895250066,0.8888888888888888,0.9666666666666667,5,3
majority,all,4000,0.26703483315219695,0.7777777777777778,0.9,5,3
opus,exclude_self,1460,0.13687484844177233,0.7333333333333333,0.8285714285714287,5,3
sonnet,exclude_self,1462,0.14121170048019463,0.7333333333333333,0.8285714285714287,5,3
haiku,exclude_self,1470,0.16268611971619867,0.8666666666666666,0.942857142857143,5,3
oai,exclude_self,2751,0.05489670828603864,0.04761904761904762,0.0,5,3
gem,exclude_self,2248,0.29532059147369805,0.9047619047619049,0.9642857142857145,5,3
majority,exclude_self,4000,0.18370706598773048,0.6666666666666666,0.7999999999999999,5,3


==> anc/judgerep_release/outputs/tables/h1_language.csv <==
judge,language_group,scope,battles,systems,unknown_language_excluded,n,kappa,tau,rho,planned_judges,economy_judges
opus,english,all,2156,9,373,2145,0.1797450774823628,0.611111111111111,0.7666666666666667,5,3
sonnet,english,all,2156,9,373,2146,0.2119228853951767,0.6666666666666666,0.7833333333333333,5,3
haiku,english,all,2156,9,373,2155,0.26416730864595134,0.9444444444444445,0.9833333333333333,5,3
oai,english,all,2156,9,373,2155,0.047063976190978775,0.1111111111111111,0.13333333333333333,5,3
gem,english,all,2156,9,373,2156,0.2924341652467215,0.9444444444444445,0.9833333333333333,5,3
majority,english,all,2156,9,373,2156,0.2578005108903819,0.7222222222222222,0.8333333333333333,5,3
opus,non_english,all,1471,9,373,1457,0.22127336415007856,0.5555555555555556,0.7,5,3
sonnet,non_english,all,1471,9,373,1463,0.21898587746830764,0.6666666666666666,0.7833333333333333,5,3
haiku,non_english,all,1471,9,373,1470,0.2840373531888208,0.8888888888888888,0.9666666666666667,5,3
oai,non_english,all,1471,9,373,1469,0.04496415518695531,0.16666666666666666,0.3,5,3
gem,non_english,all,1471,9,373,1471,0.3250630279275343,0.8333333333333334,0.9500000000000001,5,3
majority,non_english,all,1471,9,373,1471,0.2809681287110747,0.7777777777777778,0.9,5,3


==> anc/judgerep_release/outputs/tables/h2_precision.csv <==
kind,judge,scope,analysis,n,eligible_n,precision,coverage,remaining_pairs,status,planned_judges,economy_judges
single,opus,all,primary,17,23,0.8823529411764706,0.7391304347826086,33,계산 가능,5,3
single,sonnet,all,primary,19,23,0.8947368421052632,0.8260869565217391,33,계산 가능,5,3
single,haiku,all,primary,23,23,0.9565217391304348,1.0,33,계산 가능,5,3
single,oai,all,primary,14,23,0.5,0.6086956521739131,33,계산 가능,5,3
single,gem,all,primary,23,23,0.9565217391304348,1.0,33,계산 가능,5,3
majority,majority,all,primary,21,23,0.9523809523809523,0.9130434782608695,33,계산 가능,5,3
replicated,haiku+oai,all,primary,8,23,0.875,0.34782608695652173,33,계산 가능,5,3
replicated,haiku+gem,all,primary,23,23,0.9565217391304348,1.0,33,계산 가능,5,3
replicated,oai+gem,all,primary,8,23,0.875,0.34782608695652173,33,계산 가능,5,3
single,opus,all,secondary,25,33,0.8,0.7575757575757576,33,계산 가능,5,3
single,sonnet,all,secondary,26,33,0.8076923076923077,0.7878787878787878,33,계산 가능,5,3
single,haiku,all,secondary,32,33,0.9375,0.9696969696969697,33,계산 가능,5,3
single,oai,all,secondary,20,33,0.55,0.6060606060606061,33,계산 가능,5,3
single,gem,all,secondary,31,33,0.9032258064516129,0.9393939393939394,33,계산 가능,5,3
majority,majority,all,secondary,28,33,0.8571428571428571,0.8484848484848485,33,계산 가능,5,3
replicated,haiku+oai,all,secondary,12,33,0.9166666666666666,0.36363636363636365,33,계산 가능,5,3
replicated,haiku+gem,all,secondary,30,33,0.9333333333333333,0.9090909090909091,33,계산 가능,5,3
replicated,oai+gem,all,secondary,12,33,0.9166666666666666,0.36363636363636365,33,계산 가능,5,3
single,opus,exclude_self,primary,5,23,0.8,0.21739130434782608,13,계산 가능,5,3
single,sonnet,exclude_self,primary,5,23,0.8,0.21739130434782608,13,계산 가능,5,3
single,haiku,exclude_self,primary,5,23,0.8,0.21739130434782608,13,계산 가능,5,3
single,oai,exclude_self,primary,11,23,0.45454545454545453,0.4782608695652174,21,계산 가능,5,3
single,gem,exclude_self,primary,13,23,1.0,0.5652173913043478,19,계산 가능,5,3
majority,majority,exclude_self,primary,16,23,0.8125,0.6956521739130435,33,계산 가능,5,3
replicated,haiku+oai,exclude_self,primary,2,23,,,6,추정 불가,5,3
replicated,haiku+gem,exclude_self,primary,1,23,,,5,추정 불가,5,3
replicated,oai+gem,exclude_self,primary,3,23,1.0,0.13043478260869565,10,계산 가능,5,3
single,opus,exclude_self,secondary,11,33,0.8181818181818182,0.3333333333333333,13,계산 가능,5,3
single,sonnet,exclude_self,secondary,10,33,0.8,0.30303030303030304,13,계산 가능,5,3
single,haiku,exclude_self,secondary,12,33,0.8333333333333334,0.36363636363636365,13,계산 가능,5,3
single,oai,exclude_self,secondary,15,33,0.4666666666666667,0.45454545454545453,21,계산 가능,5,3
single,gem,exclude_self,secondary,17,33,0.9411764705882353,0.5151515151515151,19,계산 가능,5,3
majority,majority,exclude_self,secondary,22,33,0.7727272727272727,0.6666666666666666,33,계산 가능,5,3
replicated,haiku+oai,exclude_self,secondary,4,33,,,6,추정 불가,5,3
replicated,haiku+gem,exclude_self,secondary,5,33,,,5,추정 불가,5,3
replicated,oai+gem,exclude_self,secondary,3,33,1.0,0.09090909090909091,10,계산 가능,5,3


==> anc/judgerep_release/outputs/tables/human_power_check.csv <==
pair_key,n_battles,human_win_rate,human_se,dir_H,gap_H,gap_H_bin,human_significant,skipped_n
"[""chatgpt-4o-latest-20250326"",""claude-opus-4-20250514""]",104,0.6634615384615384,0.046559318615500375,1,0.16346153846153844,"[0.1, 0.2)",True,200
"[""chatgpt-4o-latest-20250326"",""claude-sonnet-4-20250514""]",89,0.6404494382022472,0.05115417375096595,1,0.1404494382022472,"[0.1, 0.2)",True,"100,200"
"[""chatgpt-4o-latest-20250326"",""gemini-2.5-flash""]",101,0.6138613861386139,0.04868630040849207,1,0.11386138613861385,"[0.1, 0.2)",True,200
"[""chatgpt-4o-latest-20250326"",""mistral-medium-2505""]",98,0.5612244897959183,0.0503852745884438,1,0.061224489795918324,"[0.05, 0.1)",False,"100,200"
"[""chatgpt-4o-latest-20250326"",""o3-2025-04-16""]",97,0.5154639175257731,0.05100662408521442,1,0.015463917525773141,"[0, 0.05)",False,"100,200"
"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-opus-4-20250514""]",137,0.3357664233576642,0.04049576342249981,-1,0.1642335766423358,"[0.1, 0.2)",True,200
"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-sonnet-4-20250514""]",106,0.3113207547169811,0.045187455317707514,-1,0.18867924528301888,"[0.1, 0.2)",True,200
"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-flash""]",143,0.23776223776223776,0.03572502141815568,-1,0.26223776223776224,"[0.2, 0.5]",True,200
"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-pro""]",136,0.25,0.037267799624996496,-1,0.25,"[0.2, 0.5]",True,200
"[""claude-3-7-sonnet-20250219-thinking-32k"",""mistral-medium-2505""]",123,0.34959349593495936,0.04317120734620423,-1,0.15040650406504064,"[0.1, 0.2)",True,200
"[""claude-3-7-sonnet-20250219-thinking-32k"",""o3-2025-04-16""]",111,0.22522522522522523,0.039829046407167334,-1,0.27477477477477474,"[0.2, 0.5]",True,200
"[""claude-3-7-sonnet-20250219-thinking-32k"",""qwen3-235b-a22b-no-thinking""]",129,0.3333333333333333,0.04166666666666667,-1,0.16666666666666669,"[0.1, 0.2)",True,200
"[""claude-opus-4-20250514"",""claude-sonnet-4-20250514""]",123,0.6178861788617886,0.04399169527004513,1,0.11788617886178865,"[0.1, 0.2)",True,200
"[""claude-opus-4-20250514"",""gemini-2.5-flash""]",146,0.3698630136986301,0.04009165058801775,-1,0.13013698630136988,"[0.1, 0.2)",True,200
"[""claude-opus-4-20250514"",""gemini-2.5-pro""]",146,0.19863013698630136,0.03313256608889815,-1,0.3013698630136986,"[0.2, 0.5]",True,200
"[""claude-opus-4-20250514"",""mistral-medium-2505""]",144,0.4930555555555556,0.04180806750294941,-1,0.00694444444444442,"[0, 0.05)",False,200
"[""claude-opus-4-20250514"",""o3-2025-04-16""]",116,0.31896551724137934,0.04346177891598434,-1,0.18103448275862066,"[0.1, 0.2)",True,200
"[""claude-opus-4-20250514"",""qwen3-235b-a22b-no-thinking""]",146,0.4315068493150685,0.041131302645371945,-1,0.0684931506849315,"[0.05, 0.1)",False,200
"[""claude-sonnet-4-20250514"",""gemini-2.5-flash""]",140,0.25,0.03672765801557938,-1,0.25,"[0.2, 0.5]",True,200
"[""claude-sonnet-4-20250514"",""gemini-2.5-pro""]",121,0.19008264462809918,0.035817969517092825,-1,0.3099173553719008,"[0.2, 0.5]",True,200
"[""claude-sonnet-4-20250514"",""mistral-medium-2505""]",133,0.3233082706766917,0.040711478612594984,-1,0.1766917293233083,"[0.1, 0.2)",True,200
"[""claude-sonnet-4-20250514"",""o3-2025-04-16""]",106,0.24528301886792453,0.041988576623712213,-1,0.25471698113207547,"[0.2, 0.5]",True,200
"[""claude-sonnet-4-20250514"",""qwen3-235b-a22b-no-thinking""]",130,0.3230769230769231,0.04117444688605597,-1,0.1769230769230769,"[0.1, 0.2)",True,200
"[""gemini-2.5-flash"",""gemini-2.5-pro""]",96,0.28125,0.04612893115468517,-1,0.21875,"[0.2, 0.5]",True,"100,200"
"[""gemini-2.5-flash"",""mistral-medium-2505""]",142,0.5774647887323944,0.041599168576887044,1,0.07746478873239437,"[0.05, 0.1)",False,200
"[""gemini-2.5-flash"",""o3-2025-04-16""]",102,0.4411764705882353,0.04940635630605663,-1,0.05882352941176472,"[0.05, 0.1)",False,200
"[""gemini-2.5-flash"",""qwen3-235b-a22b-no-thinking""]",122,0.5245901639344263,0.045399541614687976,1,0.024590163934426257,"[0, 0.05)",False,200
"[""gemini-2.5-pro"",""mistral-medium-2505""]",146,0.6917808219178082,0.03834688463221958,1,0.1917808219178082,"[0.1, 0.2)",True,200
"[""gemini-2.5-pro"",""o3-2025-04-16""]",89,0.5393258426966292,0.05313506354909072,1,0.0393258426966292,"[0, 0.05)",False,"100,200"
"[""gemini-2.5-pro"",""qwen3-235b-a22b-no-thinking""]",122,0.6557377049180327,0.04319337331204006,1,0.15573770491803274,"[0.1, 0.2)",True,200
"[""mistral-medium-2505"",""o3-2025-04-16""]",129,0.34108527131782945,0.041902613004728015,-1,0.15891472868217055,"[0.1, 0.2)",True,200
"[""mistral-medium-2505"",""qwen3-235b-a22b-no-thinking""]",123,0.4634146341463415,0.045146529286327904,-1,0.036585365853658514,"[0, 0.05)",False,200
"[""o3-2025-04-16"",""qwen3-235b-a22b-no-thinking""]",104,0.5480769230769231,0.049038186969314376,1,0.04807692307692313,"[0, 0.05)",False,200


==> anc/judgerep_release/outputs/tables/hypotheses.csv <==
hypothesis,scope,n,median_kappa,median_tau,supported,kappa_ci_low,kappa_ci_high,kappa_n_bootstrap_valid,kappa_n_bootstrap_undefined,tau_ci_low,tau_ci_high,tau_n_bootstrap_valid,tau_n_bootstrap_undefined,status,analysis,delta,undefined_precision_terms,ci_low,ci_high,n_bootstrap_valid,n_bootstrap_undefined,p_raw,p_holm,economy_provider_design_valid,observed,expected,difference,judge,median_ratio,censored_ratios,planned_judges,economy_judges
H1,all,4000,0.21682334255716548,0.6666666666666666,False,0.19289295151554023,0.23981903813426628,1000.0,0.0,0.5555555555555556,0.7222222222222222,1000.0,0.0,complete,,,,,,,,,,,,,,,,,5,3
H2,all,23,,,True,,,,,,,,,complete,primary,0.09782608695652162,0.0,0.052371541501976204,0.19397993311036787,1000.0,0.0,0.000999000999000999,0.001998001998001998,True,,,,,,,5,3
H2,all,33,,,,,,,,,,,,complete,secondary,0.12531362007168456,0.0,0.02792244800097095,0.17233000366568918,1000.0,0.0,0.003996003996003996,,True,,,,,,,5,3
H4,all,2351,,,True,,,,,,,,,complete,,,,0.11075610731318915,0.13330861775743627,1000.0,0.0,0.000999000999000999,0.001998001998001998,True,0.15780518928115694,0.03535823862309286,0.12244695065806407,,,,5,3
H3,all,23,,,True,,,,,,,,,,,,,,,,,,,,,,,opus,1.0,8.0,5,3
H3,all,23,,,True,,,,,,,,,,,,,,,,,,,,,,,sonnet,1.0,6.0,5,3
H3,all,23,,,True,,,,,,,,,,,,,,,,,,,,,,,haiku,1.0,1.0,5,3
H3,all,23,,,False,,,,,,,,,,,,,,,,,,,,,,,oai,inf,16.0,5,3
H3,all,23,,,True,,,,,,,,,,,,,,,,,,,,,,,gem,1.0,1.0,5,3
H3,all,23,,,True,,,,,,,,,,,,,,,,,,,,,,,majority,1.0,3.0,5,3


==> anc/judgerep_release/outputs/tables/judge_agreement.csv <==
judge_a,judge_b,same_provider,kappa,n,planned_judges,economy_judges
opus,sonnet,True,0.6370288676239245,3968,5,3
opus,haiku,True,0.36603109619654484,3969,5,3
opus,oai,False,0.27556783919294203,3968,5,3
opus,gem,False,0.4026235446821571,3971,5,3
sonnet,haiku,True,0.4238595653212324,3978,5,3
sonnet,oai,False,0.2819619300066227,3977,5,3
sonnet,gem,False,0.46361817470934763,3980,5,3
haiku,oai,False,0.12907837728305913,3995,5,3
haiku,gem,False,0.6156843467313112,3998,5,3
oai,gem,False,0.15097138434085894,3997,5,3


==> anc/judgerep_release/outputs/tables/judge_summary.csv <==
judge,split,expected_battles,valid_battles,order_consistent_n,order_consistent_rate,tie_n,tie_rate,human_kappa,planned_judges,economy_judges
opus,confirm,4000,3971,3550,0.8939813648954923,461,0.11609166456811887,0.20172772901489663,5,3
sonnet,confirm,4000,3980,3485,0.8756281407035176,528,0.13266331658291458,0.21682334255716548,5,3
haiku,confirm,4000,3998,3318,0.8299149574787393,700,0.17508754377188596,0.2655088703818134,5,3
oai,confirm,4000,3997,3137,0.7848386289717288,885,0.2214160620465349,0.05161818926669391,5,3
gem,confirm,4000,4000,3430,0.8575,595,0.14875,0.3021749895250066,5,3


==> anc/judgerep_release/outputs/tables/language_distribution.csv <==
language,confirm,dev,total
en,2156,495,2651
und,372,84,456
pl,346,100,446
ru,247,80,327
zh,194,42,236
de,139,40,179
ko,83,16,99
ja,69,22,91
fr,74,14,88
es,52,20,72
fa,44,16,60
pt,45,14,59
it,33,14,47
zh-Hant,23,4,27
tr,19,3,22
vi,10,7,17
cs,14,0,14
id,9,3,12
ar,7,5,12
uk,8,1,9
hu,6,1,7
nl,4,3,7
th,5,0,5
iw,4,1,5
bn,2,3,5
el,3,1,4
da,2,2,4
sk,2,1,3
ro,2,1,3
la,3,0,3
ms,2,1,3
sco,2,0,2
sr,2,0,2
sv,1,1,2
gl,1,1,2
et,2,0,2
fi,2,0,2
no,1,0,1
tt,0,1,1
be,1,0,1
xx-Qaai,1,0,1
vo,1,0,1
ca,0,1,1
co,1,0,1
tl,1,0,1
tlh,0,1,1
so,1,0,1
hr,1,0,1
rw,1,0,1
hy,1,0,1
kn,1,0,1
af,0,1,1


==> anc/judgerep_release/outputs/tables/nstar.csv <==
source,pair_key,gap_bin,gap_human,n,nstar,censored,planned_judges,economy_judges
human,"[""chatgpt-4o-latest-20250326"",""claude-opus-4-20250514""]",2,0.16346153846153844,104,25.0,False,5,3
opus,"[""chatgpt-4o-latest-20250326"",""claude-opus-4-20250514""]",2,0.16346153846153844,103,inf,True,5,3
sonnet,"[""chatgpt-4o-latest-20250326"",""claude-opus-4-20250514""]",2,0.16346153846153844,103,inf,True,5,3
haiku,"[""chatgpt-4o-latest-20250326"",""claude-opus-4-20250514""]",2,0.16346153846153844,104,25.0,False,5,3
oai,"[""chatgpt-4o-latest-20250326"",""claude-opus-4-20250514""]",2,0.16346153846153844,104,inf,True,5,3
gem,"[""chatgpt-4o-latest-20250326"",""claude-opus-4-20250514""]",2,0.16346153846153844,104,25.0,False,5,3
majority,"[""chatgpt-4o-latest-20250326"",""claude-opus-4-20250514""]",2,0.16346153846153844,104,50.0,False,5,3
human,"[""chatgpt-4o-latest-20250326"",""claude-sonnet-4-20250514""]",2,0.1404494382022472,89,50.0,False,5,3
opus,"[""chatgpt-4o-latest-20250326"",""claude-sonnet-4-20250514""]",2,0.1404494382022472,88,inf,True,5,3
sonnet,"[""chatgpt-4o-latest-20250326"",""claude-sonnet-4-20250514""]",2,0.1404494382022472,89,inf,True,5,3
haiku,"[""chatgpt-4o-latest-20250326"",""claude-sonnet-4-20250514""]",2,0.1404494382022472,89,25.0,False,5,3
oai,"[""chatgpt-4o-latest-20250326"",""claude-sonnet-4-20250514""]",2,0.1404494382022472,89,inf,True,5,3
gem,"[""chatgpt-4o-latest-20250326"",""claude-sonnet-4-20250514""]",2,0.1404494382022472,89,25.0,False,5,3
majority,"[""chatgpt-4o-latest-20250326"",""claude-sonnet-4-20250514""]",2,0.1404494382022472,89,50.0,False,5,3
human,"[""chatgpt-4o-latest-20250326"",""gemini-2.5-flash""]",2,0.11386138613861385,101,100.0,False,5,3
opus,"[""chatgpt-4o-latest-20250326"",""gemini-2.5-flash""]",2,0.11386138613861385,101,inf,True,5,3
sonnet,"[""chatgpt-4o-latest-20250326"",""gemini-2.5-flash""]",2,0.11386138613861385,101,inf,True,5,3
haiku,"[""chatgpt-4o-latest-20250326"",""gemini-2.5-flash""]",2,0.11386138613861385,101,inf,True,5,3
oai,"[""chatgpt-4o-latest-20250326"",""gemini-2.5-flash""]",2,0.11386138613861385,101,inf,True,5,3
gem,"[""chatgpt-4o-latest-20250326"",""gemini-2.5-flash""]",2,0.11386138613861385,101,inf,True,5,3
majority,"[""chatgpt-4o-latest-20250326"",""gemini-2.5-flash""]",2,0.11386138613861385,101,inf,True,5,3
human,"[""chatgpt-4o-latest-20250326"",""mistral-medium-2505""]",1,0.061224489795918324,98,inf,True,5,3
opus,"[""chatgpt-4o-latest-20250326"",""mistral-medium-2505""]",1,0.061224489795918324,96,25.0,False,5,3
sonnet,"[""chatgpt-4o-latest-20250326"",""mistral-medium-2505""]",1,0.061224489795918324,97,25.0,False,5,3
haiku,"[""chatgpt-4o-latest-20250326"",""mistral-medium-2505""]",1,0.061224489795918324,98,25.0,False,5,3
oai,"[""chatgpt-4o-latest-20250326"",""mistral-medium-2505""]",1,0.061224489795918324,98,25.0,False,5,3
gem,"[""chatgpt-4o-latest-20250326"",""mistral-medium-2505""]",1,0.061224489795918324,98,25.0,False,5,3
majority,"[""chatgpt-4o-latest-20250326"",""mistral-medium-2505""]",1,0.061224489795918324,98,25.0,False,5,3
human,"[""chatgpt-4o-latest-20250326"",""o3-2025-04-16""]",0,0.015463917525773141,97,inf,True,5,3
opus,"[""chatgpt-4o-latest-20250326"",""o3-2025-04-16""]",0,0.015463917525773141,94,inf,True,5,3
sonnet,"[""chatgpt-4o-latest-20250326"",""o3-2025-04-16""]",0,0.015463917525773141,95,inf,True,5,3
haiku,"[""chatgpt-4o-latest-20250326"",""o3-2025-04-16""]",0,0.015463917525773141,96,inf,True,5,3
oai,"[""chatgpt-4o-latest-20250326"",""o3-2025-04-16""]",0,0.015463917525773141,97,inf,True,5,3
gem,"[""chatgpt-4o-latest-20250326"",""o3-2025-04-16""]",0,0.015463917525773141,97,inf,True,5,3
majority,"[""chatgpt-4o-latest-20250326"",""o3-2025-04-16""]",0,0.015463917525773141,97,inf,True,5,3
human,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-opus-4-20250514""]",2,0.1642335766423358,137,50.0,False,5,3
opus,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-opus-4-20250514""]",2,0.1642335766423358,136,25.0,False,5,3
sonnet,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-opus-4-20250514""]",2,0.1642335766423358,136,25.0,False,5,3
haiku,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-opus-4-20250514""]",2,0.1642335766423358,137,25.0,False,5,3
oai,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-opus-4-20250514""]",2,0.1642335766423358,136,25.0,False,5,3
gem,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-opus-4-20250514""]",2,0.1642335766423358,137,25.0,False,5,3
majority,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-opus-4-20250514""]",2,0.1642335766423358,137,25.0,False,5,3
human,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-sonnet-4-20250514""]",2,0.18867924528301888,106,25.0,False,5,3
opus,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-sonnet-4-20250514""]",2,0.18867924528301888,106,25.0,False,5,3
sonnet,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-sonnet-4-20250514""]",2,0.18867924528301888,106,25.0,False,5,3
haiku,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-sonnet-4-20250514""]",2,0.18867924528301888,106,25.0,False,5,3
oai,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-sonnet-4-20250514""]",2,0.18867924528301888,106,50.0,False,5,3
gem,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-sonnet-4-20250514""]",2,0.18867924528301888,106,25.0,False,5,3
majority,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-sonnet-4-20250514""]",2,0.18867924528301888,106,25.0,False,5,3
human,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-flash""]",3,0.26223776223776224,143,25.0,False,5,3
opus,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-flash""]",3,0.26223776223776224,141,25.0,False,5,3
sonnet,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-flash""]",3,0.26223776223776224,141,25.0,False,5,3
haiku,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-flash""]",3,0.26223776223776224,143,25.0,False,5,3
oai,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-flash""]",3,0.26223776223776224,143,inf,True,5,3
gem,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-flash""]",3,0.26223776223776224,143,25.0,False,5,3
majority,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-flash""]",3,0.26223776223776224,143,25.0,False,5,3
human,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-pro""]",3,0.25,136,25.0,False,5,3
opus,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-pro""]",3,0.25,135,25.0,False,5,3
sonnet,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-pro""]",3,0.25,135,25.0,False,5,3
haiku,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-pro""]",3,0.25,136,25.0,False,5,3
oai,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-pro""]",3,0.25,134,inf,True,5,3
gem,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-pro""]",3,0.25,136,25.0,False,5,3
majority,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-pro""]",3,0.25,136,25.0,False,5,3
human,"[""claude-3-7-sonnet-20250219-thinking-32k"",""mistral-medium-2505""]",2,0.15040650406504064,123,50.0,False,5,3
opus,"[""claude-3-7-sonnet-20250219-thinking-32k"",""mistral-medium-2505""]",2,0.15040650406504064,123,inf,True,5,3
sonnet,"[""claude-3-7-sonnet-20250219-thinking-32k"",""mistral-medium-2505""]",2,0.15040650406504064,123,50.0,False,5,3
haiku,"[""claude-3-7-sonnet-20250219-thinking-32k"",""mistral-medium-2505""]",2,0.15040650406504064,123,25.0,False,5,3
oai,"[""claude-3-7-sonnet-20250219-thinking-32k"",""mistral-medium-2505""]",2,0.15040650406504064,123,inf,True,5,3
gem,"[""claude-3-7-sonnet-20250219-thinking-32k"",""mistral-medium-2505""]",2,0.15040650406504064,123,25.0,False,5,3
majority,"[""claude-3-7-sonnet-20250219-thinking-32k"",""mistral-medium-2505""]",2,0.15040650406504064,123,25.0,False,5,3
human,"[""claude-3-7-sonnet-20250219-thinking-32k"",""o3-2025-04-16""]",3,0.27477477477477474,111,25.0,False,5,3
opus,"[""claude-3-7-sonnet-20250219-thinking-32k"",""o3-2025-04-16""]",3,0.27477477477477474,110,25.0,False,5,3
sonnet,"[""claude-3-7-sonnet-20250219-thinking-32k"",""o3-2025-04-16""]",3,0.27477477477477474,110,25.0,False,5,3
haiku,"[""claude-3-7-sonnet-20250219-thinking-32k"",""o3-2025-04-16""]",3,0.27477477477477474,111,25.0,False,5,3
oai,"[""claude-3-7-sonnet-20250219-thinking-32k"",""o3-2025-04-16""]",3,0.27477477477477474,111,100.0,False,5,3
gem,"[""claude-3-7-sonnet-20250219-thinking-32k"",""o3-2025-04-16""]",3,0.27477477477477474,111,25.0,False,5,3
majority,"[""claude-3-7-sonnet-20250219-thinking-32k"",""o3-2025-04-16""]",3,0.27477477477477474,111,25.0,False,5,3
human,"[""claude-3-7-sonnet-20250219-thinking-32k"",""qwen3-235b-a22b-no-thinking""]",2,0.16666666666666669,129,25.0,False,5,3
opus,"[""claude-3-7-sonnet-20250219-thinking-32k"",""qwen3-235b-a22b-no-thinking""]",2,0.16666666666666669,128,inf,True,5,3
sonnet,"[""claude-3-7-sonnet-20250219-thinking-32k"",""qwen3-235b-a22b-no-thinking""]",2,0.16666666666666669,128,50.0,False,5,3
haiku,"[""claude-3-7-sonnet-20250219-thinking-32k"",""qwen3-235b-a22b-no-thinking""]",2,0.16666666666666669,129,25.0,False,5,3
oai,"[""claude-3-7-sonnet-20250219-thinking-32k"",""qwen3-235b-a22b-no-thinking""]",2,0.16666666666666669,129,inf,True,5,3
gem,"[""claude-3-7-sonnet-20250219-thinking-32k"",""qwen3-235b-a22b-no-thinking""]",2,0.16666666666666669,129,25.0,False,5,3
majority,"[""claude-3-7-sonnet-20250219-thinking-32k"",""qwen3-235b-a22b-no-thinking""]",2,0.16666666666666669,129,25.0,False,5,3
human,"[""claude-opus-4-20250514"",""claude-sonnet-4-20250514""]",2,0.11788617886178865,123,50.0,False,5,3
opus,"[""claude-opus-4-20250514"",""claude-sonnet-4-20250514""]",2,0.11788617886178865,123,25.0,False,5,3
sonnet,"[""claude-opus-4-20250514"",""claude-sonnet-4-20250514""]",2,0.11788617886178865,123,25.0,False,5,3
haiku,"[""claude-opus-4-20250514"",""claude-sonnet-4-20250514""]",2,0.11788617886178865,123,25.0,False,5,3
oai,"[""claude-opus-4-20250514"",""claude-sonnet-4-20250514""]",2,0.11788617886178865,123,50.0,False,5,3
gem,"[""claude-opus-4-20250514"",""claude-sonnet-4-20250514""]",2,0.11788617886178865,123,25.0,False,5,3
majority,"[""claude-opus-4-20250514"",""claude-sonnet-4-20250514""]",2,0.11788617886178865,123,25.0,False,5,3
human,"[""claude-opus-4-20250514"",""gemini-2.5-flash""]",2,0.13013698630136988,146,50.0,False,5,3
opus,"[""claude-opus-4-20250514"",""gemini-2.5-flash""]",2,0.13013698630136988,145,inf,True,5,3
sonnet,"[""claude-opus-4-20250514"",""gemini-2.5-flash""]",2,0.13013698630136988,146,inf,True,5,3
haiku,"[""claude-opus-4-20250514"",""gemini-2.5-flash""]",2,0.13013698630136988,146,25.0,False,5,3
oai,"[""claude-opus-4-20250514"",""gemini-2.5-flash""]",2,0.13013698630136988,146,inf,True,5,3
gem,"[""claude-opus-4-20250514"",""gemini-2.5-flash""]",2,0.13013698630136988,146,25.0,False,5,3
majority,"[""claude-opus-4-20250514"",""gemini-2.5-flash""]",2,0.13013698630136988,146,25.0,False,5,3
human,"[""claude-opus-4-20250514"",""gemini-2.5-pro""]",3,0.3013698630136986,146,25.0,False,5,3
opus,"[""claude-opus-4-20250514"",""gemini-2.5-pro""]",3,0.3013698630136986,145,25.0,False,5,3
sonnet,"[""claude-opus-4-20250514"",""gemini-2.5-pro""]",3,0.3013698630136986,146,25.0,False,5,3
haiku,"[""claude-opus-4-20250514"",""gemini-2.5-pro""]",3,0.3013698630136986,146,25.0,False,5,3
oai,"[""claude-opus-4-20250514"",""gemini-2.5-pro""]",3,0.3013698630136986,146,inf,True,5,3
gem,"[""claude-opus-4-20250514"",""gemini-2.5-pro""]",3,0.3013698630136986,146,25.0,False,5,3
majority,"[""claude-opus-4-20250514"",""gemini-2.5-pro""]",3,0.3013698630136986,146,25.0,False,5,3
human,"[""claude-opus-4-20250514"",""mistral-medium-2505""]",0,0.00694444444444442,144,inf,True,5,3
opus,"[""claude-opus-4-20250514"",""mistral-medium-2505""]",0,0.00694444444444442,144,inf,True,5,3
sonnet,"[""claude-opus-4-20250514"",""mistral-medium-2505""]",0,0.00694444444444442,144,inf,True,5,3
haiku,"[""claude-opus-4-20250514"",""mistral-medium-2505""]",0,0.00694444444444442,144,100.0,False,5,3
oai,"[""claude-opus-4-20250514"",""mistral-medium-2505""]",0,0.00694444444444442,144,inf,True,5,3
gem,"[""claude-opus-4-20250514"",""mistral-medium-2505""]",0,0.00694444444444442,144,inf,True,5,3
majority,"[""claude-opus-4-20250514"",""mistral-medium-2505""]",0,0.00694444444444442,144,inf,True,5,3
human,"[""claude-opus-4-20250514"",""o3-2025-04-16""]",2,0.18103448275862066,116,25.0,False,5,3
opus,"[""claude-opus-4-20250514"",""o3-2025-04-16""]",2,0.18103448275862066,115,50.0,False,5,3
sonnet,"[""claude-opus-4-20250514"",""o3-2025-04-16""]",2,0.18103448275862066,116,25.0,False,5,3
haiku,"[""claude-opus-4-20250514"",""o3-2025-04-16""]",2,0.18103448275862066,116,25.0,False,5,3
oai,"[""claude-opus-4-20250514"",""o3-2025-04-16""]",2,0.18103448275862066,116,inf,True,5,3
gem,"[""claude-opus-4-20250514"",""o3-2025-04-16""]",2,0.18103448275862066,116,25.0,False,5,3
majority,"[""claude-opus-4-20250514"",""o3-2025-04-16""]",2,0.18103448275862066,116,25.0,False,5,3
human,"[""claude-opus-4-20250514"",""qwen3-235b-a22b-no-thinking""]",1,0.0684931506849315,146,inf,True,5,3
opus,"[""claude-opus-4-20250514"",""qwen3-235b-a22b-no-thinking""]",1,0.0684931506849315,145,inf,True,5,3
sonnet,"[""claude-opus-4-20250514"",""qwen3-235b-a22b-no-thinking""]",1,0.0684931506849315,146,inf,True,5,3
haiku,"[""claude-opus-4-20250514"",""qwen3-235b-a22b-no-thinking""]",1,0.0684931506849315,146,50.0,False,5,3
oai,"[""claude-opus-4-20250514"",""qwen3-235b-a22b-no-thinking""]",1,0.0684931506849315,146,inf,True,5,3
gem,"[""claude-opus-4-20250514"",""qwen3-235b-a22b-no-thinking""]",1,0.0684931506849315,146,inf,True,5,3
majority,"[""claude-opus-4-20250514"",""qwen3-235b-a22b-no-thinking""]",1,0.0684931506849315,146,inf,True,5,3
human,"[""claude-sonnet-4-20250514"",""gemini-2.5-flash""]",3,0.25,140,25.0,False,5,3
opus,"[""claude-sonnet-4-20250514"",""gemini-2.5-flash""]",3,0.25,139,25.0,False,5,3
sonnet,"[""claude-sonnet-4-20250514"",""gemini-2.5-flash""]",3,0.25,139,25.0,False,5,3
haiku,"[""claude-sonnet-4-20250514"",""gemini-2.5-flash""]",3,0.25,139,25.0,False,5,3
oai,"[""claude-sonnet-4-20250514"",""gemini-2.5-flash""]",3,0.25,140,inf,True,5,3
gem,"[""claude-sonnet-4-20250514"",""gemini-2.5-flash""]",3,0.25,140,25.0,False,5,3
majority,"[""claude-sonnet-4-20250514"",""gemini-2.5-flash""]",3,0.25,140,25.0,False,5,3
human,"[""claude-sonnet-4-20250514"",""gemini-2.5-pro""]",3,0.3099173553719008,121,25.0,False,5,3
opus,"[""claude-sonnet-4-20250514"",""gemini-2.5-pro""]",3,0.3099173553719008,120,25.0,False,5,3
sonnet,"[""claude-sonnet-4-20250514"",""gemini-2.5-pro""]",3,0.3099173553719008,121,25.0,False,5,3
haiku,"[""claude-sonnet-4-20250514"",""gemini-2.5-pro""]",3,0.3099173553719008,121,25.0,False,5,3
oai,"[""claude-sonnet-4-20250514"",""gemini-2.5-pro""]",3,0.3099173553719008,121,inf,True,5,3
gem,"[""claude-sonnet-4-20250514"",""gemini-2.5-pro""]",3,0.3099173553719008,121,25.0,False,5,3
majority,"[""claude-sonnet-4-20250514"",""gemini-2.5-pro""]",3,0.3099173553719008,121,25.0,False,5,3
human,"[""claude-sonnet-4-20250514"",""mistral-medium-2505""]",2,0.1766917293233083,133,25.0,False,5,3
opus,"[""claude-sonnet-4-20250514"",""mistral-medium-2505""]",2,0.1766917293233083,132,inf,True,5,3
sonnet,"[""claude-sonnet-4-20250514"",""mistral-medium-2505""]",2,0.1766917293233083,132,inf,True,5,3
haiku,"[""claude-sonnet-4-20250514"",""mistral-medium-2505""]",2,0.1766917293233083,133,25.0,False,5,3
oai,"[""claude-sonnet-4-20250514"",""mistral-medium-2505""]",2,0.1766917293233083,133,inf,True,5,3
gem,"[""claude-sonnet-4-20250514"",""mistral-medium-2505""]",2,0.1766917293233083,133,25.0,False,5,3
majority,"[""claude-sonnet-4-20250514"",""mistral-medium-2505""]",2,0.1766917293233083,133,inf,True,5,3
human,"[""claude-sonnet-4-20250514"",""o3-2025-04-16""]",3,0.25471698113207547,106,25.0,False,5,3
opus,"[""claude-sonnet-4-20250514"",""o3-2025-04-16""]",3,0.25471698113207547,105,25.0,False,5,3
sonnet,"[""claude-sonnet-4-20250514"",""o3-2025-04-16""]",3,0.25471698113207547,105,25.0,False,5,3
haiku,"[""claude-sonnet-4-20250514"",""o3-2025-04-16""]",3,0.25471698113207547,106,25.0,False,5,3
oai,"[""claude-sonnet-4-20250514"",""o3-2025-04-16""]",3,0.25471698113207547,106,inf,True,5,3
gem,"[""claude-sonnet-4-20250514"",""o3-2025-04-16""]",3,0.25471698113207547,106,25.0,False,5,3
majority,"[""claude-sonnet-4-20250514"",""o3-2025-04-16""]",3,0.25471698113207547,106,25.0,False,5,3
human,"[""claude-sonnet-4-20250514"",""qwen3-235b-a22b-no-thinking""]",2,0.1769230769230769,130,25.0,False,5,3
opus,"[""claude-sonnet-4-20250514"",""qwen3-235b-a22b-no-thinking""]",2,0.1769230769230769,128,inf,True,5,3
sonnet,"[""claude-sonnet-4-20250514"",""qwen3-235b-a22b-no-thinking""]",2,0.1769230769230769,129,inf,True,5,3
haiku,"[""claude-sonnet-4-20250514"",""qwen3-235b-a22b-no-thinking""]",2,0.1769230769230769,130,25.0,False,5,3
oai,"[""claude-sonnet-4-20250514"",""qwen3-235b-a22b-no-thinking""]",2,0.1769230769230769,130,inf,True,5,3
gem,"[""claude-sonnet-4-20250514"",""qwen3-235b-a22b-no-thinking""]",2,0.1769230769230769,130,25.0,False,5,3
majority,"[""claude-sonnet-4-20250514"",""qwen3-235b-a22b-no-thinking""]",2,0.1769230769230769,130,inf,True,5,3
human,"[""gemini-2.5-flash"",""gemini-2.5-pro""]",3,0.21875,96,25.0,False,5,3
opus,"[""gemini-2.5-flash"",""gemini-2.5-pro""]",3,0.21875,96,25.0,False,5,3
sonnet,"[""gemini-2.5-flash"",""gemini-2.5-pro""]",3,0.21875,96,50.0,False,5,3
haiku,"[""gemini-2.5-flash"",""gemini-2.5-pro""]",3,0.21875,96,25.0,False,5,3
oai,"[""gemini-2.5-flash"",""gemini-2.5-pro""]",3,0.21875,96,inf,True,5,3
gem,"[""gemini-2.5-flash"",""gemini-2.5-pro""]",3,0.21875,96,25.0,False,5,3
majority,"[""gemini-2.5-flash"",""gemini-2.5-pro""]",3,0.21875,96,25.0,False,5,3
human,"[""gemini-2.5-flash"",""mistral-medium-2505""]",1,0.07746478873239437,142,inf,True,5,3
opus,"[""gemini-2.5-flash"",""mistral-medium-2505""]",1,0.07746478873239437,142,25.0,False,5,3
sonnet,"[""gemini-2.5-flash"",""mistral-medium-2505""]",1,0.07746478873239437,142,25.0,False,5,3
haiku,"[""gemini-2.5-flash"",""mistral-medium-2505""]",1,0.07746478873239437,142,25.0,False,5,3
oai,"[""gemini-2.5-flash"",""mistral-medium-2505""]",1,0.07746478873239437,142,25.0,False,5,3
gem,"[""gemini-2.5-flash"",""mistral-medium-2505""]",1,0.07746478873239437,142,25.0,False,5,3
majority,"[""gemini-2.5-flash"",""mistral-medium-2505""]",1,0.07746478873239437,142,25.0,False,5,3
human,"[""gemini-2.5-flash"",""o3-2025-04-16""]",1,0.05882352941176472,102,inf,True,5,3
opus,"[""gemini-2.5-flash"",""o3-2025-04-16""]",1,0.05882352941176472,100,inf,True,5,3
sonnet,"[""gemini-2.5-flash"",""o3-2025-04-16""]",1,0.05882352941176472,100,inf,True,5,3
haiku,"[""gemini-2.5-flash"",""o3-2025-04-16""]",1,0.05882352941176472,102,25.0,False,5,3
oai,"[""gemini-2.5-flash"",""o3-2025-04-16""]",1,0.05882352941176472,102,inf,True,5,3
gem,"[""gemini-2.5-flash"",""o3-2025-04-16""]",1,0.05882352941176472,102,25.0,False,5,3
majority,"[""gemini-2.5-flash"",""o3-2025-04-16""]",1,0.05882352941176472,102,100.0,False,5,3
human,"[""gemini-2.5-flash"",""qwen3-235b-a22b-no-thinking""]",0,0.024590163934426257,122,inf,True,5,3
opus,"[""gemini-2.5-flash"",""qwen3-235b-a22b-no-thinking""]",0,0.024590163934426257,121,25.0,False,5,3
sonnet,"[""gemini-2.5-flash"",""qwen3-235b-a22b-no-thinking""]",0,0.024590163934426257,121,25.0,False,5,3
haiku,"[""gemini-2.5-flash"",""qwen3-235b-a22b-no-thinking""]",0,0.024590163934426257,122,25.0,False,5,3
oai,"[""gemini-2.5-flash"",""qwen3-235b-a22b-no-thinking""]",0,0.024590163934426257,122,50.0,False,5,3
gem,"[""gemini-2.5-flash"",""qwen3-235b-a22b-no-thinking""]",0,0.024590163934426257,122,25.0,False,5,3
majority,"[""gemini-2.5-flash"",""qwen3-235b-a22b-no-thinking""]",0,0.024590163934426257,122,25.0,False,5,3
human,"[""gemini-2.5-pro"",""mistral-medium-2505""]",2,0.1917808219178082,146,25.0,False,5,3
opus,"[""gemini-2.5-pro"",""mistral-medium-2505""]",2,0.1917808219178082,145,25.0,False,5,3
sonnet,"[""gemini-2.5-pro"",""mistral-medium-2505""]",2,0.1917808219178082,145,25.0,False,5,3
haiku,"[""gemini-2.5-pro"",""mistral-medium-2505""]",2,0.1917808219178082,146,25.0,False,5,3
oai,"[""gemini-2.5-pro"",""mistral-medium-2505""]",2,0.1917808219178082,146,25.0,False,5,3
gem,"[""gemini-2.5-pro"",""mistral-medium-2505""]",2,0.1917808219178082,146,25.0,False,5,3
majority,"[""gemini-2.5-pro"",""mistral-medium-2505""]",2,0.1917808219178082,146,25.0,False,5,3
human,"[""gemini-2.5-pro"",""o3-2025-04-16""]",0,0.0393258426966292,89,inf,True,5,3
opus,"[""gemini-2.5-pro"",""o3-2025-04-16""]",0,0.0393258426966292,88,50.0,False,5,3
sonnet,"[""gemini-2.5-pro"",""o3-2025-04-16""]",0,0.0393258426966292,88,inf,True,5,3
haiku,"[""gemini-2.5-pro"",""o3-2025-04-16""]",0,0.0393258426966292,89,inf,True,5,3
oai,"[""gemini-2.5-pro"",""o3-2025-04-16""]",0,0.0393258426966292,89,inf,True,5,3
gem,"[""gemini-2.5-pro"",""o3-2025-04-16""]",0,0.0393258426966292,89,inf,True,5,3
majority,"[""gemini-2.5-pro"",""o3-2025-04-16""]",0,0.0393258426966292,89,inf,True,5,3
human,"[""gemini-2.5-pro"",""qwen3-235b-a22b-no-thinking""]",2,0.15573770491803274,122,50.0,False,5,3
opus,"[""gemini-2.5-pro"",""qwen3-235b-a22b-no-thinking""]",2,0.15573770491803274,122,25.0,False,5,3
sonnet,"[""gemini-2.5-pro"",""qwen3-235b-a22b-no-thinking""]",2,0.15573770491803274,122,25.0,False,5,3
haiku,"[""gemini-2.5-pro"",""qwen3-235b-a22b-no-thinking""]",2,0.15573770491803274,122,25.0,False,5,3
oai,"[""gemini-2.5-pro"",""qwen3-235b-a22b-no-thinking""]",2,0.15573770491803274,122,50.0,False,5,3
gem,"[""gemini-2.5-pro"",""qwen3-235b-a22b-no-thinking""]",2,0.15573770491803274,122,25.0,False,5,3
majority,"[""gemini-2.5-pro"",""qwen3-235b-a22b-no-thinking""]",2,0.15573770491803274,122,25.0,False,5,3
human,"[""mistral-medium-2505"",""o3-2025-04-16""]",2,0.15891472868217055,129,50.0,False,5,3
opus,"[""mistral-medium-2505"",""o3-2025-04-16""]",2,0.15891472868217055,129,25.0,False,5,3
sonnet,"[""mistral-medium-2505"",""o3-2025-04-16""]",2,0.15891472868217055,129,25.0,False,5,3
haiku,"[""mistral-medium-2505"",""o3-2025-04-16""]",2,0.15891472868217055,129,25.0,False,5,3
oai,"[""mistral-medium-2505"",""o3-2025-04-16""]",2,0.15891472868217055,129,25.0,False,5,3
gem,"[""mistral-medium-2505"",""o3-2025-04-16""]",2,0.15891472868217055,129,25.0,False,5,3
majority,"[""mistral-medium-2505"",""o3-2025-04-16""]",2,0.15891472868217055,129,25.0,False,5,3
human,"[""mistral-medium-2505"",""qwen3-235b-a22b-no-thinking""]",0,0.036585365853658514,123,inf,True,5,3
opus,"[""mistral-medium-2505"",""qwen3-235b-a22b-no-thinking""]",0,0.036585365853658514,123,inf,True,5,3
sonnet,"[""mistral-medium-2505"",""qwen3-235b-a22b-no-thinking""]",0,0.036585365853658514,123,inf,True,5,3
haiku,"[""mistral-medium-2505"",""qwen3-235b-a22b-no-thinking""]",0,0.036585365853658514,123,50.0,False,5,3
oai,"[""mistral-medium-2505"",""qwen3-235b-a22b-no-thinking""]",0,0.036585365853658514,123,inf,True,5,3
gem,"[""mistral-medium-2505"",""qwen3-235b-a22b-no-thinking""]",0,0.036585365853658514,123,50.0,False,5,3
majority,"[""mistral-medium-2505"",""qwen3-235b-a22b-no-thinking""]",0,0.036585365853658514,123,inf,True,5,3
human,"[""o3-2025-04-16"",""qwen3-235b-a22b-no-thinking""]",0,0.04807692307692313,104,inf,True,5,3
opus,"[""o3-2025-04-16"",""qwen3-235b-a22b-no-thinking""]",0,0.04807692307692313,103,25.0,False,5,3
sonnet,"[""o3-2025-04-16"",""qwen3-235b-a22b-no-thinking""]",0,0.04807692307692313,103,25.0,False,5,3
haiku,"[""o3-2025-04-16"",""qwen3-235b-a22b-no-thinking""]",0,0.04807692307692313,104,25.0,False,5,3
oai,"[""o3-2025-04-16"",""qwen3-235b-a22b-no-thinking""]",0,0.04807692307692313,104,50.0,False,5,3
gem,"[""o3-2025-04-16"",""qwen3-235b-a22b-no-thinking""]",0,0.04807692307692313,104,25.0,False,5,3
majority,"[""o3-2025-04-16"",""qwen3-235b-a22b-no-thinking""]",0,0.04807692307692313,104,25.0,False,5,3


==> anc/judgerep_release/outputs/tables/nstar_curves.csv <==
source,pair_key,gap_bin,gap_human,sample_n,n,p_agree,planned_judges,economy_judges
human,"[""chatgpt-4o-latest-20250326"",""claude-opus-4-20250514""]",2,0.16346153846153844,25,104,0.957,5,3
human,"[""chatgpt-4o-latest-20250326"",""claude-opus-4-20250514""]",2,0.16346153846153844,50,104,0.984,5,3
human,"[""chatgpt-4o-latest-20250326"",""claude-opus-4-20250514""]",2,0.16346153846153844,100,104,1.0,5,3
opus,"[""chatgpt-4o-latest-20250326"",""claude-opus-4-20250514""]",2,0.16346153846153844,25,103,0.365,5,3
opus,"[""chatgpt-4o-latest-20250326"",""claude-opus-4-20250514""]",2,0.16346153846153844,50,103,0.345,5,3
opus,"[""chatgpt-4o-latest-20250326"",""claude-opus-4-20250514""]",2,0.16346153846153844,100,103,0.306,5,3
sonnet,"[""chatgpt-4o-latest-20250326"",""claude-opus-4-20250514""]",2,0.16346153846153844,25,103,0.608,5,3
sonnet,"[""chatgpt-4o-latest-20250326"",""claude-opus-4-20250514""]",2,0.16346153846153844,50,103,0.677,5,3
sonnet,"[""chatgpt-4o-latest-20250326"",""claude-opus-4-20250514""]",2,0.16346153846153844,100,103,0.772,5,3
haiku,"[""chatgpt-4o-latest-20250326"",""claude-opus-4-20250514""]",2,0.16346153846153844,25,104,0.997,5,3
haiku,"[""chatgpt-4o-latest-20250326"",""claude-opus-4-20250514""]",2,0.16346153846153844,50,104,1.0,5,3
haiku,"[""chatgpt-4o-latest-20250326"",""claude-opus-4-20250514""]",2,0.16346153846153844,100,104,1.0,5,3
oai,"[""chatgpt-4o-latest-20250326"",""claude-opus-4-20250514""]",2,0.16346153846153844,25,104,0.373,5,3
oai,"[""chatgpt-4o-latest-20250326"",""claude-opus-4-20250514""]",2,0.16346153846153844,50,104,0.35,5,3
oai,"[""chatgpt-4o-latest-20250326"",""claude-opus-4-20250514""]",2,0.16346153846153844,100,104,0.301,5,3
gem,"[""chatgpt-4o-latest-20250326"",""claude-opus-4-20250514""]",2,0.16346153846153844,25,104,1.0,5,3
gem,"[""chatgpt-4o-latest-20250326"",""claude-opus-4-20250514""]",2,0.16346153846153844,50,104,1.0,5,3
gem,"[""chatgpt-4o-latest-20250326"",""claude-opus-4-20250514""]",2,0.16346153846153844,100,104,1.0,5,3
majority,"[""chatgpt-4o-latest-20250326"",""claude-opus-4-20250514""]",2,0.16346153846153844,25,104,0.906,5,3
majority,"[""chatgpt-4o-latest-20250326"",""claude-opus-4-20250514""]",2,0.16346153846153844,50,104,0.976,5,3
majority,"[""chatgpt-4o-latest-20250326"",""claude-opus-4-20250514""]",2,0.16346153846153844,100,104,0.999,5,3
human,"[""chatgpt-4o-latest-20250326"",""claude-sonnet-4-20250514""]",2,0.1404494382022472,25,89,0.921,5,3
human,"[""chatgpt-4o-latest-20250326"",""claude-sonnet-4-20250514""]",2,0.1404494382022472,50,89,0.973,5,3
opus,"[""chatgpt-4o-latest-20250326"",""claude-sonnet-4-20250514""]",2,0.1404494382022472,25,88,0.713,5,3
opus,"[""chatgpt-4o-latest-20250326"",""claude-sonnet-4-20250514""]",2,0.1404494382022472,50,88,0.814,5,3
sonnet,"[""chatgpt-4o-latest-20250326"",""claude-sonnet-4-20250514""]",2,0.1404494382022472,25,89,0.643,5,3
sonnet,"[""chatgpt-4o-latest-20250326"",""claude-sonnet-4-20250514""]",2,0.1404494382022472,50,89,0.732,5,3
haiku,"[""chatgpt-4o-latest-20250326"",""claude-sonnet-4-20250514""]",2,0.1404494382022472,25,89,0.995,5,3
haiku,"[""chatgpt-4o-latest-20250326"",""claude-sonnet-4-20250514""]",2,0.1404494382022472,50,89,1.0,5,3
oai,"[""chatgpt-4o-latest-20250326"",""claude-sonnet-4-20250514""]",2,0.1404494382022472,25,89,0.441,5,3
oai,"[""chatgpt-4o-latest-20250326"",""claude-sonnet-4-20250514""]",2,0.1404494382022472,50,89,0.468,5,3
gem,"[""chatgpt-4o-latest-20250326"",""claude-sonnet-4-20250514""]",2,0.1404494382022472,25,89,0.993,5,3
gem,"[""chatgpt-4o-latest-20250326"",""claude-sonnet-4-20250514""]",2,0.1404494382022472,50,89,1.0,5,3
majority,"[""chatgpt-4o-latest-20250326"",""claude-sonnet-4-20250514""]",2,0.1404494382022472,25,89,0.925,5,3
majority,"[""chatgpt-4o-latest-20250326"",""claude-sonnet-4-20250514""]",2,0.1404494382022472,50,89,0.98,5,3
human,"[""chatgpt-4o-latest-20250326"",""gemini-2.5-flash""]",2,0.11386138613861385,25,101,0.895,5,3
human,"[""chatgpt-4o-latest-20250326"",""gemini-2.5-flash""]",2,0.11386138613861385,50,101,0.921,5,3
human,"[""chatgpt-4o-latest-20250326"",""gemini-2.5-flash""]",2,0.11386138613861385,100,101,0.989,5,3
opus,"[""chatgpt-4o-latest-20250326"",""gemini-2.5-flash""]",2,0.11386138613861385,25,101,0.032,5,3
opus,"[""chatgpt-4o-latest-20250326"",""gemini-2.5-flash""]",2,0.11386138613861385,50,101,0.007,5,3
opus,"[""chatgpt-4o-latest-20250326"",""gemini-2.5-flash""]",2,0.11386138613861385,100,101,0.0,5,3
sonnet,"[""chatgpt-4o-latest-20250326"",""gemini-2.5-flash""]",2,0.11386138613861385,25,101,0.021,5,3
sonnet,"[""chatgpt-4o-latest-20250326"",""gemini-2.5-flash""]",2,0.11386138613861385,50,101,0.008,5,3
sonnet,"[""chatgpt-4o-latest-20250326"",""gemini-2.5-flash""]",2,0.11386138613861385,100,101,0.0,5,3
haiku,"[""chatgpt-4o-latest-20250326"",""gemini-2.5-flash""]",2,0.11386138613861385,25,101,0.0,5,3
haiku,"[""chatgpt-4o-latest-20250326"",""gemini-2.5-flash""]",2,0.11386138613861385,50,101,0.0,5,3
haiku,"[""chatgpt-4o-latest-20250326"",""gemini-2.5-flash""]",2,0.11386138613861385,100,101,0.0,5,3
oai,"[""chatgpt-4o-latest-20250326"",""gemini-2.5-flash""]",2,0.11386138613861385,25,101,0.129,5,3
oai,"[""chatgpt-4o-latest-20250326"",""gemini-2.5-flash""]",2,0.11386138613861385,50,101,0.061,5,3
oai,"[""chatgpt-4o-latest-20250326"",""gemini-2.5-flash""]",2,0.11386138613861385,100,101,0.016,5,3
gem,"[""chatgpt-4o-latest-20250326"",""gemini-2.5-flash""]",2,0.11386138613861385,25,101,0.003,5,3
gem,"[""chatgpt-4o-latest-20250326"",""gemini-2.5-flash""]",2,0.11386138613861385,50,101,0.0,5,3
gem,"[""chatgpt-4o-latest-20250326"",""gemini-2.5-flash""]",2,0.11386138613861385,100,101,0.0,5,3
majority,"[""chatgpt-4o-latest-20250326"",""gemini-2.5-flash""]",2,0.11386138613861385,25,101,0.011,5,3
majority,"[""chatgpt-4o-latest-20250326"",""gemini-2.5-flash""]",2,0.11386138613861385,50,101,0.0,5,3
majority,"[""chatgpt-4o-latest-20250326"",""gemini-2.5-flash""]",2,0.11386138613861385,100,101,0.0,5,3
human,"[""chatgpt-4o-latest-20250326"",""mistral-medium-2505""]",1,0.061224489795918324,25,98,0.765,5,3
human,"[""chatgpt-4o-latest-20250326"",""mistral-medium-2505""]",1,0.061224489795918324,50,98,0.767,5,3
opus,"[""chatgpt-4o-latest-20250326"",""mistral-medium-2505""]",1,0.061224489795918324,25,96,0.993,5,3
opus,"[""chatgpt-4o-latest-20250326"",""mistral-medium-2505""]",1,0.061224489795918324,50,96,1.0,5,3
sonnet,"[""chatgpt-4o-latest-20250326"",""mistral-medium-2505""]",1,0.061224489795918324,25,97,0.975,5,3
sonnet,"[""chatgpt-4o-latest-20250326"",""mistral-medium-2505""]",1,0.061224489795918324,50,97,1.0,5,3
haiku,"[""chatgpt-4o-latest-20250326"",""mistral-medium-2505""]",1,0.061224489795918324,25,98,0.968,5,3
haiku,"[""chatgpt-4o-latest-20250326"",""mistral-medium-2505""]",1,0.061224489795918324,50,98,0.999,5,3
oai,"[""chatgpt-4o-latest-20250326"",""mistral-medium-2505""]",1,0.061224489795918324,25,98,0.997,5,3
oai,"[""chatgpt-4o-latest-20250326"",""mistral-medium-2505""]",1,0.061224489795918324,50,98,1.0,5,3
gem,"[""chatgpt-4o-latest-20250326"",""mistral-medium-2505""]",1,0.061224489795918324,25,98,0.985,5,3
gem,"[""chatgpt-4o-latest-20250326"",""mistral-medium-2505""]",1,0.061224489795918324,50,98,1.0,5,3
majority,"[""chatgpt-4o-latest-20250326"",""mistral-medium-2505""]",1,0.061224489795918324,25,98,0.987,5,3
majority,"[""chatgpt-4o-latest-20250326"",""mistral-medium-2505""]",1,0.061224489795918324,50,98,0.999,5,3
human,"[""chatgpt-4o-latest-20250326"",""o3-2025-04-16""]",0,0.015463917525773141,25,97,0.574,5,3
human,"[""chatgpt-4o-latest-20250326"",""o3-2025-04-16""]",0,0.015463917525773141,50,97,0.544,5,3
opus,"[""chatgpt-4o-latest-20250326"",""o3-2025-04-16""]",0,0.015463917525773141,25,94,0.037,5,3
opus,"[""chatgpt-4o-latest-20250326"",""o3-2025-04-16""]",0,0.015463917525773141,50,94,0.007,5,3
sonnet,"[""chatgpt-4o-latest-20250326"",""o3-2025-04-16""]",0,0.015463917525773141,25,95,0.0,5,3
sonnet,"[""chatgpt-4o-latest-20250326"",""o3-2025-04-16""]",0,0.015463917525773141,50,95,0.0,5,3
haiku,"[""chatgpt-4o-latest-20250326"",""o3-2025-04-16""]",0,0.015463917525773141,25,96,0.0,5,3
haiku,"[""chatgpt-4o-latest-20250326"",""o3-2025-04-16""]",0,0.015463917525773141,50,96,0.0,5,3
oai,"[""chatgpt-4o-latest-20250326"",""o3-2025-04-16""]",0,0.015463917525773141,25,97,0.733,5,3
oai,"[""chatgpt-4o-latest-20250326"",""o3-2025-04-16""]",0,0.015463917525773141,50,97,0.876,5,3
gem,"[""chatgpt-4o-latest-20250326"",""o3-2025-04-16""]",0,0.015463917525773141,25,97,0.0,5,3
gem,"[""chatgpt-4o-latest-20250326"",""o3-2025-04-16""]",0,0.015463917525773141,50,97,0.0,5,3
majority,"[""chatgpt-4o-latest-20250326"",""o3-2025-04-16""]",0,0.015463917525773141,25,97,0.002,5,3
majority,"[""chatgpt-4o-latest-20250326"",""o3-2025-04-16""]",0,0.015463917525773141,50,97,0.0,5,3
human,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-opus-4-20250514""]",2,0.1642335766423358,25,137,0.949,5,3
human,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-opus-4-20250514""]",2,0.1642335766423358,50,137,0.99,5,3
human,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-opus-4-20250514""]",2,0.1642335766423358,100,137,1.0,5,3
opus,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-opus-4-20250514""]",2,0.1642335766423358,25,136,0.996,5,3
opus,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-opus-4-20250514""]",2,0.1642335766423358,50,136,1.0,5,3
opus,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-opus-4-20250514""]",2,0.1642335766423358,100,136,1.0,5,3
sonnet,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-opus-4-20250514""]",2,0.1642335766423358,25,136,1.0,5,3
sonnet,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-opus-4-20250514""]",2,0.1642335766423358,50,136,1.0,5,3
sonnet,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-opus-4-20250514""]",2,0.1642335766423358,100,136,1.0,5,3
haiku,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-opus-4-20250514""]",2,0.1642335766423358,25,137,1.0,5,3
haiku,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-opus-4-20250514""]",2,0.1642335766423358,50,137,1.0,5,3
haiku,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-opus-4-20250514""]",2,0.1642335766423358,100,137,1.0,5,3
oai,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-opus-4-20250514""]",2,0.1642335766423358,25,136,0.989,5,3
oai,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-opus-4-20250514""]",2,0.1642335766423358,50,136,1.0,5,3
oai,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-opus-4-20250514""]",2,0.1642335766423358,100,136,1.0,5,3
gem,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-opus-4-20250514""]",2,0.1642335766423358,25,137,0.999,5,3
gem,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-opus-4-20250514""]",2,0.1642335766423358,50,137,1.0,5,3
gem,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-opus-4-20250514""]",2,0.1642335766423358,100,137,1.0,5,3
majority,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-opus-4-20250514""]",2,0.1642335766423358,25,137,1.0,5,3
majority,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-opus-4-20250514""]",2,0.1642335766423358,50,137,1.0,5,3
majority,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-opus-4-20250514""]",2,0.1642335766423358,100,137,1.0,5,3
human,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-sonnet-4-20250514""]",2,0.18867924528301888,25,106,0.982,5,3
human,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-sonnet-4-20250514""]",2,0.18867924528301888,50,106,0.997,5,3
human,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-sonnet-4-20250514""]",2,0.18867924528301888,100,106,1.0,5,3
opus,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-sonnet-4-20250514""]",2,0.18867924528301888,25,106,0.995,5,3
opus,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-sonnet-4-20250514""]",2,0.18867924528301888,50,106,1.0,5,3
opus,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-sonnet-4-20250514""]",2,0.18867924528301888,100,106,1.0,5,3
sonnet,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-sonnet-4-20250514""]",2,0.18867924528301888,25,106,1.0,5,3
sonnet,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-sonnet-4-20250514""]",2,0.18867924528301888,50,106,1.0,5,3
sonnet,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-sonnet-4-20250514""]",2,0.18867924528301888,100,106,1.0,5,3
haiku,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-sonnet-4-20250514""]",2,0.18867924528301888,25,106,1.0,5,3
haiku,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-sonnet-4-20250514""]",2,0.18867924528301888,50,106,1.0,5,3
haiku,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-sonnet-4-20250514""]",2,0.18867924528301888,100,106,1.0,5,3
oai,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-sonnet-4-20250514""]",2,0.18867924528301888,25,106,0.943,5,3
oai,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-sonnet-4-20250514""]",2,0.18867924528301888,50,106,0.995,5,3
oai,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-sonnet-4-20250514""]",2,0.18867924528301888,100,106,0.999,5,3
gem,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-sonnet-4-20250514""]",2,0.18867924528301888,25,106,1.0,5,3
gem,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-sonnet-4-20250514""]",2,0.18867924528301888,50,106,1.0,5,3
gem,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-sonnet-4-20250514""]",2,0.18867924528301888,100,106,1.0,5,3
majority,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-sonnet-4-20250514""]",2,0.18867924528301888,25,106,0.998,5,3
majority,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-sonnet-4-20250514""]",2,0.18867924528301888,50,106,1.0,5,3
majority,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-sonnet-4-20250514""]",2,0.18867924528301888,100,106,1.0,5,3
human,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-flash""]",3,0.26223776223776224,25,143,0.997,5,3
human,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-flash""]",3,0.26223776223776224,50,143,1.0,5,3
human,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-flash""]",3,0.26223776223776224,100,143,1.0,5,3
opus,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-flash""]",3,0.26223776223776224,25,141,1.0,5,3
opus,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-flash""]",3,0.26223776223776224,50,141,1.0,5,3
opus,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-flash""]",3,0.26223776223776224,100,141,1.0,5,3
sonnet,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-flash""]",3,0.26223776223776224,25,141,0.999,5,3
sonnet,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-flash""]",3,0.26223776223776224,50,141,1.0,5,3
sonnet,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-flash""]",3,0.26223776223776224,100,141,1.0,5,3
haiku,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-flash""]",3,0.26223776223776224,25,143,1.0,5,3
haiku,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-flash""]",3,0.26223776223776224,50,143,1.0,5,3
haiku,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-flash""]",3,0.26223776223776224,100,143,1.0,5,3
oai,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-flash""]",3,0.26223776223776224,25,143,0.724,5,3
oai,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-flash""]",3,0.26223776223776224,50,143,0.819,5,3
oai,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-flash""]",3,0.26223776223776224,100,143,0.91,5,3
gem,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-flash""]",3,0.26223776223776224,25,143,1.0,5,3
gem,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-flash""]",3,0.26223776223776224,50,143,1.0,5,3
gem,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-flash""]",3,0.26223776223776224,100,143,1.0,5,3
majority,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-flash""]",3,0.26223776223776224,25,143,1.0,5,3
majority,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-flash""]",3,0.26223776223776224,50,143,1.0,5,3
majority,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-flash""]",3,0.26223776223776224,100,143,1.0,5,3
human,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-pro""]",3,0.25,25,136,0.994,5,3
human,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-pro""]",3,0.25,50,136,0.999,5,3
human,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-pro""]",3,0.25,100,136,1.0,5,3
opus,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-pro""]",3,0.25,25,135,1.0,5,3
opus,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-pro""]",3,0.25,50,135,1.0,5,3
opus,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-pro""]",3,0.25,100,135,1.0,5,3
sonnet,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-pro""]",3,0.25,25,135,1.0,5,3
sonnet,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-pro""]",3,0.25,50,135,1.0,5,3
sonnet,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-pro""]",3,0.25,100,135,1.0,5,3
haiku,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-pro""]",3,0.25,25,136,1.0,5,3
haiku,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-pro""]",3,0.25,50,136,1.0,5,3
haiku,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-pro""]",3,0.25,100,136,1.0,5,3
oai,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-pro""]",3,0.25,25,134,0.442,5,3
oai,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-pro""]",3,0.25,50,134,0.489,5,3
oai,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-pro""]",3,0.25,100,134,0.478,5,3
gem,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-pro""]",3,0.25,25,136,1.0,5,3
gem,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-pro""]",3,0.25,50,136,1.0,5,3
gem,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-pro""]",3,0.25,100,136,1.0,5,3
majority,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-pro""]",3,0.25,25,136,1.0,5,3
majority,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-pro""]",3,0.25,50,136,1.0,5,3
majority,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-pro""]",3,0.25,100,136,1.0,5,3
human,"[""claude-3-7-sonnet-20250219-thinking-32k"",""mistral-medium-2505""]",2,0.15040650406504064,25,123,0.936,5,3
human,"[""claude-3-7-sonnet-20250219-thinking-32k"",""mistral-medium-2505""]",2,0.15040650406504064,50,123,0.979,5,3
human,"[""claude-3-7-sonnet-20250219-thinking-32k"",""mistral-medium-2505""]",2,0.15040650406504064,100,123,1.0,5,3
opus,"[""claude-3-7-sonnet-20250219-thinking-32k"",""mistral-medium-2505""]",2,0.15040650406504064,25,123,0.695,5,3
opus,"[""claude-3-7-sonnet-20250219-thinking-32k"",""mistral-medium-2505""]",2,0.15040650406504064,50,123,0.798,5,3
opus,"[""claude-3-7-sonnet-20250219-thinking-32k"",""mistral-medium-2505""]",2,0.15040650406504064,100,123,0.868,5,3
sonnet,"[""claude-3-7-sonnet-20250219-thinking-32k"",""mistral-medium-2505""]",2,0.15040650406504064,25,123,0.896,5,3
sonnet,"[""claude-3-7-sonnet-20250219-thinking-32k"",""mistral-medium-2505""]",2,0.15040650406504064,50,123,0.975,5,3
sonnet,"[""claude-3-7-sonnet-20250219-thinking-32k"",""mistral-medium-2505""]",2,0.15040650406504064,100,123,0.997,5,3
haiku,"[""claude-3-7-sonnet-20250219-thinking-32k"",""mistral-medium-2505""]",2,0.15040650406504064,25,123,1.0,5,3
haiku,"[""claude-3-7-sonnet-20250219-thinking-32k"",""mistral-medium-2505""]",2,0.15040650406504064,50,123,1.0,5,3
haiku,"[""claude-3-7-sonnet-20250219-thinking-32k"",""mistral-medium-2505""]",2,0.15040650406504064,100,123,1.0,5,3
oai,"[""claude-3-7-sonnet-20250219-thinking-32k"",""mistral-medium-2505""]",2,0.15040650406504064,25,123,0.11,5,3
oai,"[""claude-3-7-sonnet-20250219-thinking-32k"",""mistral-medium-2505""]",2,0.15040650406504064,50,123,0.032,5,3
oai,"[""claude-3-7-sonnet-20250219-thinking-32k"",""mistral-medium-2505""]",2,0.15040650406504064,100,123,0.015,5,3
gem,"[""claude-3-7-sonnet-20250219-thinking-32k"",""mistral-medium-2505""]",2,0.15040650406504064,25,123,0.997,5,3
gem,"[""claude-3-7-sonnet-20250219-thinking-32k"",""mistral-medium-2505""]",2,0.15040650406504064,50,123,1.0,5,3
gem,"[""claude-3-7-sonnet-20250219-thinking-32k"",""mistral-medium-2505""]",2,0.15040650406504064,100,123,1.0,5,3
majority,"[""claude-3-7-sonnet-20250219-thinking-32k"",""mistral-medium-2505""]",2,0.15040650406504064,25,123,0.959,5,3
majority,"[""claude-3-7-sonnet-20250219-thinking-32k"",""mistral-medium-2505""]",2,0.15040650406504064,50,123,0.995,5,3
majority,"[""claude-3-7-sonnet-20250219-thinking-32k"",""mistral-medium-2505""]",2,0.15040650406504064,100,123,1.0,5,3
human,"[""claude-3-7-sonnet-20250219-thinking-32k"",""o3-2025-04-16""]",3,0.27477477477477474,25,111,1.0,5,3
human,"[""claude-3-7-sonnet-20250219-thinking-32k"",""o3-2025-04-16""]",3,0.27477477477477474,50,111,1.0,5,3
human,"[""claude-3-7-sonnet-20250219-thinking-32k"",""o3-2025-04-16""]",3,0.27477477477477474,100,111,1.0,5,3
opus,"[""claude-3-7-sonnet-20250219-thinking-32k"",""o3-2025-04-16""]",3,0.27477477477477474,25,110,0.998,5,3
opus,"[""claude-3-7-sonnet-20250219-thinking-32k"",""o3-2025-04-16""]",3,0.27477477477477474,50,110,1.0,5,3
opus,"[""claude-3-7-sonnet-20250219-thinking-32k"",""o3-2025-04-16""]",3,0.27477477477477474,100,110,1.0,5,3
sonnet,"[""claude-3-7-sonnet-20250219-thinking-32k"",""o3-2025-04-16""]",3,0.27477477477477474,25,110,1.0,5,3
sonnet,"[""claude-3-7-sonnet-20250219-thinking-32k"",""o3-2025-04-16""]",3,0.27477477477477474,50,110,1.0,5,3
sonnet,"[""claude-3-7-sonnet-20250219-thinking-32k"",""o3-2025-04-16""]",3,0.27477477477477474,100,110,1.0,5,3
haiku,"[""claude-3-7-sonnet-20250219-thinking-32k"",""o3-2025-04-16""]",3,0.27477477477477474,25,111,1.0,5,3
haiku,"[""claude-3-7-sonnet-20250219-thinking-32k"",""o3-2025-04-16""]",3,0.27477477477477474,50,111,1.0,5,3
haiku,"[""claude-3-7-sonnet-20250219-thinking-32k"",""o3-2025-04-16""]",3,0.27477477477477474,100,111,1.0,5,3
oai,"[""claude-3-7-sonnet-20250219-thinking-32k"",""o3-2025-04-16""]",3,0.27477477477477474,25,111,0.864,5,3
oai,"[""claude-3-7-sonnet-20250219-thinking-32k"",""o3-2025-04-16""]",3,0.27477477477477474,50,111,0.947,5,3
oai,"[""claude-3-7-sonnet-20250219-thinking-32k"",""o3-2025-04-16""]",3,0.27477477477477474,100,111,0.992,5,3
gem,"[""claude-3-7-sonnet-20250219-thinking-32k"",""o3-2025-04-16""]",3,0.27477477477477474,25,111,1.0,5,3
gem,"[""claude-3-7-sonnet-20250219-thinking-32k"",""o3-2025-04-16""]",3,0.27477477477477474,50,111,1.0,5,3
gem,"[""claude-3-7-sonnet-20250219-thinking-32k"",""o3-2025-04-16""]",3,0.27477477477477474,100,111,1.0,5,3
majority,"[""claude-3-7-sonnet-20250219-thinking-32k"",""o3-2025-04-16""]",3,0.27477477477477474,25,111,1.0,5,3
majority,"[""claude-3-7-sonnet-20250219-thinking-32k"",""o3-2025-04-16""]",3,0.27477477477477474,50,111,1.0,5,3
majority,"[""claude-3-7-sonnet-20250219-thinking-32k"",""o3-2025-04-16""]",3,0.27477477477477474,100,111,1.0,5,3
human,"[""claude-3-7-sonnet-20250219-thinking-32k"",""qwen3-235b-a22b-no-thinking""]",2,0.16666666666666669,25,129,0.955,5,3
human,"[""claude-3-7-sonnet-20250219-thinking-32k"",""qwen3-235b-a22b-no-thinking""]",2,0.16666666666666669,50,129,0.984,5,3
human,"[""claude-3-7-sonnet-20250219-thinking-32k"",""qwen3-235b-a22b-no-thinking""]",2,0.16666666666666669,100,129,1.0,5,3
opus,"[""claude-3-7-sonnet-20250219-thinking-32k"",""qwen3-235b-a22b-no-thinking""]",2,0.16666666666666669,25,128,0.696,5,3
opus,"[""claude-3-7-sonnet-20250219-thinking-32k"",""qwen3-235b-a22b-no-thinking""]",2,0.16666666666666669,50,128,0.768,5,3
opus,"[""claude-3-7-sonnet-20250219-thinking-32k"",""qwen3-235b-a22b-no-thinking""]",2,0.16666666666666669,100,128,0.87,5,3
sonnet,"[""claude-3-7-sonnet-20250219-thinking-32k"",""qwen3-235b-a22b-no-thinking""]",2,0.16666666666666669,25,128,0.897,5,3
sonnet,"[""claude-3-7-sonnet-20250219-thinking-32k"",""qwen3-235b-a22b-no-thinking""]",2,0.16666666666666669,50,128,0.974,5,3
sonnet,"[""claude-3-7-sonnet-20250219-thinking-32k"",""qwen3-235b-a22b-no-thinking""]",2,0.16666666666666669,100,128,0.99,5,3
haiku,"[""claude-3-7-sonnet-20250219-thinking-32k"",""qwen3-235b-a22b-no-thinking""]",2,0.16666666666666669,25,129,0.999,5,3
haiku,"[""claude-3-7-sonnet-20250219-thinking-32k"",""qwen3-235b-a22b-no-thinking""]",2,0.16666666666666669,50,129,1.0,5,3
haiku,"[""claude-3-7-sonnet-20250219-thinking-32k"",""qwen3-235b-a22b-no-thinking""]",2,0.16666666666666669,100,129,1.0,5,3
oai,"[""claude-3-7-sonnet-20250219-thinking-32k"",""qwen3-235b-a22b-no-thinking""]",2,0.16666666666666669,25,129,0.139,5,3
oai,"[""claude-3-7-sonnet-20250219-thinking-32k"",""qwen3-235b-a22b-no-thinking""]",2,0.16666666666666669,50,129,0.064,5,3
oai,"[""claude-3-7-sonnet-20250219-thinking-32k"",""qwen3-235b-a22b-no-thinking""]",2,0.16666666666666669,100,129,0.022,5,3
gem,"[""claude-3-7-sonnet-20250219-thinking-32k"",""qwen3-235b-a22b-no-thinking""]",2,0.16666666666666669,25,129,0.999,5,3
gem,"[""claude-3-7-sonnet-20250219-thinking-32k"",""qwen3-235b-a22b-no-thinking""]",2,0.16666666666666669,50,129,1.0,5,3
gem,"[""claude-3-7-sonnet-20250219-thinking-32k"",""qwen3-235b-a22b-no-thinking""]",2,0.16666666666666669,100,129,1.0,5,3
majority,"[""claude-3-7-sonnet-20250219-thinking-32k"",""qwen3-235b-a22b-no-thinking""]",2,0.16666666666666669,25,129,0.97,5,3
majority,"[""claude-3-7-sonnet-20250219-thinking-32k"",""qwen3-235b-a22b-no-thinking""]",2,0.16666666666666669,50,129,0.997,5,3
majority,"[""claude-3-7-sonnet-20250219-thinking-32k"",""qwen3-235b-a22b-no-thinking""]",2,0.16666666666666669,100,129,1.0,5,3
human,"[""claude-opus-4-20250514"",""claude-sonnet-4-20250514""]",2,0.11788617886178865,25,123,0.874,5,3
human,"[""claude-opus-4-20250514"",""claude-sonnet-4-20250514""]",2,0.11788617886178865,50,123,0.951,5,3
human,"[""claude-opus-4-20250514"",""claude-sonnet-4-20250514""]",2,0.11788617886178865,100,123,0.987,5,3
opus,"[""claude-opus-4-20250514"",""claude-sonnet-4-20250514""]",2,0.11788617886178865,25,123,0.987,5,3
opus,"[""claude-opus-4-20250514"",""claude-sonnet-4-20250514""]",2,0.11788617886178865,50,123,1.0,5,3
opus,"[""claude-opus-4-20250514"",""claude-sonnet-4-20250514""]",2,0.11788617886178865,100,123,1.0,5,3
sonnet,"[""claude-opus-4-20250514"",""claude-sonnet-4-20250514""]",2,0.11788617886178865,25,123,0.998,5,3
sonnet,"[""claude-opus-4-20250514"",""claude-sonnet-4-20250514""]",2,0.11788617886178865,50,123,1.0,5,3
sonnet,"[""claude-opus-4-20250514"",""claude-sonnet-4-20250514""]",2,0.11788617886178865,100,123,1.0,5,3
haiku,"[""claude-opus-4-20250514"",""claude-sonnet-4-20250514""]",2,0.11788617886178865,25,123,0.986,5,3
haiku,"[""claude-opus-4-20250514"",""claude-sonnet-4-20250514""]",2,0.11788617886178865,50,123,0.999,5,3
haiku,"[""claude-opus-4-20250514"",""claude-sonnet-4-20250514""]",2,0.11788617886178865,100,123,1.0,5,3
oai,"[""claude-opus-4-20250514"",""claude-sonnet-4-20250514""]",2,0.11788617886178865,25,123,0.895,5,3
oai,"[""claude-opus-4-20250514"",""claude-sonnet-4-20250514""]",2,0.11788617886178865,50,123,0.963,5,3
oai,"[""claude-opus-4-20250514"",""claude-sonnet-4-20250514""]",2,0.11788617886178865,100,123,0.996,5,3
gem,"[""claude-opus-4-20250514"",""claude-sonnet-4-20250514""]",2,0.11788617886178865,25,123,0.988,5,3
gem,"[""claude-opus-4-20250514"",""claude-sonnet-4-20250514""]",2,0.11788617886178865,50,123,1.0,5,3
gem,"[""claude-opus-4-20250514"",""claude-sonnet-4-20250514""]",2,0.11788617886178865,100,123,1.0,5,3
majority,"[""claude-opus-4-20250514"",""claude-sonnet-4-20250514""]",2,0.11788617886178865,25,123,0.986,5,3
majority,"[""claude-opus-4-20250514"",""claude-sonnet-4-20250514""]",2,0.11788617886178865,50,123,0.999,5,3
majority,"[""claude-opus-4-20250514"",""claude-sonnet-4-20250514""]",2,0.11788617886178865,100,123,1.0,5,3
human,"[""claude-opus-4-20250514"",""gemini-2.5-flash""]",2,0.13013698630136988,25,146,0.916,5,3
human,"[""claude-opus-4-20250514"",""gemini-2.5-flash""]",2,0.13013698630136988,50,146,0.958,5,3
human,"[""claude-opus-4-20250514"",""gemini-2.5-flash""]",2,0.13013698630136988,100,146,0.993,5,3
opus,"[""claude-opus-4-20250514"",""gemini-2.5-flash""]",2,0.13013698630136988,25,145,0.653,5,3
opus,"[""claude-opus-4-20250514"",""gemini-2.5-flash""]",2,0.13013698630136988,50,145,0.718,5,3
opus,"[""claude-opus-4-20250514"",""gemini-2.5-flash""]",2,0.13013698630136988,100,145,0.837,5,3
sonnet,"[""claude-opus-4-20250514"",""gemini-2.5-flash""]",2,0.13013698630136988,25,146,0.713,5,3
sonnet,"[""claude-opus-4-20250514"",""gemini-2.5-flash""]",2,0.13013698630136988,50,146,0.814,5,3
sonnet,"[""claude-opus-4-20250514"",""gemini-2.5-flash""]",2,0.13013698630136988,100,146,0.921,5,3
haiku,"[""claude-opus-4-20250514"",""gemini-2.5-flash""]",2,0.13013698630136988,25,146,1.0,5,3
haiku,"[""claude-opus-4-20250514"",""gemini-2.5-flash""]",2,0.13013698630136988,50,146,1.0,5,3
haiku,"[""claude-opus-4-20250514"",""gemini-2.5-flash""]",2,0.13013698630136988,100,146,1.0,5,3
oai,"[""claude-opus-4-20250514"",""gemini-2.5-flash""]",2,0.13013698630136988,25,146,0.092,5,3
oai,"[""claude-opus-4-20250514"",""gemini-2.5-flash""]",2,0.13013698630136988,50,146,0.051,5,3
oai,"[""claude-opus-4-20250514"",""gemini-2.5-flash""]",2,0.13013698630136988,100,146,0.008,5,3
gem,"[""claude-opus-4-20250514"",""gemini-2.5-flash""]",2,0.13013698630136988,25,146,1.0,5,3
gem,"[""claude-opus-4-20250514"",""gemini-2.5-flash""]",2,0.13013698630136988,50,146,1.0,5,3
gem,"[""claude-opus-4-20250514"",""gemini-2.5-flash""]",2,0.13013698630136988,100,146,1.0,5,3
majority,"[""claude-opus-4-20250514"",""gemini-2.5-flash""]",2,0.13013698630136988,25,146,0.975,5,3
majority,"[""claude-opus-4-20250514"",""gemini-2.5-flash""]",2,0.13013698630136988,50,146,0.994,5,3
majority,"[""claude-opus-4-20250514"",""gemini-2.5-flash""]",2,0.13013698630136988,100,146,1.0,5,3
human,"[""claude-opus-4-20250514"",""gemini-2.5-pro""]",3,0.3013698630136986,25,146,0.999,5,3
human,"[""claude-opus-4-20250514"",""gemini-2.5-pro""]",3,0.3013698630136986,50,146,1.0,5,3
human,"[""claude-opus-4-20250514"",""gemini-2.5-pro""]",3,0.3013698630136986,100,146,1.0,5,3
opus,"[""claude-opus-4-20250514"",""gemini-2.5-pro""]",3,0.3013698630136986,25,145,0.993,5,3
opus,"[""claude-opus-4-20250514"",""gemini-2.5-pro""]",3,0.3013698630136986,50,145,1.0,5,3
opus,"[""claude-opus-4-20250514"",""gemini-2.5-pro""]",3,0.3013698630136986,100,145,1.0,5,3
sonnet,"[""claude-opus-4-20250514"",""gemini-2.5-pro""]",3,0.3013698630136986,25,146,0.997,5,3
sonnet,"[""claude-opus-4-20250514"",""gemini-2.5-pro""]",3,0.3013698630136986,50,146,1.0,5,3
sonnet,"[""claude-opus-4-20250514"",""gemini-2.5-pro""]",3,0.3013698630136986,100,146,1.0,5,3
haiku,"[""claude-opus-4-20250514"",""gemini-2.5-pro""]",3,0.3013698630136986,25,146,1.0,5,3
haiku,"[""claude-opus-4-20250514"",""gemini-2.5-pro""]",3,0.3013698630136986,50,146,1.0,5,3
haiku,"[""claude-opus-4-20250514"",""gemini-2.5-pro""]",3,0.3013698630136986,100,146,1.0,5,3
oai,"[""claude-opus-4-20250514"",""gemini-2.5-pro""]",3,0.3013698630136986,25,146,0.133,5,3
oai,"[""claude-opus-4-20250514"",""gemini-2.5-pro""]",3,0.3013698630136986,50,146,0.068,5,3
oai,"[""claude-opus-4-20250514"",""gemini-2.5-pro""]",3,0.3013698630136986,100,146,0.023,5,3
gem,"[""claude-opus-4-20250514"",""gemini-2.5-pro""]",3,0.3013698630136986,25,146,1.0,5,3
gem,"[""claude-opus-4-20250514"",""gemini-2.5-pro""]",3,0.3013698630136986,50,146,1.0,5,3
gem,"[""claude-opus-4-20250514"",""gemini-2.5-pro""]",3,0.3013698630136986,100,146,1.0,5,3
majority,"[""claude-opus-4-20250514"",""gemini-2.5-pro""]",3,0.3013698630136986,25,146,1.0,5,3
majority,"[""claude-opus-4-20250514"",""gemini-2.5-pro""]",3,0.3013698630136986,50,146,1.0,5,3
majority,"[""claude-opus-4-20250514"",""gemini-2.5-pro""]",3,0.3013698630136986,100,146,1.0,5,3
human,"[""claude-opus-4-20250514"",""mistral-medium-2505""]",0,0.00694444444444442,25,144,0.527,5,3
human,"[""claude-opus-4-20250514"",""mistral-medium-2505""]",0,0.00694444444444442,50,144,0.503,5,3
human,"[""claude-opus-4-20250514"",""mistral-medium-2505""]",0,0.00694444444444442,100,144,0.544,5,3
opus,"[""claude-opus-4-20250514"",""mistral-medium-2505""]",0,0.00694444444444442,25,144,0.004,5,3
opus,"[""claude-opus-4-20250514"",""mistral-medium-2505""]",0,0.00694444444444442,50,144,0.0,5,3
opus,"[""claude-opus-4-20250514"",""mistral-medium-2505""]",0,0.00694444444444442,100,144,0.0,5,3
sonnet,"[""claude-opus-4-20250514"",""mistral-medium-2505""]",0,0.00694444444444442,25,144,0.005,5,3
sonnet,"[""claude-opus-4-20250514"",""mistral-medium-2505""]",0,0.00694444444444442,50,144,0.0,5,3
sonnet,"[""claude-opus-4-20250514"",""mistral-medium-2505""]",0,0.00694444444444442,100,144,0.0,5,3
haiku,"[""claude-opus-4-20250514"",""mistral-medium-2505""]",0,0.00694444444444442,25,144,0.788,5,3
haiku,"[""claude-opus-4-20250514"",""mistral-medium-2505""]",0,0.00694444444444442,50,144,0.893,5,3
haiku,"[""claude-opus-4-20250514"",""mistral-medium-2505""]",0,0.00694444444444442,100,144,0.968,5,3
oai,"[""claude-opus-4-20250514"",""mistral-medium-2505""]",0,0.00694444444444442,25,144,0.003,5,3
oai,"[""claude-opus-4-20250514"",""mistral-medium-2505""]",0,0.00694444444444442,50,144,0.0,5,3
oai,"[""claude-opus-4-20250514"",""mistral-medium-2505""]",0,0.00694444444444442,100,144,0.0,5,3
gem,"[""claude-opus-4-20250514"",""mistral-medium-2505""]",0,0.00694444444444442,25,144,0.315,5,3
gem,"[""claude-opus-4-20250514"",""mistral-medium-2505""]",0,0.00694444444444442,50,144,0.263,5,3
gem,"[""claude-opus-4-20250514"",""mistral-medium-2505""]",0,0.00694444444444442,100,144,0.212,5,3
majority,"[""claude-opus-4-20250514"",""mistral-medium-2505""]",0,0.00694444444444442,25,144,0.029,5,3
majority,"[""claude-opus-4-20250514"",""mistral-medium-2505""]",0,0.00694444444444442,50,144,0.005,5,3
majority,"[""claude-opus-4-20250514"",""mistral-medium-2505""]",0,0.00694444444444442,100,144,0.0,5,3
human,"[""claude-opus-4-20250514"",""o3-2025-04-16""]",2,0.18103448275862066,25,116,0.965,5,3
human,"[""claude-opus-4-20250514"",""o3-2025-04-16""]",2,0.18103448275862066,50,116,0.995,5,3
human,"[""claude-opus-4-20250514"",""o3-2025-04-16""]",2,0.18103448275862066,100,116,1.0,5,3
opus,"[""claude-opus-4-20250514"",""o3-2025-04-16""]",2,0.18103448275862066,25,115,0.911,5,3
opus,"[""claude-opus-4-20250514"",""o3-2025-04-16""]",2,0.18103448275862066,50,115,0.981,5,3
opus,"[""claude-opus-4-20250514"",""o3-2025-04-16""]",2,0.18103448275862066,100,115,1.0,5,3
sonnet,"[""claude-opus-4-20250514"",""o3-2025-04-16""]",2,0.18103448275862066,25,116,0.972,5,3
sonnet,"[""claude-opus-4-20250514"",""o3-2025-04-16""]",2,0.18103448275862066,50,116,0.998,5,3
sonnet,"[""claude-opus-4-20250514"",""o3-2025-04-16""]",2,0.18103448275862066,100,116,1.0,5,3
haiku,"[""claude-opus-4-20250514"",""o3-2025-04-16""]",2,0.18103448275862066,25,116,1.0,5,3
haiku,"[""claude-opus-4-20250514"",""o3-2025-04-16""]",2,0.18103448275862066,50,116,1.0,5,3
haiku,"[""claude-opus-4-20250514"",""o3-2025-04-16""]",2,0.18103448275862066,100,116,1.0,5,3
oai,"[""claude-opus-4-20250514"",""o3-2025-04-16""]",2,0.18103448275862066,25,116,0.358,5,3
oai,"[""claude-opus-4-20250514"",""o3-2025-04-16""]",2,0.18103448275862066,50,116,0.352,5,3
oai,"[""claude-opus-4-20250514"",""o3-2025-04-16""]",2,0.18103448275862066,100,116,0.325,5,3
gem,"[""claude-opus-4-20250514"",""o3-2025-04-16""]",2,0.18103448275862066,25,116,1.0,5,3
gem,"[""claude-opus-4-20250514"",""o3-2025-04-16""]",2,0.18103448275862066,50,116,1.0,5,3
gem,"[""claude-opus-4-20250514"",""o3-2025-04-16""]",2,0.18103448275862066,100,116,1.0,5,3
majority,"[""claude-opus-4-20250514"",""o3-2025-04-16""]",2,0.18103448275862066,25,116,1.0,5,3
majority,"[""claude-opus-4-20250514"",""o3-2025-04-16""]",2,0.18103448275862066,50,116,1.0,5,3
majority,"[""claude-opus-4-20250514"",""o3-2025-04-16""]",2,0.18103448275862066,100,116,1.0,5,3
human,"[""claude-opus-4-20250514"",""qwen3-235b-a22b-no-thinking""]",1,0.0684931506849315,25,146,0.769,5,3
human,"[""claude-opus-4-20250514"",""qwen3-235b-a22b-no-thinking""]",1,0.0684931506849315,50,146,0.792,5,3
human,"[""claude-opus-4-20250514"",""qwen3-235b-a22b-no-thinking""]",1,0.0684931506849315,100,146,0.887,5,3
opus,"[""claude-opus-4-20250514"",""qwen3-235b-a22b-no-thinking""]",1,0.0684931506849315,25,145,0.006,5,3
opus,"[""claude-opus-4-20250514"",""qwen3-235b-a22b-no-thinking""]",1,0.0684931506849315,50,145,0.001,5,3
opus,"[""claude-opus-4-20250514"",""qwen3-235b-a22b-no-thinking""]",1,0.0684931506849315,100,145,0.0,5,3
sonnet,"[""claude-opus-4-20250514"",""qwen3-235b-a22b-no-thinking""]",1,0.0684931506849315,25,146,0.003,5,3
sonnet,"[""claude-opus-4-20250514"",""qwen3-235b-a22b-no-thinking""]",1,0.0684931506849315,50,146,0.0,5,3
sonnet,"[""claude-opus-4-20250514"",""qwen3-235b-a22b-no-thinking""]",1,0.0684931506849315,100,146,0.0,5,3
haiku,"[""claude-opus-4-20250514"",""qwen3-235b-a22b-no-thinking""]",1,0.0684931506849315,25,146,0.925,5,3
haiku,"[""claude-opus-4-20250514"",""qwen3-235b-a22b-no-thinking""]",1,0.0684931506849315,50,146,0.967,5,3
haiku,"[""claude-opus-4-20250514"",""qwen3-235b-a22b-no-thinking""]",1,0.0684931506849315,100,146,0.999,5,3
oai,"[""claude-opus-4-20250514"",""qwen3-235b-a22b-no-thinking""]",1,0.0684931506849315,25,146,0.004,5,3
oai,"[""claude-opus-4-20250514"",""qwen3-235b-a22b-no-thinking""]",1,0.0684931506849315,50,146,0.0,5,3
oai,"[""claude-opus-4-20250514"",""qwen3-235b-a22b-no-thinking""]",1,0.0684931506849315,100,146,0.001,5,3
gem,"[""claude-opus-4-20250514"",""qwen3-235b-a22b-no-thinking""]",1,0.0684931506849315,25,146,0.764,5,3
gem,"[""claude-opus-4-20250514"",""qwen3-235b-a22b-no-thinking""]",1,0.0684931506849315,50,146,0.854,5,3
gem,"[""claude-opus-4-20250514"",""qwen3-235b-a22b-no-thinking""]",1,0.0684931506849315,100,146,0.939,5,3
majority,"[""claude-opus-4-20250514"",""qwen3-235b-a22b-no-thinking""]",1,0.0684931506849315,25,146,0.055,5,3
majority,"[""claude-opus-4-20250514"",""qwen3-235b-a22b-no-thinking""]",1,0.0684931506849315,50,146,0.019,5,3
majority,"[""claude-opus-4-20250514"",""qwen3-235b-a22b-no-thinking""]",1,0.0684931506849315,100,146,0.002,5,3
human,"[""claude-sonnet-4-20250514"",""gemini-2.5-flash""]",3,0.25,25,140,0.996,5,3
human,"[""claude-sonnet-4-20250514"",""gemini-2.5-flash""]",3,0.25,50,140,1.0,5,3
human,"[""claude-sonnet-4-20250514"",""gemini-2.5-flash""]",3,0.25,100,140,1.0,5,3
opus,"[""claude-sonnet-4-20250514"",""gemini-2.5-flash""]",3,0.25,25,139,0.989,5,3
opus,"[""claude-sonnet-4-20250514"",""gemini-2.5-flash""]",3,0.25,50,139,1.0,5,3
opus,"[""claude-sonnet-4-20250514"",""gemini-2.5-flash""]",3,0.25,100,139,1.0,5,3
sonnet,"[""claude-sonnet-4-20250514"",""gemini-2.5-flash""]",3,0.25,25,139,0.999,5,3
sonnet,"[""claude-sonnet-4-20250514"",""gemini-2.5-flash""]",3,0.25,50,139,1.0,5,3
sonnet,"[""claude-sonnet-4-20250514"",""gemini-2.5-flash""]",3,0.25,100,139,1.0,5,3
haiku,"[""claude-sonnet-4-20250514"",""gemini-2.5-flash""]",3,0.25,25,139,1.0,5,3
haiku,"[""claude-sonnet-4-20250514"",""gemini-2.5-flash""]",3,0.25,50,139,1.0,5,3
haiku,"[""claude-sonnet-4-20250514"",""gemini-2.5-flash""]",3,0.25,100,139,1.0,5,3
oai,"[""claude-sonnet-4-20250514"",""gemini-2.5-flash""]",3,0.25,25,140,0.455,5,3
oai,"[""claude-sonnet-4-20250514"",""gemini-2.5-flash""]",3,0.25,50,140,0.529,5,3
oai,"[""claude-sonnet-4-20250514"",""gemini-2.5-flash""]",3,0.25,100,140,0.536,5,3
gem,"[""claude-sonnet-4-20250514"",""gemini-2.5-flash""]",3,0.25,25,140,1.0,5,3
gem,"[""claude-sonnet-4-20250514"",""gemini-2.5-flash""]",3,0.25,50,140,1.0,5,3
gem,"[""claude-sonnet-4-20250514"",""gemini-2.5-flash""]",3,0.25,100,140,1.0,5,3
majority,"[""claude-sonnet-4-20250514"",""gemini-2.5-flash""]",3,0.25,25,140,1.0,5,3
majority,"[""claude-sonnet-4-20250514"",""gemini-2.5-flash""]",3,0.25,50,140,1.0,5,3
majority,"[""claude-sonnet-4-20250514"",""gemini-2.5-flash""]",3,0.25,100,140,1.0,5,3
human,"[""claude-sonnet-4-20250514"",""gemini-2.5-pro""]",3,0.3099173553719008,25,121,1.0,5,3
human,"[""claude-sonnet-4-20250514"",""gemini-2.5-pro""]",3,0.3099173553719008,50,121,1.0,5,3
human,"[""claude-sonnet-4-20250514"",""gemini-2.5-pro""]",3,0.3099173553719008,100,121,1.0,5,3
opus,"[""claude-sonnet-4-20250514"",""gemini-2.5-pro""]",3,0.3099173553719008,25,120,1.0,5,3
opus,"[""claude-sonnet-4-20250514"",""gemini-2.5-pro""]",3,0.3099173553719008,50,120,1.0,5,3
opus,"[""claude-sonnet-4-20250514"",""gemini-2.5-pro""]",3,0.3099173553719008,100,120,1.0,5,3
sonnet,"[""claude-sonnet-4-20250514"",""gemini-2.5-pro""]",3,0.3099173553719008,25,121,1.0,5,3
sonnet,"[""claude-sonnet-4-20250514"",""gemini-2.5-pro""]",3,0.3099173553719008,50,121,1.0,5,3
sonnet,"[""claude-sonnet-4-20250514"",""gemini-2.5-pro""]",3,0.3099173553719008,100,121,1.0,5,3
haiku,"[""claude-sonnet-4-20250514"",""gemini-2.5-pro""]",3,0.3099173553719008,25,121,1.0,5,3
haiku,"[""claude-sonnet-4-20250514"",""gemini-2.5-pro""]",3,0.3099173553719008,50,121,1.0,5,3
haiku,"[""claude-sonnet-4-20250514"",""gemini-2.5-pro""]",3,0.3099173553719008,100,121,1.0,5,3
oai,"[""claude-sonnet-4-20250514"",""gemini-2.5-pro""]",3,0.3099173553719008,25,121,0.563,5,3
oai,"[""claude-sonnet-4-20250514"",""gemini-2.5-pro""]",3,0.3099173553719008,50,121,0.57,5,3
oai,"[""claude-sonnet-4-20250514"",""gemini-2.5-pro""]",3,0.3099173553719008,100,121,0.62,5,3
gem,"[""claude-sonnet-4-20250514"",""gemini-2.5-pro""]",3,0.3099173553719008,25,121,1.0,5,3
gem,"[""claude-sonnet-4-20250514"",""gemini-2.5-pro""]",3,0.3099173553719008,50,121,1.0,5,3
gem,"[""claude-sonnet-4-20250514"",""gemini-2.5-pro""]",3,0.3099173553719008,100,121,1.0,5,3
majority,"[""claude-sonnet-4-20250514"",""gemini-2.5-pro""]",3,0.3099173553719008,25,121,1.0,5,3
majority,"[""claude-sonnet-4-20250514"",""gemini-2.5-pro""]",3,0.3099173553719008,50,121,1.0,5,3
majority,"[""claude-sonnet-4-20250514"",""gemini-2.5-pro""]",3,0.3099173553719008,100,121,1.0,5,3
human,"[""claude-sonnet-4-20250514"",""mistral-medium-2505""]",2,0.1766917293233083,25,133,0.963,5,3
human,"[""claude-sonnet-4-20250514"",""mistral-medium-2505""]",2,0.1766917293233083,50,133,0.987,5,3
human,"[""claude-sonnet-4-20250514"",""mistral-medium-2505""]",2,0.1766917293233083,100,133,1.0,5,3
opus,"[""claude-sonnet-4-20250514"",""mistral-medium-2505""]",2,0.1766917293233083,25,132,0.072,5,3
opus,"[""claude-sonnet-4-20250514"",""mistral-medium-2505""]",2,0.1766917293233083,50,132,0.04,5,3
opus,"[""claude-sonnet-4-20250514"",""mistral-medium-2505""]",2,0.1766917293233083,100,132,0.003,5,3
sonnet,"[""claude-sonnet-4-20250514"",""mistral-medium-2505""]",2,0.1766917293233083,25,132,0.092,5,3
sonnet,"[""claude-sonnet-4-20250514"",""mistral-medium-2505""]",2,0.1766917293233083,50,132,0.048,5,3
sonnet,"[""claude-sonnet-4-20250514"",""mistral-medium-2505""]",2,0.1766917293233083,100,132,0.007,5,3
haiku,"[""claude-sonnet-4-20250514"",""mistral-medium-2505""]",2,0.1766917293233083,25,133,0.972,5,3
haiku,"[""claude-sonnet-4-20250514"",""mistral-medium-2505""]",2,0.1766917293233083,50,133,0.999,5,3
haiku,"[""claude-sonnet-4-20250514"",""mistral-medium-2505""]",2,0.1766917293233083,100,133,1.0,5,3
oai,"[""claude-sonnet-4-20250514"",""mistral-medium-2505""]",2,0.1766917293233083,25,133,0.034,5,3
oai,"[""claude-sonnet-4-20250514"",""mistral-medium-2505""]",2,0.1766917293233083,50,133,0.008,5,3
oai,"[""claude-sonnet-4-20250514"",""mistral-medium-2505""]",2,0.1766917293233083,100,133,0.0,5,3
gem,"[""claude-sonnet-4-20250514"",""mistral-medium-2505""]",2,0.1766917293233083,25,133,0.984,5,3
gem,"[""claude-sonnet-4-20250514"",""mistral-medium-2505""]",2,0.1766917293233083,50,133,0.998,5,3
gem,"[""claude-sonnet-4-20250514"",""mistral-medium-2505""]",2,0.1766917293233083,100,133,1.0,5,3
majority,"[""claude-sonnet-4-20250514"",""mistral-medium-2505""]",2,0.1766917293233083,25,133,0.309,5,3
majority,"[""claude-sonnet-4-20250514"",""mistral-medium-2505""]",2,0.1766917293233083,50,133,0.289,5,3
majority,"[""claude-sonnet-4-20250514"",""mistral-medium-2505""]",2,0.1766917293233083,100,133,0.204,5,3
human,"[""claude-sonnet-4-20250514"",""o3-2025-04-16""]",3,0.25471698113207547,25,106,0.998,5,3
human,"[""claude-sonnet-4-20250514"",""o3-2025-04-16""]",3,0.25471698113207547,50,106,1.0,5,3
human,"[""claude-sonnet-4-20250514"",""o3-2025-04-16""]",3,0.25471698113207547,100,106,1.0,5,3
opus,"[""claude-sonnet-4-20250514"",""o3-2025-04-16""]",3,0.25471698113207547,25,105,0.999,5,3
opus,"[""claude-sonnet-4-20250514"",""o3-2025-04-16""]",3,0.25471698113207547,50,105,1.0,5,3
opus,"[""claude-sonnet-4-20250514"",""o3-2025-04-16""]",3,0.25471698113207547,100,105,1.0,5,3
sonnet,"[""claude-sonnet-4-20250514"",""o3-2025-04-16""]",3,0.25471698113207547,25,105,1.0,5,3
sonnet,"[""claude-sonnet-4-20250514"",""o3-2025-04-16""]",3,0.25471698113207547,50,105,1.0,5,3
sonnet,"[""claude-sonnet-4-20250514"",""o3-2025-04-16""]",3,0.25471698113207547,100,105,1.0,5,3
haiku,"[""claude-sonnet-4-20250514"",""o3-2025-04-16""]",3,0.25471698113207547,25,106,1.0,5,3
haiku,"[""claude-sonnet-4-20250514"",""o3-2025-04-16""]",3,0.25471698113207547,50,106,1.0,5,3
haiku,"[""claude-sonnet-4-20250514"",""o3-2025-04-16""]",3,0.25471698113207547,100,106,1.0,5,3
oai,"[""claude-sonnet-4-20250514"",""o3-2025-04-16""]",3,0.25471698113207547,25,106,0.64,5,3
oai,"[""claude-sonnet-4-20250514"",""o3-2025-04-16""]",3,0.25471698113207547,50,106,0.739,5,3
oai,"[""claude-sonnet-4-20250514"",""o3-2025-04-16""]",3,0.25471698113207547,100,106,0.811,5,3
gem,"[""claude-sonnet-4-20250514"",""o3-2025-04-16""]",3,0.25471698113207547,25,106,1.0,5,3
gem,"[""claude-sonnet-4-20250514"",""o3-2025-04-16""]",3,0.25471698113207547,50,106,1.0,5,3
gem,"[""claude-sonnet-4-20250514"",""o3-2025-04-16""]",3,0.25471698113207547,100,106,1.0,5,3
majority,"[""claude-sonnet-4-20250514"",""o3-2025-04-16""]",3,0.25471698113207547,25,106,1.0,5,3
majority,"[""claude-sonnet-4-20250514"",""o3-2025-04-16""]",3,0.25471698113207547,50,106,1.0,5,3
majority,"[""claude-sonnet-4-20250514"",""o3-2025-04-16""]",3,0.25471698113207547,100,106,1.0,5,3
human,"[""claude-sonnet-4-20250514"",""qwen3-235b-a22b-no-thinking""]",2,0.1769230769230769,25,130,0.967,5,3
human,"[""claude-sonnet-4-20250514"",""qwen3-235b-a22b-no-thinking""]",2,0.1769230769230769,50,130,0.991,5,3
human,"[""claude-sonnet-4-20250514"",""qwen3-235b-a22b-no-thinking""]",2,0.1769230769230769,100,130,1.0,5,3
opus,"[""claude-sonnet-4-20250514"",""qwen3-235b-a22b-no-thinking""]",2,0.1769230769230769,25,128,0.19,5,3
opus,"[""claude-sonnet-4-20250514"",""qwen3-235b-a22b-no-thinking""]",2,0.1769230769230769,50,128,0.141,5,3
opus,"[""claude-sonnet-4-20250514"",""qwen3-235b-a22b-no-thinking""]",2,0.1769230769230769,100,128,0.053,5,3
sonnet,"[""claude-sonnet-4-20250514"",""qwen3-235b-a22b-no-thinking""]",2,0.1769230769230769,25,129,0.325,5,3
sonnet,"[""claude-sonnet-4-20250514"",""qwen3-235b-a22b-no-thinking""]",2,0.1769230769230769,50,129,0.312,5,3
sonnet,"[""claude-sonnet-4-20250514"",""qwen3-235b-a22b-no-thinking""]",2,0.1769230769230769,100,129,0.233,5,3
haiku,"[""claude-sonnet-4-20250514"",""qwen3-235b-a22b-no-thinking""]",2,0.1769230769230769,25,130,0.997,5,3
haiku,"[""claude-sonnet-4-20250514"",""qwen3-235b-a22b-no-thinking""]",2,0.1769230769230769,50,130,1.0,5,3
haiku,"[""claude-sonnet-4-20250514"",""qwen3-235b-a22b-no-thinking""]",2,0.1769230769230769,100,130,1.0,5,3
oai,"[""claude-sonnet-4-20250514"",""qwen3-235b-a22b-no-thinking""]",2,0.1769230769230769,25,130,0.077,5,3
oai,"[""claude-sonnet-4-20250514"",""qwen3-235b-a22b-no-thinking""]",2,0.1769230769230769,50,130,0.018,5,3
oai,"[""claude-sonnet-4-20250514"",""qwen3-235b-a22b-no-thinking""]",2,0.1769230769230769,100,130,0.002,5,3
gem,"[""claude-sonnet-4-20250514"",""qwen3-235b-a22b-no-thinking""]",2,0.1769230769230769,25,130,0.993,5,3
gem,"[""claude-sonnet-4-20250514"",""qwen3-235b-a22b-no-thinking""]",2,0.1769230769230769,50,130,0.999,5,3
gem,"[""claude-sonnet-4-20250514"",""qwen3-235b-a22b-no-thinking""]",2,0.1769230769230769,100,130,1.0,5,3
majority,"[""claude-sonnet-4-20250514"",""qwen3-235b-a22b-no-thinking""]",2,0.1769230769230769,25,130,0.566,5,3
majority,"[""claude-sonnet-4-20250514"",""qwen3-235b-a22b-no-thinking""]",2,0.1769230769230769,50,130,0.616,5,3
majority,"[""claude-sonnet-4-20250514"",""qwen3-235b-a22b-no-thinking""]",2,0.1769230769230769,100,130,0.693,5,3
human,"[""gemini-2.5-flash"",""gemini-2.5-pro""]",3,0.21875,25,96,0.991,5,3
human,"[""gemini-2.5-flash"",""gemini-2.5-pro""]",3,0.21875,50,96,1.0,5,3
opus,"[""gemini-2.5-flash"",""gemini-2.5-pro""]",3,0.21875,25,96,0.974,5,3
opus,"[""gemini-2.5-flash"",""gemini-2.5-pro""]",3,0.21875,50,96,0.997,5,3
sonnet,"[""gemini-2.5-flash"",""gemini-2.5-pro""]",3,0.21875,25,96,0.945,5,3
sonnet,"[""gemini-2.5-flash"",""gemini-2.5-pro""]",3,0.21875,50,96,0.991,5,3
haiku,"[""gemini-2.5-flash"",""gemini-2.5-pro""]",3,0.21875,25,96,0.999,5,3
haiku,"[""gemini-2.5-flash"",""gemini-2.5-pro""]",3,0.21875,50,96,1.0,5,3
oai,"[""gemini-2.5-flash"",""gemini-2.5-pro""]",3,0.21875,25,96,0.155,5,3
oai,"[""gemini-2.5-flash"",""gemini-2.5-pro""]",3,0.21875,50,96,0.148,5,3
gem,"[""gemini-2.5-flash"",""gemini-2.5-pro""]",3,0.21875,25,96,1.0,5,3
gem,"[""gemini-2.5-flash"",""gemini-2.5-pro""]",3,0.21875,50,96,1.0,5,3
majority,"[""gemini-2.5-flash"",""gemini-2.5-pro""]",3,0.21875,25,96,0.994,5,3
majority,"[""gemini-2.5-flash"",""gemini-2.5-pro""]",3,0.21875,50,96,1.0,5,3
human,"[""gemini-2.5-flash"",""mistral-medium-2505""]",1,0.07746478873239437,25,142,0.787,5,3
human,"[""gemini-2.5-flash"",""mistral-medium-2505""]",1,0.07746478873239437,50,142,0.833,5,3
human,"[""gemini-2.5-flash"",""mistral-medium-2505""]",1,0.07746478873239437,100,142,0.933,5,3
opus,"[""gemini-2.5-flash"",""mistral-medium-2505""]",1,0.07746478873239437,25,142,0.996,5,3
opus,"[""gemini-2.5-flash"",""mistral-medium-2505""]",1,0.07746478873239437,50,142,1.0,5,3
opus,"[""gemini-2.5-flash"",""mistral-medium-2505""]",1,0.07746478873239437,100,142,1.0,5,3
sonnet,"[""gemini-2.5-flash"",""mistral-medium-2505""]",1,0.07746478873239437,25,142,1.0,5,3
sonnet,"[""gemini-2.5-flash"",""mistral-medium-2505""]",1,0.07746478873239437,50,142,1.0,5,3
sonnet,"[""gemini-2.5-flash"",""mistral-medium-2505""]",1,0.07746478873239437,100,142,1.0,5,3
haiku,"[""gemini-2.5-flash"",""mistral-medium-2505""]",1,0.07746478873239437,25,142,1.0,5,3
haiku,"[""gemini-2.5-flash"",""mistral-medium-2505""]",1,0.07746478873239437,50,142,1.0,5,3
haiku,"[""gemini-2.5-flash"",""mistral-medium-2505""]",1,0.07746478873239437,100,142,1.0,5,3
oai,"[""gemini-2.5-flash"",""mistral-medium-2505""]",1,0.07746478873239437,25,142,0.964,5,3
oai,"[""gemini-2.5-flash"",""mistral-medium-2505""]",1,0.07746478873239437,50,142,0.998,5,3
oai,"[""gemini-2.5-flash"",""mistral-medium-2505""]",1,0.07746478873239437,100,142,1.0,5,3
gem,"[""gemini-2.5-flash"",""mistral-medium-2505""]",1,0.07746478873239437,25,142,1.0,5,3
gem,"[""gemini-2.5-flash"",""mistral-medium-2505""]",1,0.07746478873239437,50,142,1.0,5,3
gem,"[""gemini-2.5-flash"",""mistral-medium-2505""]",1,0.07746478873239437,100,142,1.0,5,3
majority,"[""gemini-2.5-flash"",""mistral-medium-2505""]",1,0.07746478873239437,25,142,1.0,5,3
majority,"[""gemini-2.5-flash"",""mistral-medium-2505""]",1,0.07746478873239437,50,142,1.0,5,3
majority,"[""gemini-2.5-flash"",""mistral-medium-2505""]",1,0.07746478873239437,100,142,1.0,5,3
human,"[""gemini-2.5-flash"",""o3-2025-04-16""]",1,0.05882352941176472,25,102,0.734,5,3
human,"[""gemini-2.5-flash"",""o3-2025-04-16""]",1,0.05882352941176472,50,102,0.763,5,3
human,"[""gemini-2.5-flash"",""o3-2025-04-16""]",1,0.05882352941176472,100,102,0.837,5,3
opus,"[""gemini-2.5-flash"",""o3-2025-04-16""]",1,0.05882352941176472,25,100,0.442,5,3
opus,"[""gemini-2.5-flash"",""o3-2025-04-16""]",1,0.05882352941176472,50,100,0.467,5,3
opus,"[""gemini-2.5-flash"",""o3-2025-04-16""]",1,0.05882352941176472,100,100,0.511,5,3
sonnet,"[""gemini-2.5-flash"",""o3-2025-04-16""]",1,0.05882352941176472,25,100,0.545,5,3
sonnet,"[""gemini-2.5-flash"",""o3-2025-04-16""]",1,0.05882352941176472,50,100,0.551,5,3
sonnet,"[""gemini-2.5-flash"",""o3-2025-04-16""]",1,0.05882352941176472,100,100,0.581,5,3
haiku,"[""gemini-2.5-flash"",""o3-2025-04-16""]",1,0.05882352941176472,25,102,0.996,5,3
haiku,"[""gemini-2.5-flash"",""o3-2025-04-16""]",1,0.05882352941176472,50,102,1.0,5,3
haiku,"[""gemini-2.5-flash"",""o3-2025-04-16""]",1,0.05882352941176472,100,102,1.0,5,3
oai,"[""gemini-2.5-flash"",""o3-2025-04-16""]",1,0.05882352941176472,25,102,0.476,5,3
oai,"[""gemini-2.5-flash"",""o3-2025-04-16""]",1,0.05882352941176472,50,102,0.477,5,3
oai,"[""gemini-2.5-flash"",""o3-2025-04-16""]",1,0.05882352941176472,100,102,0.513,5,3
gem,"[""gemini-2.5-flash"",""o3-2025-04-16""]",1,0.05882352941176472,25,102,0.998,5,3
gem,"[""gemini-2.5-flash"",""o3-2025-04-16""]",1,0.05882352941176472,50,102,1.0,5,3
gem,"[""gemini-2.5-flash"",""o3-2025-04-16""]",1,0.05882352941176472,100,102,1.0,5,3
majority,"[""gemini-2.5-flash"",""o3-2025-04-16""]",1,0.05882352941176472,25,102,0.769,5,3
majority,"[""gemini-2.5-flash"",""o3-2025-04-16""]",1,0.05882352941176472,50,102,0.874,5,3
majority,"[""gemini-2.5-flash"",""o3-2025-04-16""]",1,0.05882352941176472,100,102,0.961,5,3
human,"[""gemini-2.5-flash"",""qwen3-235b-a22b-no-thinking""]",0,0.024590163934426257,25,122,0.607,5,3
human,"[""gemini-2.5-flash"",""qwen3-235b-a22b-no-thinking""]",0,0.024590163934426257,50,122,0.576,5,3
human,"[""gemini-2.5-flash"",""qwen3-235b-a22b-no-thinking""]",0,0.024590163934426257,100,122,0.66,5,3
opus,"[""gemini-2.5-flash"",""qwen3-235b-a22b-no-thinking""]",0,0.024590163934426257,25,121,0.986,5,3
opus,"[""gemini-2.5-flash"",""qwen3-235b-a22b-no-thinking""]",0,0.024590163934426257,50,121,0.999,5,3
opus,"[""gemini-2.5-flash"",""qwen3-235b-a22b-no-thinking""]",0,0.024590163934426257,100,121,1.0,5,3
sonnet,"[""gemini-2.5-flash"",""qwen3-235b-a22b-no-thinking""]",0,0.024590163934426257,25,121,0.993,5,3
sonnet,"[""gemini-2.5-flash"",""qwen3-235b-a22b-no-thinking""]",0,0.024590163934426257,50,121,1.0,5,3
sonnet,"[""gemini-2.5-flash"",""qwen3-235b-a22b-no-thinking""]",0,0.024590163934426257,100,121,1.0,5,3
haiku,"[""gemini-2.5-flash"",""qwen3-235b-a22b-no-thinking""]",0,0.024590163934426257,25,122,0.986,5,3
haiku,"[""gemini-2.5-flash"",""qwen3-235b-a22b-no-thinking""]",0,0.024590163934426257,50,122,1.0,5,3
haiku,"[""gemini-2.5-flash"",""qwen3-235b-a22b-no-thinking""]",0,0.024590163934426257,100,122,1.0,5,3
oai,"[""gemini-2.5-flash"",""qwen3-235b-a22b-no-thinking""]",0,0.024590163934426257,25,122,0.907,5,3
oai,"[""gemini-2.5-flash"",""qwen3-235b-a22b-no-thinking""]",0,0.024590163934426257,50,122,0.976,5,3
oai,"[""gemini-2.5-flash"",""qwen3-235b-a22b-no-thinking""]",0,0.024590163934426257,100,122,0.997,5,3
gem,"[""gemini-2.5-flash"",""qwen3-235b-a22b-no-thinking""]",0,0.024590163934426257,25,122,0.996,5,3
gem,"[""gemini-2.5-flash"",""qwen3-235b-a22b-no-thinking""]",0,0.024590163934426257,50,122,1.0,5,3
gem,"[""gemini-2.5-flash"",""qwen3-235b-a22b-no-thinking""]",0,0.024590163934426257,100,122,1.0,5,3
majority,"[""gemini-2.5-flash"",""qwen3-235b-a22b-no-thinking""]",0,0.024590163934426257,25,122,0.997,5,3
majority,"[""gemini-2.5-flash"",""qwen3-235b-a22b-no-thinking""]",0,0.024590163934426257,50,122,1.0,5,3
majority,"[""gemini-2.5-flash"",""qwen3-235b-a22b-no-thinking""]",0,0.024590163934426257,100,122,1.0,5,3
human,"[""gemini-2.5-pro"",""mistral-medium-2505""]",2,0.1917808219178082,25,146,0.989,5,3
human,"[""gemini-2.5-pro"",""mistral-medium-2505""]",2,0.1917808219178082,50,146,0.993,5,3
human,"[""gemini-2.5-pro"",""mistral-medium-2505""]",2,0.1917808219178082,100,146,1.0,5,3
opus,"[""gemini-2.5-pro"",""mistral-medium-2505""]",2,0.1917808219178082,25,145,1.0,5,3
opus,"[""gemini-2.5-pro"",""mistral-medium-2505""]",2,0.1917808219178082,50,145,1.0,5,3
opus,"[""gemini-2.5-pro"",""mistral-medium-2505""]",2,0.1917808219178082,100,145,1.0,5,3
sonnet,"[""gemini-2.5-pro"",""mistral-medium-2505""]",2,0.1917808219178082,25,145,1.0,5,3
sonnet,"[""gemini-2.5-pro"",""mistral-medium-2505""]",2,0.1917808219178082,50,145,1.0,5,3
sonnet,"[""gemini-2.5-pro"",""mistral-medium-2505""]",2,0.1917808219178082,100,145,1.0,5,3
haiku,"[""gemini-2.5-pro"",""mistral-medium-2505""]",2,0.1917808219178082,25,146,1.0,5,3
haiku,"[""gemini-2.5-pro"",""mistral-medium-2505""]",2,0.1917808219178082,50,146,1.0,5,3
haiku,"[""gemini-2.5-pro"",""mistral-medium-2505""]",2,0.1917808219178082,100,146,1.0,5,3
oai,"[""gemini-2.5-pro"",""mistral-medium-2505""]",2,0.1917808219178082,25,146,0.959,5,3
oai,"[""gemini-2.5-pro"",""mistral-medium-2505""]",2,0.1917808219178082,50,146,0.995,5,3
oai,"[""gemini-2.5-pro"",""mistral-medium-2505""]",2,0.1917808219178082,100,146,1.0,5,3
gem,"[""gemini-2.5-pro"",""mistral-medium-2505""]",2,0.1917808219178082,25,146,1.0,5,3
gem,"[""gemini-2.5-pro"",""mistral-medium-2505""]",2,0.1917808219178082,50,146,1.0,5,3
gem,"[""gemini-2.5-pro"",""mistral-medium-2505""]",2,0.1917808219178082,100,146,1.0,5,3
majority,"[""gemini-2.5-pro"",""mistral-medium-2505""]",2,0.1917808219178082,25,146,1.0,5,3
majority,"[""gemini-2.5-pro"",""mistral-medium-2505""]",2,0.1917808219178082,50,146,1.0,5,3
majority,"[""gemini-2.5-pro"",""mistral-medium-2505""]",2,0.1917808219178082,100,146,1.0,5,3
human,"[""gemini-2.5-pro"",""o3-2025-04-16""]",0,0.0393258426966292,25,89,0.654,5,3
human,"[""gemini-2.5-pro"",""o3-2025-04-16""]",0,0.0393258426966292,50,89,0.65,5,3
opus,"[""gemini-2.5-pro"",""o3-2025-04-16""]",0,0.0393258426966292,25,88,0.886,5,3
opus,"[""gemini-2.5-pro"",""o3-2025-04-16""]",0,0.0393258426966292,50,88,0.969,5,3
sonnet,"[""gemini-2.5-pro"",""o3-2025-04-16""]",0,0.0393258426966292,25,88,0.715,5,3
sonnet,"[""gemini-2.5-pro"",""o3-2025-04-16""]",0,0.0393258426966292,50,88,0.858,5,3
haiku,"[""gemini-2.5-pro"",""o3-2025-04-16""]",0,0.0393258426966292,25,89,0.132,5,3
haiku,"[""gemini-2.5-pro"",""o3-2025-04-16""]",0,0.0393258426966292,50,89,0.068,5,3
oai,"[""gemini-2.5-pro"",""o3-2025-04-16""]",0,0.0393258426966292,25,89,0.171,5,3
oai,"[""gemini-2.5-pro"",""o3-2025-04-16""]",0,0.0393258426966292,50,89,0.098,5,3
gem,"[""gemini-2.5-pro"",""o3-2025-04-16""]",0,0.0393258426966292,25,89,0.041,5,3
gem,"[""gemini-2.5-pro"",""o3-2025-04-16""]",0,0.0393258426966292,50,89,0.01,5,3
majority,"[""gemini-2.5-pro"",""o3-2025-04-16""]",0,0.0393258426966292,25,89,0.412,5,3
majority,"[""gemini-2.5-pro"",""o3-2025-04-16""]",0,0.0393258426966292,50,89,0.429,5,3
human,"[""gemini-2.5-pro"",""qwen3-235b-a22b-no-thinking""]",2,0.15573770491803274,25,122,0.938,5,3
human,"[""gemini-2.5-pro"",""qwen3-235b-a22b-no-thinking""]",2,0.15573770491803274,50,122,0.985,5,3
human,"[""gemini-2.5-pro"",""qwen3-235b-a22b-no-thinking""]",2,0.15573770491803274,100,122,0.998,5,3
opus,"[""gemini-2.5-pro"",""qwen3-235b-a22b-no-thinking""]",2,0.15573770491803274,25,122,1.0,5,3
opus,"[""gemini-2.5-pro"",""qwen3-235b-a22b-no-thinking""]",2,0.15573770491803274,50,122,1.0,5,3
opus,"[""gemini-2.5-pro"",""qwen3-235b-a22b-no-thinking""]",2,0.15573770491803274,100,122,1.0,5,3
sonnet,"[""gemini-2.5-pro"",""qwen3-235b-a22b-no-thinking""]",2,0.15573770491803274,25,122,1.0,5,3
sonnet,"[""gemini-2.5-pro"",""qwen3-235b-a22b-no-thinking""]",2,0.15573770491803274,50,122,1.0,5,3
sonnet,"[""gemini-2.5-pro"",""qwen3-235b-a22b-no-thinking""]",2,0.15573770491803274,100,122,1.0,5,3
haiku,"[""gemini-2.5-pro"",""qwen3-235b-a22b-no-thinking""]",2,0.15573770491803274,25,122,1.0,5,3
haiku,"[""gemini-2.5-pro"",""qwen3-235b-a22b-no-thinking""]",2,0.15573770491803274,50,122,1.0,5,3
haiku,"[""gemini-2.5-pro"",""qwen3-235b-a22b-no-thinking""]",2,0.15573770491803274,100,122,1.0,5,3
oai,"[""gemini-2.5-pro"",""qwen3-235b-a22b-no-thinking""]",2,0.15573770491803274,25,122,0.889,5,3
oai,"[""gemini-2.5-pro"",""qwen3-235b-a22b-no-thinking""]",2,0.15573770491803274,50,122,0.974,5,3
oai,"[""gemini-2.5-pro"",""qwen3-235b-a22b-no-thinking""]",2,0.15573770491803274,100,122,0.995,5,3
gem,"[""gemini-2.5-pro"",""qwen3-235b-a22b-no-thinking""]",2,0.15573770491803274,25,122,1.0,5,3
gem,"[""gemini-2.5-pro"",""qwen3-235b-a22b-no-thinking""]",2,0.15573770491803274,50,122,1.0,5,3
gem,"[""gemini-2.5-pro"",""qwen3-235b-a22b-no-thinking""]",2,0.15573770491803274,100,122,1.0,5,3
majority,"[""gemini-2.5-pro"",""qwen3-235b-a22b-no-thinking""]",2,0.15573770491803274,25,122,1.0,5,3
majority,"[""gemini-2.5-pro"",""qwen3-235b-a22b-no-thinking""]",2,0.15573770491803274,50,122,1.0,5,3
majority,"[""gemini-2.5-pro"",""qwen3-235b-a22b-no-thinking""]",2,0.15573770491803274,100,122,1.0,5,3
human,"[""mistral-medium-2505"",""o3-2025-04-16""]",2,0.15891472868217055,25,129,0.944,5,3
human,"[""mistral-medium-2505"",""o3-2025-04-16""]",2,0.15891472868217055,50,129,0.99,5,3
human,"[""mistral-medium-2505"",""o3-2025-04-16""]",2,0.15891472868217055,100,129,0.999,5,3
opus,"[""mistral-medium-2505"",""o3-2025-04-16""]",2,0.15891472868217055,25,129,0.997,5,3
opus,"[""mistral-medium-2505"",""o3-2025-04-16""]",2,0.15891472868217055,50,129,1.0,5,3
opus,"[""mistral-medium-2505"",""o3-2025-04-16""]",2,0.15891472868217055,100,129,1.0,5,3
sonnet,"[""mistral-medium-2505"",""o3-2025-04-16""]",2,0.15891472868217055,25,129,1.0,5,3
sonnet,"[""mistral-medium-2505"",""o3-2025-04-16""]",2,0.15891472868217055,50,129,1.0,5,3
sonnet,"[""mistral-medium-2505"",""o3-2025-04-16""]",2,0.15891472868217055,100,129,1.0,5,3
haiku,"[""mistral-medium-2505"",""o3-2025-04-16""]",2,0.15891472868217055,25,129,1.0,5,3
haiku,"[""mistral-medium-2505"",""o3-2025-04-16""]",2,0.15891472868217055,50,129,1.0,5,3
haiku,"[""mistral-medium-2505"",""o3-2025-04-16""]",2,0.15891472868217055,100,129,1.0,5,3
oai,"[""mistral-medium-2505"",""o3-2025-04-16""]",2,0.15891472868217055,25,129,0.975,5,3
oai,"[""mistral-medium-2505"",""o3-2025-04-16""]",2,0.15891472868217055,50,129,0.999,5,3
oai,"[""mistral-medium-2505"",""o3-2025-04-16""]",2,0.15891472868217055,100,129,1.0,5,3
gem,"[""mistral-medium-2505"",""o3-2025-04-16""]",2,0.15891472868217055,25,129,1.0,5,3
gem,"[""mistral-medium-2505"",""o3-2025-04-16""]",2,0.15891472868217055,50,129,1.0,5,3
gem,"[""mistral-medium-2505"",""o3-2025-04-16""]",2,0.15891472868217055,100,129,1.0,5,3
majority,"[""mistral-medium-2505"",""o3-2025-04-16""]",2,0.15891472868217055,25,129,1.0,5,3
majority,"[""mistral-medium-2505"",""o3-2025-04-16""]",2,0.15891472868217055,50,129,1.0,5,3
majority,"[""mistral-medium-2505"",""o3-2025-04-16""]",2,0.15891472868217055,100,129,1.0,5,3
human,"[""mistral-medium-2505"",""qwen3-235b-a22b-no-thinking""]",0,0.036585365853658514,25,123,0.663,5,3
human,"[""mistral-medium-2505"",""qwen3-235b-a22b-no-thinking""]",0,0.036585365853658514,50,123,0.626,5,3
human,"[""mistral-medium-2505"",""qwen3-235b-a22b-no-thinking""]",0,0.036585365853658514,100,123,0.717,5,3
opus,"[""mistral-medium-2505"",""qwen3-235b-a22b-no-thinking""]",0,0.036585365853658514,25,123,0.358,5,3
opus,"[""mistral-medium-2505"",""qwen3-235b-a22b-no-thinking""]",0,0.036585365853658514,50,123,0.369,5,3
opus,"[""mistral-medium-2505"",""qwen3-235b-a22b-no-thinking""]",0,0.036585365853658514,100,123,0.335,5,3
sonnet,"[""mistral-medium-2505"",""qwen3-235b-a22b-no-thinking""]",0,0.036585365853658514,25,123,0.493,5,3
sonnet,"[""mistral-medium-2505"",""qwen3-235b-a22b-no-thinking""]",0,0.036585365853658514,50,123,0.551,5,3
sonnet,"[""mistral-medium-2505"",""qwen3-235b-a22b-no-thinking""]",0,0.036585365853658514,100,123,0.592,5,3
haiku,"[""mistral-medium-2505"",""qwen3-235b-a22b-no-thinking""]",0,0.036585365853658514,25,123,0.918,5,3
haiku,"[""mistral-medium-2505"",""qwen3-235b-a22b-no-thinking""]",0,0.036585365853658514,50,123,0.983,5,3
haiku,"[""mistral-medium-2505"",""qwen3-235b-a22b-no-thinking""]",0,0.036585365853658514,100,123,1.0,5,3
oai,"[""mistral-medium-2505"",""qwen3-235b-a22b-no-thinking""]",0,0.036585365853658514,25,123,0.658,5,3
oai,"[""mistral-medium-2505"",""qwen3-235b-a22b-no-thinking""]",0,0.036585365853658514,50,123,0.765,5,3
oai,"[""mistral-medium-2505"",""qwen3-235b-a22b-no-thinking""]",0,0.036585365853658514,100,123,0.837,5,3
gem,"[""mistral-medium-2505"",""qwen3-235b-a22b-no-thinking""]",0,0.036585365853658514,25,123,0.913,5,3
gem,"[""mistral-medium-2505"",""qwen3-235b-a22b-no-thinking""]",0,0.036585365853658514,50,123,0.976,5,3
gem,"[""mistral-medium-2505"",""qwen3-235b-a22b-no-thinking""]",0,0.036585365853658514,100,123,0.999,5,3
majority,"[""mistral-medium-2505"",""qwen3-235b-a22b-no-thinking""]",0,0.036585365853658514,25,123,0.674,5,3
majority,"[""mistral-medium-2505"",""qwen3-235b-a22b-no-thinking""]",0,0.036585365853658514,50,123,0.807,5,3
majority,"[""mistral-medium-2505"",""qwen3-235b-a22b-no-thinking""]",0,0.036585365853658514,100,123,0.895,5,3
human,"[""o3-2025-04-16"",""qwen3-235b-a22b-no-thinking""]",0,0.04807692307692313,25,104,0.702,5,3
human,"[""o3-2025-04-16"",""qwen3-235b-a22b-no-thinking""]",0,0.04807692307692313,50,104,0.706,5,3
human,"[""o3-2025-04-16"",""qwen3-235b-a22b-no-thinking""]",0,0.04807692307692313,100,104,0.812,5,3
opus,"[""o3-2025-04-16"",""qwen3-235b-a22b-no-thinking""]",0,0.04807692307692313,25,103,0.998,5,3
opus,"[""o3-2025-04-16"",""qwen3-235b-a22b-no-thinking""]",0,0.04807692307692313,50,103,1.0,5,3
opus,"[""o3-2025-04-16"",""qwen3-235b-a22b-no-thinking""]",0,0.04807692307692313,100,103,1.0,5,3
sonnet,"[""o3-2025-04-16"",""qwen3-235b-a22b-no-thinking""]",0,0.04807692307692313,25,103,1.0,5,3
sonnet,"[""o3-2025-04-16"",""qwen3-235b-a22b-no-thinking""]",0,0.04807692307692313,50,103,1.0,5,3
sonnet,"[""o3-2025-04-16"",""qwen3-235b-a22b-no-thinking""]",0,0.04807692307692313,100,103,1.0,5,3
haiku,"[""o3-2025-04-16"",""qwen3-235b-a22b-no-thinking""]",0,0.04807692307692313,25,104,1.0,5,3
haiku,"[""o3-2025-04-16"",""qwen3-235b-a22b-no-thinking""]",0,0.04807692307692313,50,104,1.0,5,3
haiku,"[""o3-2025-04-16"",""qwen3-235b-a22b-no-thinking""]",0,0.04807692307692313,100,104,1.0,5,3
oai,"[""o3-2025-04-16"",""qwen3-235b-a22b-no-thinking""]",0,0.04807692307692313,25,104,0.949,5,3
oai,"[""o3-2025-04-16"",""qwen3-235b-a22b-no-thinking""]",0,0.04807692307692313,50,104,0.986,5,3
oai,"[""o3-2025-04-16"",""qwen3-235b-a22b-no-thinking""]",0,0.04807692307692313,100,104,1.0,5,3
gem,"[""o3-2025-04-16"",""qwen3-235b-a22b-no-thinking""]",0,0.04807692307692313,25,104,1.0,5,3
gem,"[""o3-2025-04-16"",""qwen3-235b-a22b-no-thinking""]",0,0.04807692307692313,50,104,1.0,5,3
gem,"[""o3-2025-04-16"",""qwen3-235b-a22b-no-thinking""]",0,0.04807692307692313,100,104,1.0,5,3
majority,"[""o3-2025-04-16"",""qwen3-235b-a22b-no-thinking""]",0,0.04807692307692313,25,104,1.0,5,3
majority,"[""o3-2025-04-16"",""qwen3-235b-a22b-no-thinking""]",0,0.04807692307692313,50,104,1.0,5,3
majority,"[""o3-2025-04-16"",""qwen3-235b-a22b-no-thinking""]",0,0.04807692307692313,100,104,1.0,5,3


==> anc/judgerep_release/outputs/tables/nstar_distribution.csv <==
source,gap_bin,censored,nstar,n,planned_judges,economy_judges
gem,0,False,25.0,2,5,3
gem,0,False,50.0,1,5,3
gem,0,True,inf,3,5,3
gem,1,False,25.0,3,5,3
gem,1,True,inf,1,5,3
gem,2,False,25.0,14,5,3
gem,2,True,inf,1,5,3
gem,3,False,25.0,8,5,3
haiku,0,False,25.0,2,5,3
haiku,0,False,50.0,1,5,3
haiku,0,False,100.0,1,5,3
haiku,0,True,inf,2,5,3
haiku,1,False,25.0,3,5,3
haiku,1,False,50.0,1,5,3
haiku,2,False,25.0,14,5,3
haiku,2,True,inf,1,5,3
haiku,3,False,25.0,8,5,3
human,0,True,inf,6,5,3
human,1,True,inf,4,5,3
human,2,False,25.0,7,5,3
human,2,False,50.0,7,5,3
human,2,False,100.0,1,5,3
human,3,False,25.0,8,5,3
majority,0,False,25.0,2,5,3
majority,0,True,inf,4,5,3
majority,1,False,25.0,2,5,3
majority,1,False,100.0,1,5,3
majority,1,True,inf,1,5,3
majority,2,False,25.0,10,5,3
majority,2,False,50.0,2,5,3
majority,2,True,inf,3,5,3
majority,3,False,25.0,8,5,3
oai,0,False,50.0,2,5,3
oai,0,True,inf,4,5,3
oai,1,False,25.0,2,5,3
oai,1,True,inf,2,5,3
oai,2,False,25.0,3,5,3
oai,2,False,50.0,3,5,3
oai,2,True,inf,9,5,3
oai,3,False,100.0,1,5,3
oai,3,True,inf,7,5,3
opus,0,False,25.0,2,5,3
opus,0,False,50.0,1,5,3
opus,0,True,inf,3,5,3
opus,1,False,25.0,2,5,3
opus,1,True,inf,2,5,3
opus,2,False,25.0,6,5,3
opus,2,False,50.0,1,5,3
opus,2,True,inf,8,5,3
opus,3,False,25.0,8,5,3
sonnet,0,False,25.0,2,5,3
sonnet,0,True,inf,4,5,3
sonnet,1,False,25.0,2,5,3
sonnet,1,True,inf,2,5,3
sonnet,2,False,25.0,7,5,3
sonnet,2,False,50.0,2,5,3
sonnet,2,True,inf,6,5,3
sonnet,3,False,25.0,7,5,3
sonnet,3,False,50.0,1,5,3


==> anc/judgerep_release/outputs/tables/nstar_ratios.csv <==
source,pair_key,n,ratio,planned_judges,economy_judges
opus,"[""chatgpt-4o-latest-20250326"",""claude-opus-4-20250514""]",103,inf,5,3
opus,"[""chatgpt-4o-latest-20250326"",""claude-sonnet-4-20250514""]",88,inf,5,3
opus,"[""chatgpt-4o-latest-20250326"",""gemini-2.5-flash""]",101,inf,5,3
opus,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-opus-4-20250514""]",136,0.5,5,3
opus,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-sonnet-4-20250514""]",106,1.0,5,3
opus,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-flash""]",141,1.0,5,3
opus,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-pro""]",135,1.0,5,3
opus,"[""claude-3-7-sonnet-20250219-thinking-32k"",""mistral-medium-2505""]",123,inf,5,3
opus,"[""claude-3-7-sonnet-20250219-thinking-32k"",""o3-2025-04-16""]",110,1.0,5,3
opus,"[""claude-3-7-sonnet-20250219-thinking-32k"",""qwen3-235b-a22b-no-thinking""]",128,inf,5,3
opus,"[""claude-opus-4-20250514"",""claude-sonnet-4-20250514""]",123,0.5,5,3
opus,"[""claude-opus-4-20250514"",""gemini-2.5-flash""]",145,inf,5,3
opus,"[""claude-opus-4-20250514"",""gemini-2.5-pro""]",145,1.0,5,3
opus,"[""claude-opus-4-20250514"",""o3-2025-04-16""]",115,2.0,5,3
opus,"[""claude-sonnet-4-20250514"",""gemini-2.5-flash""]",139,1.0,5,3
opus,"[""claude-sonnet-4-20250514"",""gemini-2.5-pro""]",120,1.0,5,3
opus,"[""claude-sonnet-4-20250514"",""mistral-medium-2505""]",132,inf,5,3
opus,"[""claude-sonnet-4-20250514"",""o3-2025-04-16""]",105,1.0,5,3
opus,"[""claude-sonnet-4-20250514"",""qwen3-235b-a22b-no-thinking""]",128,inf,5,3
opus,"[""gemini-2.5-flash"",""gemini-2.5-pro""]",96,1.0,5,3
opus,"[""gemini-2.5-pro"",""mistral-medium-2505""]",145,1.0,5,3
opus,"[""gemini-2.5-pro"",""qwen3-235b-a22b-no-thinking""]",122,0.5,5,3
opus,"[""mistral-medium-2505"",""o3-2025-04-16""]",129,0.5,5,3
sonnet,"[""chatgpt-4o-latest-20250326"",""claude-opus-4-20250514""]",103,inf,5,3
sonnet,"[""chatgpt-4o-latest-20250326"",""claude-sonnet-4-20250514""]",89,inf,5,3
sonnet,"[""chatgpt-4o-latest-20250326"",""gemini-2.5-flash""]",101,inf,5,3
sonnet,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-opus-4-20250514""]",136,0.5,5,3
sonnet,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-sonnet-4-20250514""]",106,1.0,5,3
sonnet,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-flash""]",141,1.0,5,3
sonnet,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-pro""]",135,1.0,5,3
sonnet,"[""claude-3-7-sonnet-20250219-thinking-32k"",""mistral-medium-2505""]",123,1.0,5,3
sonnet,"[""claude-3-7-sonnet-20250219-thinking-32k"",""o3-2025-04-16""]",110,1.0,5,3
sonnet,"[""claude-3-7-sonnet-20250219-thinking-32k"",""qwen3-235b-a22b-no-thinking""]",128,2.0,5,3
sonnet,"[""claude-opus-4-20250514"",""claude-sonnet-4-20250514""]",123,0.5,5,3
sonnet,"[""claude-opus-4-20250514"",""gemini-2.5-flash""]",146,inf,5,3
sonnet,"[""claude-opus-4-20250514"",""gemini-2.5-pro""]",146,1.0,5,3
sonnet,"[""claude-opus-4-20250514"",""o3-2025-04-16""]",116,1.0,5,3
sonnet,"[""claude-sonnet-4-20250514"",""gemini-2.5-flash""]",139,1.0,5,3
sonnet,"[""claude-sonnet-4-20250514"",""gemini-2.5-pro""]",121,1.0,5,3
sonnet,"[""claude-sonnet-4-20250514"",""mistral-medium-2505""]",132,inf,5,3
sonnet,"[""claude-sonnet-4-20250514"",""o3-2025-04-16""]",105,1.0,5,3
sonnet,"[""claude-sonnet-4-20250514"",""qwen3-235b-a22b-no-thinking""]",129,inf,5,3
sonnet,"[""gemini-2.5-flash"",""gemini-2.5-pro""]",96,2.0,5,3
sonnet,"[""gemini-2.5-pro"",""mistral-medium-2505""]",145,1.0,5,3
sonnet,"[""gemini-2.5-pro"",""qwen3-235b-a22b-no-thinking""]",122,0.5,5,3
sonnet,"[""mistral-medium-2505"",""o3-2025-04-16""]",129,0.5,5,3
haiku,"[""chatgpt-4o-latest-20250326"",""claude-opus-4-20250514""]",104,1.0,5,3
haiku,"[""chatgpt-4o-latest-20250326"",""claude-sonnet-4-20250514""]",89,0.5,5,3
haiku,"[""chatgpt-4o-latest-20250326"",""gemini-2.5-flash""]",101,inf,5,3
haiku,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-opus-4-20250514""]",137,0.5,5,3
haiku,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-sonnet-4-20250514""]",106,1.0,5,3
haiku,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-flash""]",143,1.0,5,3
haiku,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-pro""]",136,1.0,5,3
haiku,"[""claude-3-7-sonnet-20250219-thinking-32k"",""mistral-medium-2505""]",123,0.5,5,3
haiku,"[""claude-3-7-sonnet-20250219-thinking-32k"",""o3-2025-04-16""]",111,1.0,5,3
haiku,"[""claude-3-7-sonnet-20250219-thinking-32k"",""qwen3-235b-a22b-no-thinking""]",129,1.0,5,3
haiku,"[""claude-opus-4-20250514"",""claude-sonnet-4-20250514""]",123,0.5,5,3
haiku,"[""claude-opus-4-20250514"",""gemini-2.5-flash""]",146,0.5,5,3
haiku,"[""claude-opus-4-20250514"",""gemini-2.5-pro""]",146,1.0,5,3
haiku,"[""claude-opus-4-20250514"",""o3-2025-04-16""]",116,1.0,5,3
haiku,"[""claude-sonnet-4-20250514"",""gemini-2.5-flash""]",139,1.0,5,3
haiku,"[""claude-sonnet-4-20250514"",""gemini-2.5-pro""]",121,1.0,5,3
haiku,"[""claude-sonnet-4-20250514"",""mistral-medium-2505""]",133,1.0,5,3
haiku,"[""claude-sonnet-4-20250514"",""o3-2025-04-16""]",106,1.0,5,3
haiku,"[""claude-sonnet-4-20250514"",""qwen3-235b-a22b-no-thinking""]",130,1.0,5,3
haiku,"[""gemini-2.5-flash"",""gemini-2.5-pro""]",96,1.0,5,3
haiku,"[""gemini-2.5-pro"",""mistral-medium-2505""]",146,1.0,5,3
haiku,"[""gemini-2.5-pro"",""qwen3-235b-a22b-no-thinking""]",122,0.5,5,3
haiku,"[""mistral-medium-2505"",""o3-2025-04-16""]",129,0.5,5,3
oai,"[""chatgpt-4o-latest-20250326"",""claude-opus-4-20250514""]",104,inf,5,3
oai,"[""chatgpt-4o-latest-20250326"",""claude-sonnet-4-20250514""]",89,inf,5,3
oai,"[""chatgpt-4o-latest-20250326"",""gemini-2.5-flash""]",101,inf,5,3
oai,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-opus-4-20250514""]",136,0.5,5,3
oai,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-sonnet-4-20250514""]",106,2.0,5,3
oai,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-flash""]",143,inf,5,3
oai,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-pro""]",134,inf,5,3
oai,"[""claude-3-7-sonnet-20250219-thinking-32k"",""mistral-medium-2505""]",123,inf,5,3
oai,"[""claude-3-7-sonnet-20250219-thinking-32k"",""o3-2025-04-16""]",111,4.0,5,3
oai,"[""claude-3-7-sonnet-20250219-thinking-32k"",""qwen3-235b-a22b-no-thinking""]",129,inf,5,3
oai,"[""claude-opus-4-20250514"",""claude-sonnet-4-20250514""]",123,1.0,5,3
oai,"[""claude-opus-4-20250514"",""gemini-2.5-flash""]",146,inf,5,3
oai,"[""claude-opus-4-20250514"",""gemini-2.5-pro""]",146,inf,5,3
oai,"[""claude-opus-4-20250514"",""o3-2025-04-16""]",116,inf,5,3
oai,"[""claude-sonnet-4-20250514"",""gemini-2.5-flash""]",140,inf,5,3
oai,"[""claude-sonnet-4-20250514"",""gemini-2.5-pro""]",121,inf,5,3
oai,"[""claude-sonnet-4-20250514"",""mistral-medium-2505""]",133,inf,5,3
oai,"[""claude-sonnet-4-20250514"",""o3-2025-04-16""]",106,inf,5,3
oai,"[""claude-sonnet-4-20250514"",""qwen3-235b-a22b-no-thinking""]",130,inf,5,3
oai,"[""gemini-2.5-flash"",""gemini-2.5-pro""]",96,inf,5,3
oai,"[""gemini-2.5-pro"",""mistral-medium-2505""]",146,1.0,5,3
oai,"[""gemini-2.5-pro"",""qwen3-235b-a22b-no-thinking""]",122,1.0,5,3
oai,"[""mistral-medium-2505"",""o3-2025-04-16""]",129,0.5,5,3
gem,"[""chatgpt-4o-latest-20250326"",""claude-opus-4-20250514""]",104,1.0,5,3
gem,"[""chatgpt-4o-latest-20250326"",""claude-sonnet-4-20250514""]",89,0.5,5,3
gem,"[""chatgpt-4o-latest-20250326"",""gemini-2.5-flash""]",101,inf,5,3
gem,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-opus-4-20250514""]",137,0.5,5,3
gem,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-sonnet-4-20250514""]",106,1.0,5,3
gem,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-flash""]",143,1.0,5,3
gem,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-pro""]",136,1.0,5,3
gem,"[""claude-3-7-sonnet-20250219-thinking-32k"",""mistral-medium-2505""]",123,0.5,5,3
gem,"[""claude-3-7-sonnet-20250219-thinking-32k"",""o3-2025-04-16""]",111,1.0,5,3
gem,"[""claude-3-7-sonnet-20250219-thinking-32k"",""qwen3-235b-a22b-no-thinking""]",129,1.0,5,3
gem,"[""claude-opus-4-20250514"",""claude-sonnet-4-20250514""]",123,0.5,5,3
gem,"[""claude-opus-4-20250514"",""gemini-2.5-flash""]",146,0.5,5,3
gem,"[""claude-opus-4-20250514"",""gemini-2.5-pro""]",146,1.0,5,3
gem,"[""claude-opus-4-20250514"",""o3-2025-04-16""]",116,1.0,5,3
gem,"[""claude-sonnet-4-20250514"",""gemini-2.5-flash""]",140,1.0,5,3
gem,"[""claude-sonnet-4-20250514"",""gemini-2.5-pro""]",121,1.0,5,3
gem,"[""claude-sonnet-4-20250514"",""mistral-medium-2505""]",133,1.0,5,3
gem,"[""claude-sonnet-4-20250514"",""o3-2025-04-16""]",106,1.0,5,3
gem,"[""claude-sonnet-4-20250514"",""qwen3-235b-a22b-no-thinking""]",130,1.0,5,3
gem,"[""gemini-2.5-flash"",""gemini-2.5-pro""]",96,1.0,5,3
gem,"[""gemini-2.5-pro"",""mistral-medium-2505""]",146,1.0,5,3
gem,"[""gemini-2.5-pro"",""qwen3-235b-a22b-no-thinking""]",122,0.5,5,3
gem,"[""mistral-medium-2505"",""o3-2025-04-16""]",129,0.5,5,3
majority,"[""chatgpt-4o-latest-20250326"",""claude-opus-4-20250514""]",104,2.0,5,3
majority,"[""chatgpt-4o-latest-20250326"",""claude-sonnet-4-20250514""]",89,1.0,5,3
majority,"[""chatgpt-4o-latest-20250326"",""gemini-2.5-flash""]",101,inf,5,3
majority,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-opus-4-20250514""]",137,0.5,5,3
majority,"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-sonnet-4-20250514""]",106,1.0,5,3
majority,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-flash""]",143,1.0,5,3
majority,"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-pro""]",136,1.0,5,3
majority,"[""claude-3-7-sonnet-20250219-thinking-32k"",""mistral-medium-2505""]",123,0.5,5,3
majority,"[""claude-3-7-sonnet-20250219-thinking-32k"",""o3-2025-04-16""]",111,1.0,5,3
majority,"[""claude-3-7-sonnet-20250219-thinking-32k"",""qwen3-235b-a22b-no-thinking""]",129,1.0,5,3
majority,"[""claude-opus-4-20250514"",""claude-sonnet-4-20250514""]",123,0.5,5,3
majority,"[""claude-opus-4-20250514"",""gemini-2.5-flash""]",146,0.5,5,3
majority,"[""claude-opus-4-20250514"",""gemini-2.5-pro""]",146,1.0,5,3
majority,"[""claude-opus-4-20250514"",""o3-2025-04-16""]",116,1.0,5,3
majority,"[""claude-sonnet-4-20250514"",""gemini-2.5-flash""]",140,1.0,5,3
majority,"[""claude-sonnet-4-20250514"",""gemini-2.5-pro""]",121,1.0,5,3
majority,"[""claude-sonnet-4-20250514"",""mistral-medium-2505""]",133,inf,5,3
majority,"[""claude-sonnet-4-20250514"",""o3-2025-04-16""]",106,1.0,5,3
majority,"[""claude-sonnet-4-20250514"",""qwen3-235b-a22b-no-thinking""]",130,inf,5,3
majority,"[""gemini-2.5-flash"",""gemini-2.5-pro""]",96,1.0,5,3
majority,"[""gemini-2.5-pro"",""mistral-medium-2505""]",146,1.0,5,3
majority,"[""gemini-2.5-pro"",""qwen3-235b-a22b-no-thinking""]",122,0.5,5,3
majority,"[""mistral-medium-2505"",""o3-2025-04-16""]",129,0.5,5,3


==> anc/judgerep_release/outputs/tables/null_comparison.csv <==
judge,metric,n,actual,ci_low,ci_high,n_bootstrap_valid,n_bootstrap_undefined,planned_judges,economy_judges
gem,tau,4000,0.8888888888888888,0.7222222222222222,1.0,1000,0,5,3
gem,precision,4000,0.9565217391304348,1.0,1.0,1000,0,5,3
haiku,tau,3998,0.8888888888888888,0.6666666666666666,1.0,1000,0,5,3
haiku,precision,3998,0.9565217391304348,1.0,1.0,1000,0,5,3
oai,tau,3997,0.16666666666666666,-0.1111111111111111,0.7222222222222222,1000,0,5,3
oai,precision,3997,0.5,0.0,1.0,791,209,5,3
opus,tau,3971,0.6666666666666666,0.5,0.9444444444444445,1000,0,5,3
opus,precision,3971,0.8823529411764706,0.8571428571428571,1.0,995,5,5,3
sonnet,tau,3980,0.6666666666666666,0.5555555555555556,0.9444444444444445,1000,0,5,3
sonnet,precision,3980,0.8947368421052632,0.875,1.0,995,5,5,3


==> anc/judgerep_release/outputs/tables/null_model.csv <==
judge,rep,n,tau,precision,planned_judges,economy_judges
opus,0,3971,0.8333333333333334,1.0,5,3
opus,1,3971,0.8333333333333334,1.0,5,3
opus,2,3971,0.6666666666666666,1.0,5,3
opus,3,3971,0.2777777777777778,,5,3
opus,4,3971,0.7222222222222222,1.0,5,3
opus,5,3971,0.9444444444444445,1.0,5,3
opus,6,3971,0.7777777777777778,1.0,5,3
opus,7,3971,0.7777777777777778,1.0,5,3
opus,8,3971,0.9444444444444445,1.0,5,3
opus,9,3971,0.5,1.0,5,3
opus,10,3971,0.7777777777777778,1.0,5,3
opus,11,3971,0.8333333333333334,1.0,5,3
opus,12,3971,0.7777777777777778,1.0,5,3
opus,13,3971,0.7777777777777778,1.0,5,3
opus,14,3971,0.6666666666666666,1.0,5,3
opus,15,3971,0.5555555555555556,0.5,5,3
opus,16,3971,0.8333333333333334,1.0,5,3
opus,17,3971,0.5555555555555556,1.0,5,3
opus,18,3971,0.7222222222222222,1.0,5,3
opus,19,3971,0.7777777777777778,1.0,5,3
opus,20,3971,0.7222222222222222,1.0,5,3
opus,21,3971,0.6666666666666666,1.0,5,3
opus,22,3971,0.8333333333333334,1.0,5,3
opus,23,3971,0.8888888888888888,1.0,5,3
opus,24,3971,0.6666666666666666,1.0,5,3
opus,25,3971,0.7777777777777778,1.0,5,3
opus,26,3971,0.8888888888888888,1.0,5,3
opus,27,3971,0.8333333333333334,1.0,5,3
opus,28,3971,0.7222222222222222,1.0,5,3
opus,29,3971,0.8888888888888888,1.0,5,3
opus,30,3971,0.6666666666666666,1.0,5,3
opus,31,3971,0.7777777777777778,1.0,5,3
opus,32,3971,0.8333333333333334,1.0,5,3
opus,33,3971,0.7777777777777778,1.0,5,3
opus,34,3971,0.7777777777777778,1.0,5,3
opus,35,3971,0.7222222222222222,1.0,5,3
opus,36,3971,0.7777777777777778,1.0,5,3
opus,37,3971,0.6666666666666666,1.0,5,3
opus,38,3971,0.7777777777777778,1.0,5,3
opus,39,3971,0.7222222222222222,1.0,5,3
opus,40,3971,0.6666666666666666,1.0,5,3
opus,41,3971,0.5555555555555556,1.0,5,3
opus,42,3971,1.0,1.0,5,3
opus,43,3971,0.5,1.0,5,3
opus,44,3971,0.7222222222222222,1.0,5,3
opus,45,3971,0.7222222222222222,1.0,5,3
opus,46,3971,0.7222222222222222,1.0,5,3
opus,47,3971,0.7222222222222222,1.0,5,3
opus,48,3971,0.7777777777777778,1.0,5,3
opus,49,3971,0.611111111111111,1.0,5,3
opus,50,3971,0.4444444444444444,1.0,5,3
opus,51,3971,0.6666666666666666,1.0,5,3
opus,52,3971,0.9444444444444445,1.0,5,3
opus,53,3971,0.6666666666666666,1.0,5,3
opus,54,3971,0.7777777777777778,1.0,5,3
opus,55,3971,0.7222222222222222,1.0,5,3
opus,56,3971,0.8333333333333334,1.0,5,3
opus,57,3971,0.7777777777777778,1.0,5,3
opus,58,3971,0.8888888888888888,1.0,5,3
opus,59,3971,0.6666666666666666,0.8,5,3
opus,60,3971,0.7777777777777778,1.0,5,3
opus,61,3971,0.6666666666666666,1.0,5,3
opus,62,3971,0.3888888888888889,1.0,5,3
opus,63,3971,0.611111111111111,1.0,5,3
opus,64,3971,0.5555555555555556,1.0,5,3
opus,65,3971,0.7777777777777778,1.0,5,3
opus,66,3971,0.9444444444444445,1.0,5,3
opus,67,3971,0.7777777777777778,1.0,5,3
opus,68,3971,0.7777777777777778,1.0,5,3
opus,69,3971,0.7777777777777778,1.0,5,3
opus,70,3971,0.611111111111111,1.0,5,3
opus,71,3971,1.0,1.0,5,3
opus,72,3971,0.8333333333333334,1.0,5,3
opus,73,3971,0.7777777777777778,1.0,5,3
opus,74,3971,0.5555555555555556,1.0,5,3
opus,75,3971,0.7222222222222222,1.0,5,3
opus,76,3971,0.8888888888888888,1.0,5,3
opus,77,3971,0.7222222222222222,1.0,5,3
opus,78,3971,0.7777777777777778,1.0,5,3
opus,79,3971,0.7222222222222222,1.0,5,3
opus,80,3971,0.8333333333333334,1.0,5,3
opus,81,3971,0.7777777777777778,1.0,5,3
opus,82,3971,0.9444444444444445,1.0,5,3
opus,83,3971,0.7777777777777778,1.0,5,3
opus,84,3971,0.8333333333333334,1.0,5,3
opus,85,3971,0.7222222222222222,1.0,5,3
opus,86,3971,0.8333333333333334,1.0,5,3
opus,87,3971,0.8888888888888888,1.0,5,3
opus,88,3971,0.611111111111111,1.0,5,3
opus,89,3971,0.611111111111111,1.0,5,3
opus,90,3971,0.8333333333333334,1.0,5,3
opus,91,3971,0.7777777777777778,1.0,5,3
opus,92,3971,0.7222222222222222,1.0,5,3
opus,93,3971,0.9444444444444445,1.0,5,3
opus,94,3971,0.7777777777777778,1.0,5,3
opus,95,3971,0.6666666666666666,1.0,5,3
opus,96,3971,0.7777777777777778,1.0,5,3
opus,97,3971,0.7222222222222222,1.0,5,3
opus,98,3971,0.7777777777777778,1.0,5,3
opus,99,3971,0.6666666666666666,1.0,5,3
opus,100,3971,0.611111111111111,1.0,5,3
opus,101,3971,0.8888888888888888,1.0,5,3
opus,102,3971,0.611111111111111,1.0,5,3
opus,103,3971,1.0,1.0,5,3
opus,104,3971,0.7222222222222222,1.0,5,3
opus,105,3971,0.5555555555555556,1.0,5,3
opus,106,3971,0.7777777777777778,1.0,5,3
opus,107,3971,0.4444444444444444,1.0,5,3
opus,108,3971,0.7777777777777778,1.0,5,3
opus,109,3971,0.611111111111111,1.0,5,3
opus,110,3971,0.7222222222222222,1.0,5,3
opus,111,3971,0.9444444444444445,1.0,5,3
opus,112,3971,0.9444444444444445,1.0,5,3
opus,113,3971,0.7777777777777778,1.0,5,3
opus,114,3971,0.9444444444444445,1.0,5,3
opus,115,3971,0.4444444444444444,1.0,5,3
opus,116,3971,0.7222222222222222,1.0,5,3
opus,117,3971,0.8888888888888888,1.0,5,3
opus,118,3971,0.5555555555555556,0.8,5,3
opus,119,3971,0.6666666666666666,1.0,5,3
opus,120,3971,0.7777777777777778,1.0,5,3
opus,121,3971,0.7222222222222222,1.0,5,3
opus,122,3971,0.7777777777777778,0.8888888888888888,5,3
opus,123,3971,0.6666666666666666,1.0,5,3
opus,124,3971,0.4444444444444444,1.0,5,3
opus,125,3971,0.7222222222222222,1.0,5,3
opus,126,3971,0.611111111111111,1.0,5,3
opus,127,3971,0.6666666666666666,1.0,5,3
opus,128,3971,0.9444444444444445,1.0,5,3
opus,129,3971,0.5555555555555556,1.0,5,3
opus,130,3971,0.6666666666666666,0.8,5,3
opus,131,3971,0.7222222222222222,1.0,5,3
opus,132,3971,0.7222222222222222,1.0,5,3
opus,133,3971,0.6666666666666666,1.0,5,3
opus,134,3971,0.8333333333333334,1.0,5,3
opus,135,3971,0.7777777777777778,1.0,5,3
opus,136,3971,0.7777777777777778,1.0,5,3
opus,137,3971,0.8333333333333334,1.0,5,3
opus,138,3971,0.8888888888888888,1.0,5,3
opus,139,3971,0.6666666666666666,1.0,5,3
opus,140,3971,0.7222222222222222,1.0,5,3
opus,141,3971,0.7222222222222222,1.0,5,3
opus,142,3971,0.6666666666666666,1.0,5,3
opus,143,3971,1.0,1.0,5,3
opus,144,3971,0.7222222222222222,1.0,5,3
opus,145,3971,0.7222222222222222,1.0,5,3
opus,146,3971,0.7222222222222222,1.0,5,3
opus,147,3971,0.7777777777777778,1.0,5,3
opus,148,3971,0.6666666666666666,1.0,5,3
opus,149,3971,0.7777777777777778,1.0,5,3
opus,150,3971,0.8333333333333334,1.0,5,3
opus,151,3971,0.8333333333333334,1.0,5,3
opus,152,3971,0.611111111111111,1.0,5,3
opus,153,3971,0.7222222222222222,1.0,5,3
opus,154,3971,0.8333333333333334,1.0,5,3
opus,155,3971,0.6666666666666666,1.0,5,3
opus,156,3971,0.611111111111111,1.0,5,3
opus,157,3971,0.9444444444444445,1.0,5,3
opus,158,3971,0.8333333333333334,1.0,5,3
opus,159,3971,0.7777777777777778,1.0,5,3
opus,160,3971,0.611111111111111,1.0,5,3
opus,161,3971,0.611111111111111,1.0,5,3
opus,162,3971,0.7777777777777778,1.0,5,3
opus,163,3971,0.7777777777777778,1.0,5,3
opus,164,3971,0.7222222222222222,1.0,5,3
opus,165,3971,0.8888888888888888,1.0,5,3
opus,166,3971,0.7777777777777778,1.0,5,3
opus,167,3971,0.611111111111111,1.0,5,3
opus,168,3971,0.8333333333333334,1.0,5,3
opus,169,3971,0.7222222222222222,1.0,5,3
opus,170,3971,0.611111111111111,1.0,5,3
opus,171,3971,0.611111111111111,1.0,5,3
opus,172,3971,0.6666666666666666,1.0,5,3
opus,173,3971,0.9444444444444445,1.0,5,3
opus,174,3971,0.7777777777777778,1.0,5,3
opus,175,3971,0.4444444444444444,1.0,5,3
opus,176,3971,0.7777777777777778,1.0,5,3
opus,177,3971,0.6666666666666666,1.0,5,3
opus,178,3971,0.5555555555555556,1.0,5,3
opus,179,3971,0.6666666666666666,1.0,5,3
opus,180,3971,0.6666666666666666,1.0,5,3
opus,181,3971,0.6666666666666666,1.0,5,3
opus,182,3971,0.7777777777777778,1.0,5,3
opus,183,3971,0.7777777777777778,1.0,5,3
opus,184,3971,0.5555555555555556,1.0,5,3
opus,185,3971,0.8333333333333334,1.0,5,3
opus,186,3971,0.7777777777777778,1.0,5,3
opus,187,3971,0.8888888888888888,1.0,5,3
opus,188,3971,0.8888888888888888,1.0,5,3
opus,189,3971,0.7222222222222222,1.0,5,3
opus,190,3971,0.7777777777777778,0.75,5,3
opus,191,3971,0.7222222222222222,1.0,5,3
opus,192,3971,0.611111111111111,1.0,5,3
opus,193,3971,0.611111111111111,1.0,5,3
opus,194,3971,0.7222222222222222,1.0,5,3
opus,195,3971,0.7222222222222222,1.0,5,3
opus,196,3971,0.7777777777777778,1.0,5,3
opus,197,3971,0.7222222222222222,1.0,5,3
opus,198,3971,0.8888888888888888,1.0,5,3
opus,199,3971,0.8333333333333334,1.0,5,3
opus,200,3971,0.5,1.0,5,3
opus,201,3971,0.7777777777777778,1.0,5,3
opus,202,3971,0.3888888888888889,0.8333333333333334,5,3
opus,203,3971,0.7777777777777778,1.0,5,3
opus,204,3971,0.8333333333333334,1.0,5,3
opus,205,3971,0.611111111111111,0.8,5,3
opus,206,3971,0.7222222222222222,0.8333333333333334,5,3
opus,207,3971,0.7222222222222222,1.0,5,3
opus,208,3971,0.7222222222222222,1.0,5,3
opus,209,3971,0.611111111111111,1.0,5,3
opus,210,3971,0.8333333333333334,0.75,5,3
opus,211,3971,0.7222222222222222,1.0,5,3
opus,212,3971,0.7222222222222222,1.0,5,3
opus,213,3971,0.8333333333333334,1.0,5,3
opus,214,3971,0.6666666666666666,1.0,5,3
opus,215,3971,0.5555555555555556,1.0,5,3
opus,216,3971,0.8333333333333334,1.0,5,3
opus,217,3971,0.611111111111111,1.0,5,3
opus,218,3971,0.4444444444444444,1.0,5,3
opus,219,3971,0.8333333333333334,1.0,5,3
opus,220,3971,0.8333333333333334,1.0,5,3
opus,221,3971,0.8888888888888888,1.0,5,3
opus,222,3971,0.7777777777777778,1.0,5,3
opus,223,3971,0.8333333333333334,1.0,5,3
opus,224,3971,0.7222222222222222,1.0,5,3
opus,225,3971,0.7222222222222222,0.8571428571428571,5,3
opus,226,3971,0.6666666666666666,1.0,5,3
opus,227,3971,0.7222222222222222,1.0,5,3
opus,228,3971,0.7777777777777778,1.0,5,3
opus,229,3971,0.5555555555555556,0.8333333333333334,5,3
opus,230,3971,0.7222222222222222,1.0,5,3
opus,231,3971,0.8888888888888888,1.0,5,3
opus,232,3971,0.611111111111111,1.0,5,3
opus,233,3971,0.8333333333333334,1.0,5,3
opus,234,3971,0.8333333333333334,1.0,5,3
opus,235,3971,0.8888888888888888,1.0,5,3
opus,236,3971,0.8333333333333334,1.0,5,3
opus,237,3971,0.6666666666666666,1.0,5,3
opus,238,3971,0.8333333333333334,1.0,5,3
opus,239,3971,0.611111111111111,1.0,5,3
opus,240,3971,0.6666666666666666,1.0,5,3
opus,241,3971,0.7222222222222222,1.0,5,3
opus,242,3971,0.7777777777777778,1.0,5,3
opus,243,3971,0.7222222222222222,1.0,5,3
opus,244,3971,0.8333333333333334,1.0,5,3
opus,245,3971,0.7777777777777778,1.0,5,3
opus,246,3971,0.9444444444444445,1.0,5,3
opus,247,3971,0.7222222222222222,1.0,5,3
opus,248,3971,0.8888888888888888,1.0,5,3
opus,249,3971,0.7777777777777778,1.0,5,3
opus,250,3971,0.6666666666666666,1.0,5,3
opus,251,3971,0.8888888888888888,1.0,5,3
opus,252,3971,0.7777777777777778,1.0,5,3
opus,253,3971,0.7777777777777778,1.0,5,3
opus,254,3971,0.7222222222222222,1.0,5,3
opus,255,3971,0.8888888888888888,1.0,5,3
opus,256,3971,0.7777777777777778,1.0,5,3
opus,257,3971,0.5,1.0,5,3
opus,258,3971,0.611111111111111,0.8,5,3
opus,259,3971,0.8333333333333334,1.0,5,3
opus,260,3971,0.7777777777777778,1.0,5,3
opus,261,3971,0.5,1.0,5,3
opus,262,3971,0.7777777777777778,1.0,5,3
opus,263,3971,0.6666666666666666,1.0,5,3
opus,264,3971,0.9444444444444445,1.0,5,3
opus,265,3971,0.7777777777777778,1.0,5,3
opus,266,3971,0.611111111111111,1.0,5,3
opus,267,3971,0.5555555555555556,1.0,5,3
opus,268,3971,0.611111111111111,1.0,5,3
opus,269,3971,0.9444444444444445,1.0,5,3
opus,270,3971,0.6666666666666666,1.0,5,3
opus,271,3971,0.7222222222222222,1.0,5,3
opus,272,3971,0.7222222222222222,1.0,5,3
opus,273,3971,0.9444444444444445,1.0,5,3
opus,274,3971,0.611111111111111,1.0,5,3
opus,275,3971,0.7777777777777778,1.0,5,3
opus,276,3971,0.7777777777777778,1.0,5,3
opus,277,3971,1.0,1.0,5,3
opus,278,3971,0.611111111111111,1.0,5,3
opus,279,3971,0.5,1.0,5,3
opus,280,3971,0.7222222222222222,1.0,5,3
opus,281,3971,0.7777777777777778,1.0,5,3
opus,282,3971,0.8888888888888888,1.0,5,3
opus,283,3971,0.7222222222222222,1.0,5,3
opus,284,3971,0.5555555555555556,1.0,5,3
opus,285,3971,0.7222222222222222,1.0,5,3
opus,286,3971,0.8888888888888888,0.8333333333333334,5,3
opus,287,3971,0.7777777777777778,1.0,5,3
opus,288,3971,0.6666666666666666,1.0,5,3
opus,289,3971,0.8888888888888888,1.0,5,3
opus,290,3971,0.611111111111111,1.0,5,3
opus,291,3971,0.8333333333333334,1.0,5,3
opus,292,3971,0.7777777777777778,1.0,5,3
opus,293,3971,0.8333333333333334,1.0,5,3
opus,294,3971,0.7222222222222222,1.0,5,3
opus,295,3971,0.7222222222222222,1.0,5,3
opus,296,3971,0.7777777777777778,1.0,5,3
opus,297,3971,0.7777777777777778,1.0,5,3
opus,298,3971,0.8888888888888888,1.0,5,3
opus,299,3971,0.7777777777777778,1.0,5,3
opus,300,3971,0.5555555555555556,1.0,5,3
opus,301,3971,0.7777777777777778,1.0,5,3
opus,302,3971,0.8333333333333334,1.0,5,3
opus,303,3971,0.6666666666666666,1.0,5,3
opus,304,3971,0.7222222222222222,1.0,5,3
opus,305,3971,0.611111111111111,1.0,5,3
opus,306,3971,0.8888888888888888,1.0,5,3
opus,307,3971,0.8888888888888888,1.0,5,3
opus,308,3971,0.7222222222222222,1.0,5,3
opus,309,3971,0.8333333333333334,1.0,5,3
opus,310,3971,0.7222222222222222,1.0,5,3
opus,311,3971,0.7777777777777778,1.0,5,3
opus,312,3971,0.7777777777777778,1.0,5,3
opus,313,3971,0.9444444444444445,1.0,5,3
opus,314,3971,0.7777777777777778,1.0,5,3
opus,315,3971,0.7222222222222222,0.875,5,3
opus,316,3971,0.7777777777777778,1.0,5,3
opus,317,3971,0.7777777777777778,1.0,5,3
opus,318,3971,0.611111111111111,1.0,5,3
opus,319,3971,0.7777777777777778,1.0,5,3
opus,320,3971,0.611111111111111,0.75,5,3
opus,321,3971,0.7222222222222222,1.0,5,3
opus,322,3971,0.5555555555555556,1.0,5,3
opus,323,3971,0.8888888888888888,1.0,5,3
opus,324,3971,0.7222222222222222,1.0,5,3
opus,325,3971,0.7777777777777778,1.0,5,3
opus,326,3971,0.8333333333333334,1.0,5,3
opus,327,3971,0.7222222222222222,1.0,5,3
opus,328,3971,0.6666666666666666,1.0,5,3
opus,329,3971,0.7222222222222222,1.0,5,3
opus,330,3971,0.8333333333333334,1.0,5,3
opus,331,3971,0.6666666666666666,1.0,5,3
opus,332,3971,0.7777777777777778,1.0,5,3
opus,333,3971,0.8888888888888888,,5,3
opus,334,3971,0.8888888888888888,1.0,5,3
opus,335,3971,0.5555555555555556,1.0,5,3
opus,336,3971,0.7777777777777778,1.0,5,3
opus,337,3971,0.8333333333333334,1.0,5,3
opus,338,3971,0.611111111111111,1.0,5,3
opus,339,3971,0.7222222222222222,1.0,5,3
opus,340,3971,0.8333333333333334,1.0,5,3
opus,341,3971,0.7222222222222222,1.0,5,3
opus,342,3971,0.7777777777777778,1.0,5,3
opus,343,3971,0.5,1.0,5,3
opus,344,3971,0.7777777777777778,1.0,5,3
opus,345,3971,0.8888888888888888,1.0,5,3
opus,346,3971,0.8888888888888888,1.0,5,3
opus,347,3971,0.8333333333333334,1.0,5,3
opus,348,3971,0.7777777777777778,1.0,5,3
opus,349,3971,0.5555555555555556,1.0,5,3
opus,350,3971,0.6666666666666666,1.0,5,3
opus,351,3971,0.3888888888888889,1.0,5,3
opus,352,3971,0.611111111111111,1.0,5,3
opus,353,3971,0.4444444444444444,1.0,5,3
opus,354,3971,0.8333333333333334,1.0,5,3
opus,355,3971,0.7222222222222222,1.0,5,3
opus,356,3971,0.8333333333333334,1.0,5,3
opus,357,3971,0.8888888888888888,1.0,5,3
opus,358,3971,0.6666666666666666,0.8,5,3
opus,359,3971,0.611111111111111,1.0,5,3
opus,360,3971,0.7777777777777778,1.0,5,3
opus,361,3971,0.5,1.0,5,3
opus,362,3971,0.8333333333333334,1.0,5,3
opus,363,3971,0.8888888888888888,1.0,5,3
opus,364,3971,0.8333333333333334,1.0,5,3
opus,365,3971,0.8333333333333334,1.0,5,3
opus,366,3971,0.7777777777777778,,5,3
opus,367,3971,0.9444444444444445,1.0,5,3
opus,368,3971,0.8333333333333334,1.0,5,3
opus,369,3971,0.9444444444444445,1.0,5,3
opus,370,3971,0.611111111111111,1.0,5,3
opus,371,3971,0.7222222222222222,1.0,5,3
opus,372,3971,0.7222222222222222,1.0,5,3
opus,373,3971,0.611111111111111,1.0,5,3
opus,374,3971,0.7222222222222222,1.0,5,3
opus,375,3971,0.8333333333333334,1.0,5,3
opus,376,3971,0.6666666666666666,1.0,5,3
opus,377,3971,0.7777777777777778,1.0,5,3
opus,378,3971,0.8333333333333334,1.0,5,3
opus,379,3971,0.7777777777777778,1.0,5,3
opus,380,3971,0.8888888888888888,1.0,5,3
opus,381,3971,0.7222222222222222,1.0,5,3
opus,382,3971,0.7222222222222222,1.0,5,3
opus,383,3971,0.8333333333333334,1.0,5,3
opus,384,3971,0.8333333333333334,1.0,5,3
opus,385,3971,0.8888888888888888,1.0,5,3
opus,386,3971,0.7777777777777778,1.0,5,3
opus,387,3971,0.6666666666666666,1.0,5,3
opus,388,3971,0.7222222222222222,1.0,5,3
opus,389,3971,0.8888888888888888,1.0,5,3
opus,390,3971,0.8888888888888888,1.0,5,3
opus,391,3971,0.8333333333333334,1.0,5,3
opus,392,3971,0.8333333333333334,1.0,5,3
opus,393,3971,0.7222222222222222,1.0,5,3
opus,394,3971,0.7777777777777778,1.0,5,3
opus,395,3971,0.7222222222222222,1.0,5,3
opus,396,3971,0.7222222222222222,1.0,5,3
opus,397,3971,0.7777777777777778,1.0,5,3
opus,398,3971,0.8888888888888888,1.0,5,3
opus,399,3971,0.6666666666666666,1.0,5,3
opus,400,3971,0.7777777777777778,1.0,5,3
opus,401,3971,0.8333333333333334,1.0,5,3
opus,402,3971,0.8888888888888888,1.0,5,3
opus,403,3971,0.7777777777777778,1.0,5,3
opus,404,3971,0.7777777777777778,1.0,5,3
opus,405,3971,0.6666666666666666,1.0,5,3
opus,406,3971,0.8333333333333334,1.0,5,3
opus,407,3971,0.8333333333333334,1.0,5,3
opus,408,3971,0.611111111111111,1.0,5,3
opus,409,3971,0.7777777777777778,1.0,5,3
opus,410,3971,1.0,1.0,5,3
opus,411,3971,0.8888888888888888,1.0,5,3
opus,412,3971,0.6666666666666666,1.0,5,3
opus,413,3971,0.7777777777777778,1.0,5,3
opus,414,3971,0.6666666666666666,1.0,5,3
opus,415,3971,0.6666666666666666,1.0,5,3
opus,416,3971,0.5555555555555556,1.0,5,3
opus,417,3971,0.7222222222222222,1.0,5,3
opus,418,3971,0.8888888888888888,1.0,5,3
opus,419,3971,0.8333333333333334,1.0,5,3
opus,420,3971,0.6666666666666666,1.0,5,3
opus,421,3971,0.8888888888888888,1.0,5,3
opus,422,3971,0.611111111111111,1.0,5,3
opus,423,3971,0.7222222222222222,1.0,5,3
opus,424,3971,0.7777777777777778,1.0,5,3
opus,425,3971,0.7222222222222222,1.0,5,3
opus,426,3971,0.9444444444444445,1.0,5,3
opus,427,3971,0.7777777777777778,1.0,5,3
opus,428,3971,1.0,1.0,5,3
opus,429,3971,0.7777777777777778,1.0,5,3
opus,430,3971,0.6666666666666666,1.0,5,3
opus,431,3971,0.7222222222222222,1.0,5,3
opus,432,3971,1.0,1.0,5,3
opus,433,3971,0.6666666666666666,1.0,5,3
opus,434,3971,0.6666666666666666,1.0,5,3
opus,435,3971,0.7777777777777778,1.0,5,3
opus,436,3971,0.6666666666666666,1.0,5,3
opus,437,3971,0.6666666666666666,1.0,5,3
opus,438,3971,0.611111111111111,1.0,5,3
opus,439,3971,0.7222222222222222,1.0,5,3
opus,440,3971,0.7777777777777778,1.0,5,3
opus,441,3971,0.9444444444444445,1.0,5,3
opus,442,3971,0.7222222222222222,1.0,5,3
opus,443,3971,0.7222222222222222,1.0,5,3
opus,444,3971,0.611111111111111,1.0,5,3
opus,445,3971,0.6666666666666666,1.0,5,3
opus,446,3971,0.7777777777777778,1.0,5,3
opus,447,3971,0.7222222222222222,1.0,5,3
opus,448,3971,0.7777777777777778,1.0,5,3
opus,449,3971,0.7777777777777778,1.0,5,3
opus,450,3971,0.7777777777777778,1.0,5,3
opus,451,3971,0.7222222222222222,1.0,5,3
opus,452,3971,0.6666666666666666,1.0,5,3
opus,453,3971,0.7777777777777778,1.0,5,3
opus,454,3971,0.7222222222222222,1.0,5,3
opus,455,3971,0.8888888888888888,1.0,5,3
opus,456,3971,0.3333333333333333,1.0,5,3
opus,457,3971,0.6666666666666666,1.0,5,3
opus,458,3971,1.0,1.0,5,3
opus,459,3971,0.5,1.0,5,3
opus,460,3971,0.5,1.0,5,3
opus,461,3971,0.7777777777777778,1.0,5,3
opus,462,3971,0.8888888888888888,1.0,5,3
opus,463,3971,0.5555555555555556,1.0,5,3
opus,464,3971,0.7222222222222222,1.0,5,3
opus,465,3971,0.5555555555555556,1.0,5,3
opus,466,3971,0.7222222222222222,1.0,5,3
opus,467,3971,0.7222222222222222,1.0,5,3
opus,468,3971,0.8888888888888888,1.0,5,3
opus,469,3971,0.7777777777777778,1.0,5,3
opus,470,3971,0.7222222222222222,1.0,5,3
opus,471,3971,0.7777777777777778,1.0,5,3
opus,472,3971,0.9444444444444445,1.0,5,3
opus,473,3971,0.611111111111111,1.0,5,3
opus,474,3971,0.6666666666666666,1.0,5,3
opus,475,3971,0.6666666666666666,1.0,5,3
opus,476,3971,0.7777777777777778,1.0,5,3
opus,477,3971,0.6666666666666666,1.0,5,3
opus,478,3971,0.7222222222222222,1.0,5,3
opus,479,3971,0.8333333333333334,1.0,5,3
opus,480,3971,0.611111111111111,1.0,5,3
opus,481,3971,0.9444444444444445,1.0,5,3
opus,482,3971,0.7777777777777778,1.0,5,3
opus,483,3971,0.8333333333333334,1.0,5,3
opus,484,3971,0.6666666666666666,1.0,5,3
opus,485,3971,0.8888888888888888,1.0,5,3
opus,486,3971,0.7222222222222222,1.0,5,3
opus,487,3971,0.7777777777777778,1.0,5,3
opus,488,3971,0.8888888888888888,1.0,5,3
opus,489,3971,0.8888888888888888,1.0,5,3
opus,490,3971,0.8333333333333334,1.0,5,3
opus,491,3971,0.8333333333333334,1.0,5,3
opus,492,3971,0.8888888888888888,1.0,5,3
opus,493,3971,0.8333333333333334,1.0,5,3
opus,494,3971,0.5555555555555556,1.0,5,3
opus,495,3971,0.8333333333333334,1.0,5,3
opus,496,3971,1.0,1.0,5,3
opus,497,3971,0.7222222222222222,1.0,5,3
opus,498,3971,0.7777777777777778,1.0,5,3
opus,499,3971,0.6666666666666666,1.0,5,3
opus,500,3971,0.8888888888888888,1.0,5,3
opus,501,3971,0.6666666666666666,1.0,5,3
opus,502,3971,0.8888888888888888,1.0,5,3
opus,503,3971,0.8333333333333334,1.0,5,3
opus,504,3971,0.6666666666666666,1.0,5,3
opus,505,3971,0.7222222222222222,1.0,5,3
opus,506,3971,0.7222222222222222,1.0,5,3
opus,507,3971,0.8333333333333334,1.0,5,3
opus,508,3971,0.8333333333333334,0.8333333333333334,5,3
opus,509,3971,0.611111111111111,0.8,5,3
opus,510,3971,0.8333333333333334,1.0,5,3
opus,511,3971,0.8333333333333334,1.0,5,3
opus,512,3971,0.8333333333333334,1.0,5,3
opus,513,3971,0.7222222222222222,1.0,5,3
opus,514,3971,0.5,1.0,5,3
opus,515,3971,0.6666666666666666,1.0,5,3
opus,516,3971,0.6666666666666666,1.0,5,3
opus,517,3971,0.7222222222222222,1.0,5,3
opus,518,3971,0.5,1.0,5,3
opus,519,3971,0.8333333333333334,1.0,5,3
opus,520,3971,0.5555555555555556,1.0,5,3
opus,521,3971,0.8888888888888888,1.0,5,3
opus,522,3971,0.611111111111111,1.0,5,3
opus,523,3971,0.7222222222222222,1.0,5,3
opus,524,3971,0.6666666666666666,1.0,5,3
opus,525,3971,0.7222222222222222,1.0,5,3
opus,526,3971,0.6666666666666666,1.0,5,3
opus,527,3971,0.8333333333333334,1.0,5,3
opus,528,3971,0.8888888888888888,1.0,5,3
opus,529,3971,0.8333333333333334,1.0,5,3
opus,530,3971,0.8888888888888888,1.0,5,3
opus,531,3971,0.8888888888888888,1.0,5,3
opus,532,3971,0.8333333333333334,1.0,5,3
opus,533,3971,0.7777777777777778,1.0,5,3
opus,534,3971,0.8333333333333334,1.0,5,3
opus,535,3971,0.611111111111111,1.0,5,3
opus,536,3971,0.7777777777777778,1.0,5,3
opus,537,3971,0.8333333333333334,1.0,5,3
opus,538,3971,0.6666666666666666,1.0,5,3
opus,539,3971,0.7222222222222222,1.0,5,3
opus,540,3971,0.7777777777777778,1.0,5,3
opus,541,3971,0.7777777777777778,1.0,5,3
opus,542,3971,0.611111111111111,1.0,5,3
opus,543,3971,0.8333333333333334,,5,3
opus,544,3971,0.7222222222222222,1.0,5,3
opus,545,3971,0.8333333333333334,1.0,5,3
opus,546,3971,0.7222222222222222,1.0,5,3
opus,547,3971,0.8333333333333334,1.0,5,3
opus,548,3971,0.8333333333333334,1.0,5,3
opus,549,3971,0.8333333333333334,1.0,5,3
opus,550,3971,0.5555555555555556,1.0,5,3
opus,551,3971,0.8888888888888888,1.0,5,3
opus,552,3971,0.7222222222222222,1.0,5,3
opus,553,3971,0.5555555555555556,1.0,5,3
opus,554,3971,0.8333333333333334,1.0,5,3
opus,555,3971,0.7777777777777778,1.0,5,3
opus,556,3971,0.6666666666666666,1.0,5,3
opus,557,3971,0.8888888888888888,1.0,5,3
opus,558,3971,0.5,1.0,5,3
opus,559,3971,0.9444444444444445,1.0,5,3
opus,560,3971,0.5555555555555556,0.875,5,3
opus,561,3971,0.6666666666666666,1.0,5,3
opus,562,3971,0.8888888888888888,1.0,5,3
opus,563,3971,0.8333333333333334,0.875,5,3
opus,564,3971,0.5555555555555556,1.0,5,3
opus,565,3971,0.8888888888888888,1.0,5,3
opus,566,3971,0.7777777777777778,1.0,5,3
opus,567,3971,0.9444444444444445,1.0,5,3
opus,568,3971,0.7222222222222222,1.0,5,3
opus,569,3971,0.8888888888888888,1.0,5,3
opus,570,3971,0.5,1.0,5,3
opus,571,3971,0.6666666666666666,1.0,5,3
opus,572,3971,0.5555555555555556,1.0,5,3
opus,573,3971,0.7777777777777778,1.0,5,3
opus,574,3971,0.8888888888888888,1.0,5,3
opus,575,3971,0.7222222222222222,1.0,5,3
opus,576,3971,0.5555555555555556,1.0,5,3
opus,577,3971,0.5,0.875,5,3
opus,578,3971,0.8333333333333334,1.0,5,3
opus,579,3971,0.6666666666666666,1.0,5,3
opus,580,3971,0.6666666666666666,1.0,5,3
opus,581,3971,0.7222222222222222,1.0,5,3
opus,582,3971,0.8888888888888888,1.0,5,3
opus,583,3971,0.8333333333333334,1.0,5,3
opus,584,3971,0.7222222222222222,1.0,5,3
opus,585,3971,0.9444444444444445,1.0,5,3
opus,586,3971,0.7222222222222222,1.0,5,3
opus,587,3971,0.9444444444444445,1.0,5,3
opus,588,3971,0.7777777777777778,1.0,5,3
opus,589,3971,0.8333333333333334,1.0,5,3
opus,590,3971,0.8333333333333334,1.0,5,3
opus,591,3971,0.7222222222222222,1.0,5,3
opus,592,3971,1.0,1.0,5,3
opus,593,3971,0.611111111111111,1.0,5,3
opus,594,3971,0.8333333333333334,1.0,5,3
opus,595,3971,0.7777777777777778,1.0,5,3
opus,596,3971,0.7777777777777778,1.0,5,3
opus,597,3971,0.7222222222222222,1.0,5,3
opus,598,3971,0.6666666666666666,1.0,5,3
opus,599,3971,0.8888888888888888,1.0,5,3
opus,600,3971,0.4444444444444444,1.0,5,3
opus,601,3971,0.8333333333333334,1.0,5,3
opus,602,3971,0.5555555555555556,1.0,5,3
opus,603,3971,0.7777777777777778,1.0,5,3
opus,604,3971,0.7222222222222222,1.0,5,3
opus,605,3971,0.5555555555555556,1.0,5,3
opus,606,3971,0.9444444444444445,1.0,5,3
opus,607,3971,0.611111111111111,1.0,5,3
opus,608,3971,0.6666666666666666,1.0,5,3
opus,609,3971,0.6666666666666666,1.0,5,3
opus,610,3971,0.6666666666666666,1.0,5,3
opus,611,3971,0.611111111111111,1.0,5,3
opus,612,3971,0.8333333333333334,1.0,5,3
opus,613,3971,0.7777777777777778,1.0,5,3
opus,614,3971,0.5555555555555556,1.0,5,3
opus,615,3971,0.611111111111111,1.0,5,3
opus,616,3971,0.8333333333333334,1.0,5,3
opus,617,3971,0.8333333333333334,1.0,5,3
opus,618,3971,0.7222222222222222,1.0,5,3
opus,619,3971,0.8333333333333334,1.0,5,3
opus,620,3971,0.5555555555555556,1.0,5,3
opus,621,3971,0.6666666666666666,1.0,5,3
opus,622,3971,0.6666666666666666,1.0,5,3
opus,623,3971,0.7222222222222222,1.0,5,3
opus,624,3971,0.8333333333333334,1.0,5,3
opus,625,3971,0.7222222222222222,1.0,5,3
opus,626,3971,0.7222222222222222,1.0,5,3
opus,627,3971,0.7222222222222222,1.0,5,3
opus,628,3971,0.7222222222222222,1.0,5,3
opus,629,3971,0.7777777777777778,1.0,5,3
opus,630,3971,0.5,1.0,5,3
opus,631,3971,0.611111111111111,1.0,5,3
opus,632,3971,0.5,1.0,5,3
opus,633,3971,0.8333333333333334,1.0,5,3
opus,634,3971,1.0,1.0,5,3
opus,635,3971,0.5555555555555556,1.0,5,3
opus,636,3971,0.611111111111111,1.0,5,3
opus,637,3971,0.7777777777777778,1.0,5,3
opus,638,3971,0.8888888888888888,1.0,5,3
opus,639,3971,0.7222222222222222,1.0,5,3
opus,640,3971,0.9444444444444445,1.0,5,3
opus,641,3971,0.6666666666666666,1.0,5,3
opus,642,3971,0.8333333333333334,1.0,5,3
opus,643,3971,0.8333333333333334,1.0,5,3
opus,644,3971,0.6666666666666666,1.0,5,3
opus,645,3971,0.7222222222222222,1.0,5,3
opus,646,3971,0.7777777777777778,1.0,5,3
opus,647,3971,0.8333333333333334,1.0,5,3
opus,648,3971,0.7222222222222222,1.0,5,3
opus,649,3971,0.7222222222222222,1.0,5,3
opus,650,3971,0.7222222222222222,1.0,5,3
opus,651,3971,0.7222222222222222,1.0,5,3
opus,652,3971,0.6666666666666666,1.0,5,3
opus,653,3971,0.7777777777777778,1.0,5,3
opus,654,3971,0.8333333333333334,1.0,5,3
opus,655,3971,0.9444444444444445,1.0,5,3
opus,656,3971,0.8333333333333334,1.0,5,3
opus,657,3971,0.5,1.0,5,3
opus,658,3971,0.7777777777777778,1.0,5,3
opus,659,3971,0.7777777777777778,1.0,5,3
opus,660,3971,0.5,1.0,5,3
opus,661,3971,0.7222222222222222,1.0,5,3
opus,662,3971,0.7777777777777778,1.0,5,3
opus,663,3971,0.7222222222222222,1.0,5,3
opus,664,3971,0.7777777777777778,1.0,5,3
opus,665,3971,0.7777777777777778,1.0,5,3
opus,666,3971,0.8333333333333334,1.0,5,3
opus,667,3971,0.7777777777777778,1.0,5,3
opus,668,3971,0.5,1.0,5,3
opus,669,3971,0.7777777777777778,0.875,5,3
opus,670,3971,0.7777777777777778,1.0,5,3
opus,671,3971,0.7777777777777778,1.0,5,3
opus,672,3971,0.7777777777777778,1.0,5,3
opus,673,3971,0.8333333333333334,1.0,5,3
opus,674,3971,0.8888888888888888,1.0,5,3
opus,675,3971,0.7777777777777778,1.0,5,3
opus,676,3971,0.7222222222222222,1.0,5,3
opus,677,3971,0.7777777777777778,1.0,5,3
opus,678,3971,0.7222222222222222,1.0,5,3
opus,679,3971,0.7222222222222222,1.0,5,3
opus,680,3971,0.611111111111111,1.0,5,3
opus,681,3971,0.6666666666666666,1.0,5,3
opus,682,3971,0.7777777777777778,1.0,5,3
opus,683,3971,0.8888888888888888,1.0,5,3
opus,684,3971,0.7222222222222222,1.0,5,3
opus,685,3971,0.6666666666666666,1.0,5,3
opus,686,3971,0.5555555555555556,1.0,5,3
opus,687,3971,0.7222222222222222,1.0,5,3
opus,688,3971,0.6666666666666666,1.0,5,3
opus,689,3971,0.6666666666666666,1.0,5,3
opus,690,3971,0.7222222222222222,1.0,5,3
opus,691,3971,0.7222222222222222,1.0,5,3
opus,692,3971,0.8333333333333334,0.75,5,3
opus,693,3971,0.7222222222222222,1.0,5,3
opus,694,3971,0.8888888888888888,1.0,5,3
opus,695,3971,0.7777777777777778,1.0,5,3
opus,696,3971,0.8333333333333334,1.0,5,3
opus,697,3971,0.6666666666666666,1.0,5,3
opus,698,3971,0.6666666666666666,1.0,5,3
opus,699,3971,0.7222222222222222,1.0,5,3
opus,700,3971,0.8888888888888888,1.0,5,3
opus,701,3971,0.7777777777777778,1.0,5,3
opus,702,3971,0.8333333333333334,1.0,5,3
opus,703,3971,0.6666666666666666,0.75,5,3
opus,704,3971,0.5555555555555556,1.0,5,3
opus,705,3971,0.7222222222222222,1.0,5,3
opus,706,3971,0.7222222222222222,1.0,5,3
opus,707,3971,0.6666666666666666,1.0,5,3
opus,708,3971,0.9444444444444445,1.0,5,3
opus,709,3971,0.7222222222222222,1.0,5,3
opus,710,3971,0.7777777777777778,0.75,5,3
opus,711,3971,0.8888888888888888,1.0,5,3
opus,712,3971,0.7222222222222222,1.0,5,3
opus,713,3971,0.8333333333333334,1.0,5,3
opus,714,3971,0.6666666666666666,1.0,5,3
opus,715,3971,0.6666666666666666,1.0,5,3
opus,716,3971,0.8333333333333334,1.0,5,3
opus,717,3971,0.8333333333333334,1.0,5,3
opus,718,3971,0.6666666666666666,1.0,5,3
opus,719,3971,0.7222222222222222,1.0,5,3
opus,720,3971,0.7222222222222222,1.0,5,3
opus,721,3971,0.7777777777777778,1.0,5,3
opus,722,3971,0.8333333333333334,1.0,5,3
opus,723,3971,0.7222222222222222,1.0,5,3
opus,724,3971,0.7222222222222222,1.0,5,3
opus,725,3971,0.6666666666666666,1.0,5,3
opus,726,3971,0.7777777777777778,1.0,5,3
opus,727,3971,0.8333333333333334,1.0,5,3
opus,728,3971,0.6666666666666666,1.0,5,3
opus,729,3971,0.7222222222222222,1.0,5,3
opus,730,3971,0.7222222222222222,1.0,5,3
opus,731,3971,0.7777777777777778,1.0,5,3
opus,732,3971,0.7777777777777778,1.0,5,3
opus,733,3971,0.7777777777777778,1.0,5,3
opus,734,3971,0.611111111111111,1.0,5,3
opus,735,3971,0.5555555555555556,1.0,5,3
opus,736,3971,0.8888888888888888,1.0,5,3
opus,737,3971,0.6666666666666666,1.0,5,3
opus,738,3971,0.7222222222222222,1.0,5,3
opus,739,3971,0.7222222222222222,1.0,5,3
opus,740,3971,0.7777777777777778,1.0,5,3
opus,741,3971,0.8333333333333334,1.0,5,3
opus,742,3971,0.5555555555555556,1.0,5,3
opus,743,3971,0.7222222222222222,1.0,5,3
opus,744,3971,0.5555555555555556,1.0,5,3
opus,745,3971,0.8333333333333334,1.0,5,3
opus,746,3971,0.7777777777777778,1.0,5,3
opus,747,3971,0.9444444444444445,1.0,5,3
opus,748,3971,0.8333333333333334,1.0,5,3
opus,749,3971,0.7777777777777778,1.0,5,3
opus,750,3971,0.7222222222222222,1.0,5,3
opus,751,3971,0.8333333333333334,1.0,5,3
opus,752,3971,0.6666666666666666,1.0,5,3
opus,753,3971,0.7777777777777778,1.0,5,3
opus,754,3971,0.6666666666666666,1.0,5,3
opus,755,3971,0.611111111111111,1.0,5,3
opus,756,3971,0.8888888888888888,1.0,5,3
opus,757,3971,0.7222222222222222,1.0,5,3
opus,758,3971,0.4444444444444444,1.0,5,3
opus,759,3971,0.8888888888888888,1.0,5,3
opus,760,3971,0.7222222222222222,1.0,5,3
opus,761,3971,0.5555555555555556,1.0,5,3
opus,762,3971,0.7777777777777778,1.0,5,3
opus,763,3971,0.8333333333333334,1.0,5,3
opus,764,3971,0.6666666666666666,1.0,5,3
opus,765,3971,0.6666666666666666,1.0,5,3
opus,766,3971,0.7777777777777778,1.0,5,3
opus,767,3971,0.6666666666666666,1.0,5,3
opus,768,3971,0.7777777777777778,1.0,5,3
opus,769,3971,0.8888888888888888,1.0,5,3
opus,770,3971,0.611111111111111,0.75,5,3
opus,771,3971,0.6666666666666666,1.0,5,3
opus,772,3971,0.7777777777777778,1.0,5,3
opus,773,3971,0.6666666666666666,1.0,5,3
opus,774,3971,0.6666666666666666,1.0,5,3
opus,775,3971,0.5555555555555556,1.0,5,3
opus,776,3971,0.5555555555555556,1.0,5,3
opus,777,3971,0.8333333333333334,1.0,5,3
opus,778,3971,0.9444444444444445,1.0,5,3
opus,779,3971,0.7222222222222222,1.0,5,3
opus,780,3971,0.8333333333333334,1.0,5,3
opus,781,3971,0.8333333333333334,1.0,5,3
opus,782,3971,0.5,1.0,5,3
opus,783,3971,0.6666666666666666,1.0,5,3
opus,784,3971,0.611111111111111,1.0,5,3
opus,785,3971,0.611111111111111,1.0,5,3
opus,786,3971,0.6666666666666666,0.8333333333333334,5,3
opus,787,3971,0.7777777777777778,1.0,5,3
opus,788,3971,0.6666666666666666,1.0,5,3
opus,789,3971,0.8333333333333334,1.0,5,3
opus,790,3971,0.7777777777777778,1.0,5,3
opus,791,3971,0.7777777777777778,1.0,5,3
opus,792,3971,0.8888888888888888,1.0,5,3
opus,793,3971,0.7222222222222222,1.0,5,3
opus,794,3971,0.6666666666666666,1.0,5,3
opus,795,3971,0.5555555555555556,1.0,5,3
opus,796,3971,0.6666666666666666,1.0,5,3
opus,797,3971,0.6666666666666666,1.0,5,3
opus,798,3971,0.5555555555555556,1.0,5,3
opus,799,3971,0.7222222222222222,1.0,5,3
opus,800,3971,0.7777777777777778,1.0,5,3
opus,801,3971,0.7222222222222222,1.0,5,3
opus,802,3971,0.6666666666666666,1.0,5,3
opus,803,3971,0.7777777777777778,1.0,5,3
opus,804,3971,0.7777777777777778,1.0,5,3
opus,805,3971,0.8333333333333334,1.0,5,3
opus,806,3971,0.611111111111111,1.0,5,3
opus,807,3971,0.7777777777777778,1.0,5,3
opus,808,3971,0.6666666666666666,1.0,5,3
opus,809,3971,0.611111111111111,1.0,5,3
opus,810,3971,0.5,0.8571428571428571,5,3
opus,811,3971,0.8888888888888888,1.0,5,3
opus,812,3971,0.7777777777777778,1.0,5,3
opus,813,3971,0.7777777777777778,1.0,5,3
opus,814,3971,0.9444444444444445,1.0,5,3
opus,815,3971,0.5555555555555556,1.0,5,3
opus,816,3971,0.6666666666666666,1.0,5,3
opus,817,3971,0.7777777777777778,1.0,5,3
opus,818,3971,0.7222222222222222,1.0,5,3
opus,819,3971,0.7222222222222222,1.0,5,3
opus,820,3971,0.7777777777777778,1.0,5,3
opus,821,3971,0.611111111111111,1.0,5,3
opus,822,3971,0.6666666666666666,1.0,5,3
opus,823,3971,0.8333333333333334,1.0,5,3
opus,824,3971,0.611111111111111,1.0,5,3
opus,825,3971,0.7222222222222222,1.0,5,3
opus,826,3971,0.7777777777777778,1.0,5,3
opus,827,3971,0.611111111111111,1.0,5,3
opus,828,3971,0.7777777777777778,1.0,5,3
opus,829,3971,0.7222222222222222,1.0,5,3
opus,830,3971,0.6666666666666666,1.0,5,3
opus,831,3971,0.8888888888888888,1.0,5,3
opus,832,3971,0.611111111111111,1.0,5,3
opus,833,3971,0.8333333333333334,1.0,5,3
opus,834,3971,0.7222222222222222,1.0,5,3
opus,835,3971,0.8333333333333334,1.0,5,3
opus,836,3971,0.7222222222222222,1.0,5,3
opus,837,3971,0.7222222222222222,1.0,5,3
opus,838,3971,0.8888888888888888,1.0,5,3
opus,839,3971,0.7222222222222222,1.0,5,3
opus,840,3971,0.7222222222222222,1.0,5,3
opus,841,3971,0.7222222222222222,1.0,5,3
opus,842,3971,0.7777777777777778,1.0,5,3
opus,843,3971,0.7777777777777778,1.0,5,3
opus,844,3971,0.8888888888888888,1.0,5,3
opus,845,3971,0.7222222222222222,1.0,5,3
opus,846,3971,0.8333333333333334,1.0,5,3
opus,847,3971,0.7777777777777778,1.0,5,3
opus,848,3971,0.8888888888888888,1.0,5,3
opus,849,3971,0.6666666666666666,1.0,5,3
opus,850,3971,0.611111111111111,1.0,5,3
opus,851,3971,0.7777777777777778,1.0,5,3
opus,852,3971,0.8333333333333334,1.0,5,3
opus,853,3971,0.8333333333333334,1.0,5,3
opus,854,3971,0.7222222222222222,1.0,5,3
opus,855,3971,0.8888888888888888,1.0,5,3
opus,856,3971,0.8333333333333334,1.0,5,3
opus,857,3971,0.5,1.0,5,3
opus,858,3971,0.8333333333333334,1.0,5,3
opus,859,3971,0.7222222222222222,1.0,5,3
opus,860,3971,0.611111111111111,1.0,5,3
opus,861,3971,0.5,1.0,5,3
opus,862,3971,0.8333333333333334,1.0,5,3
opus,863,3971,0.8333333333333334,1.0,5,3
opus,864,3971,0.7777777777777778,1.0,5,3
opus,865,3971,0.8333333333333334,1.0,5,3
opus,866,3971,0.611111111111111,1.0,5,3
opus,867,3971,0.7777777777777778,1.0,5,3
opus,868,3971,0.5,1.0,5,3
opus,869,3971,0.4444444444444444,1.0,5,3
opus,870,3971,0.5555555555555556,1.0,5,3
opus,871,3971,1.0,1.0,5,3
opus,872,3971,0.7777777777777778,1.0,5,3
opus,873,3971,0.7777777777777778,1.0,5,3
opus,874,3971,0.8333333333333334,1.0,5,3
opus,875,3971,0.7222222222222222,1.0,5,3
opus,876,3971,0.8333333333333334,1.0,5,3
opus,877,3971,0.6666666666666666,1.0,5,3
opus,878,3971,0.7777777777777778,1.0,5,3
opus,879,3971,0.8888888888888888,1.0,5,3
opus,880,3971,1.0,1.0,5,3
opus,881,3971,0.7777777777777778,1.0,5,3
opus,882,3971,0.7222222222222222,1.0,5,3
opus,883,3971,0.8888888888888888,1.0,5,3
opus,884,3971,0.6666666666666666,1.0,5,3
opus,885,3971,0.7777777777777778,1.0,5,3
opus,886,3971,0.8333333333333334,1.0,5,3
opus,887,3971,0.7222222222222222,1.0,5,3
opus,888,3971,0.6666666666666666,,5,3
opus,889,3971,0.6666666666666666,1.0,5,3
opus,890,3971,0.8888888888888888,1.0,5,3
opus,891,3971,0.7222222222222222,1.0,5,3
opus,892,3971,0.7222222222222222,1.0,5,3
opus,893,3971,0.9444444444444445,1.0,5,3
opus,894,3971,0.8888888888888888,1.0,5,3
opus,895,3971,0.6666666666666666,1.0,5,3
opus,896,3971,0.5555555555555556,1.0,5,3
opus,897,3971,0.7222222222222222,1.0,5,3
opus,898,3971,0.5555555555555556,1.0,5,3
opus,899,3971,0.7777777777777778,1.0,5,3
opus,900,3971,0.611111111111111,1.0,5,3
opus,901,3971,0.5555555555555556,1.0,5,3
opus,902,3971,0.9444444444444445,1.0,5,3
opus,903,3971,0.7777777777777778,1.0,5,3
opus,904,3971,0.7777777777777778,1.0,5,3
opus,905,3971,0.6666666666666666,1.0,5,3
opus,906,3971,0.8333333333333334,1.0,5,3
opus,907,3971,0.7777777777777778,1.0,5,3
opus,908,3971,0.8888888888888888,1.0,5,3
opus,909,3971,0.611111111111111,1.0,5,3
opus,910,3971,0.7222222222222222,1.0,5,3
opus,911,3971,0.7222222222222222,1.0,5,3
opus,912,3971,0.611111111111111,1.0,5,3
opus,913,3971,0.611111111111111,1.0,5,3
opus,914,3971,0.7777777777777778,1.0,5,3
opus,915,3971,0.611111111111111,1.0,5,3
opus,916,3971,0.7222222222222222,1.0,5,3
opus,917,3971,0.7777777777777778,1.0,5,3
opus,918,3971,0.7777777777777778,1.0,5,3
opus,919,3971,0.7222222222222222,1.0,5,3
opus,920,3971,0.7777777777777778,1.0,5,3
opus,921,3971,0.611111111111111,1.0,5,3
opus,922,3971,0.7222222222222222,1.0,5,3
opus,923,3971,0.8333333333333334,1.0,5,3
opus,924,3971,0.7222222222222222,1.0,5,3
opus,925,3971,0.8888888888888888,1.0,5,3
opus,926,3971,0.8333333333333334,1.0,5,3
opus,927,3971,0.6666666666666666,1.0,5,3
opus,928,3971,0.9444444444444445,1.0,5,3
opus,929,3971,0.611111111111111,1.0,5,3
opus,930,3971,0.8333333333333334,1.0,5,3
opus,931,3971,0.611111111111111,1.0,5,3
opus,932,3971,0.8888888888888888,1.0,5,3
opus,933,3971,0.7222222222222222,1.0,5,3
opus,934,3971,0.7222222222222222,1.0,5,3
opus,935,3971,0.8333333333333334,1.0,5,3
opus,936,3971,0.8333333333333334,1.0,5,3
opus,937,3971,0.7777777777777778,1.0,5,3
opus,938,3971,0.8333333333333334,1.0,5,3
opus,939,3971,0.7222222222222222,1.0,5,3
opus,940,3971,0.5,1.0,5,3
opus,941,3971,0.7222222222222222,1.0,5,3
opus,942,3971,0.7777777777777778,1.0,5,3
opus,943,3971,0.6666666666666666,1.0,5,3
opus,944,3971,0.7222222222222222,1.0,5,3
opus,945,3971,0.8333333333333334,1.0,5,3
opus,946,3971,0.7222222222222222,1.0,5,3
opus,947,3971,0.5,1.0,5,3
opus,948,3971,0.4444444444444444,0.8,5,3
opus,949,3971,0.7777777777777778,1.0,5,3
opus,950,3971,0.8888888888888888,1.0,5,3
opus,951,3971,0.7222222222222222,1.0,5,3
opus,952,3971,0.611111111111111,0.875,5,3
opus,953,3971,0.611111111111111,1.0,5,3
opus,954,3971,0.611111111111111,0.8333333333333334,5,3
opus,955,3971,0.8333333333333334,1.0,5,3
opus,956,3971,0.8333333333333334,1.0,5,3
opus,957,3971,0.6666666666666666,1.0,5,3
opus,958,3971,0.7777777777777778,1.0,5,3
opus,959,3971,0.7777777777777778,1.0,5,3
opus,960,3971,0.7777777777777778,1.0,5,3
opus,961,3971,0.5,1.0,5,3
opus,962,3971,0.8333333333333334,1.0,5,3
opus,963,3971,0.611111111111111,0.875,5,3
opus,964,3971,0.8888888888888888,1.0,5,3
opus,965,3971,0.8888888888888888,1.0,5,3
opus,966,3971,0.8333333333333334,1.0,5,3
opus,967,3971,0.7222222222222222,1.0,5,3
opus,968,3971,0.7777777777777778,1.0,5,3
opus,969,3971,0.7222222222222222,1.0,5,3
opus,970,3971,0.6666666666666666,1.0,5,3
opus,971,3971,0.5555555555555556,0.75,5,3
opus,972,3971,0.6666666666666666,1.0,5,3
opus,973,3971,0.9444444444444445,1.0,5,3
opus,974,3971,0.611111111111111,1.0,5,3
opus,975,3971,0.7222222222222222,1.0,5,3
opus,976,3971,0.7222222222222222,1.0,5,3
opus,977,3971,0.8888888888888888,1.0,5,3
opus,978,3971,0.6666666666666666,1.0,5,3
opus,979,3971,0.611111111111111,1.0,5,3
opus,980,3971,0.7777777777777778,1.0,5,3
opus,981,3971,0.7222222222222222,1.0,5,3
opus,982,3971,0.7777777777777778,1.0,5,3
opus,983,3971,0.7222222222222222,1.0,5,3
opus,984,3971,0.6666666666666666,1.0,5,3
opus,985,3971,0.7777777777777778,1.0,5,3
opus,986,3971,0.7777777777777778,1.0,5,3
opus,987,3971,0.8333333333333334,1.0,5,3
opus,988,3971,0.8888888888888888,1.0,5,3
opus,989,3971,0.7222222222222222,1.0,5,3
opus,990,3971,0.7777777777777778,1.0,5,3
opus,991,3971,0.3888888888888889,1.0,5,3
opus,992,3971,0.6666666666666666,1.0,5,3
opus,993,3971,0.8888888888888888,1.0,5,3
opus,994,3971,0.8888888888888888,1.0,5,3
opus,995,3971,0.7222222222222222,1.0,5,3
opus,996,3971,0.8333333333333334,1.0,5,3
opus,997,3971,0.8888888888888888,1.0,5,3
opus,998,3971,0.611111111111111,1.0,5,3
opus,999,3971,0.8333333333333334,1.0,5,3
sonnet,0,3980,0.7777777777777778,1.0,5,3
sonnet,1,3980,0.7222222222222222,1.0,5,3
sonnet,2,3980,0.7222222222222222,1.0,5,3
sonnet,3,3980,0.7777777777777778,1.0,5,3
sonnet,4,3980,0.8333333333333334,1.0,5,3
sonnet,5,3980,0.8333333333333334,1.0,5,3
sonnet,6,3980,0.8333333333333334,1.0,5,3
sonnet,7,3980,0.7777777777777778,1.0,5,3
sonnet,8,3980,0.7777777777777778,1.0,5,3
sonnet,9,3980,0.8333333333333334,1.0,5,3
sonnet,10,3980,0.8333333333333334,1.0,5,3
sonnet,11,3980,0.8333333333333334,1.0,5,3
sonnet,12,3980,0.7777777777777778,1.0,5,3
sonnet,13,3980,0.8888888888888888,1.0,5,3
sonnet,14,3980,0.8888888888888888,1.0,5,3
sonnet,15,3980,0.6666666666666666,1.0,5,3
sonnet,16,3980,0.7777777777777778,1.0,5,3
sonnet,17,3980,0.6666666666666666,1.0,5,3
sonnet,18,3980,0.611111111111111,1.0,5,3
sonnet,19,3980,0.8888888888888888,1.0,5,3
sonnet,20,3980,1.0,1.0,5,3
sonnet,21,3980,0.7222222222222222,1.0,5,3
sonnet,22,3980,0.7777777777777778,1.0,5,3
sonnet,23,3980,0.7777777777777778,1.0,5,3
sonnet,24,3980,1.0,1.0,5,3
sonnet,25,3980,0.9444444444444445,1.0,5,3
sonnet,26,3980,0.5555555555555556,1.0,5,3
sonnet,27,3980,0.7222222222222222,1.0,5,3
sonnet,28,3980,0.8333333333333334,1.0,5,3
sonnet,29,3980,0.7222222222222222,1.0,5,3
sonnet,30,3980,0.8333333333333334,1.0,5,3
sonnet,31,3980,0.6666666666666666,1.0,5,3
sonnet,32,3980,0.8333333333333334,1.0,5,3
sonnet,33,3980,0.7777777777777778,1.0,5,3
sonnet,34,3980,0.7777777777777778,1.0,5,3
sonnet,35,3980,0.7777777777777778,1.0,5,3
sonnet,36,3980,0.7777777777777778,1.0,5,3
sonnet,37,3980,0.5555555555555556,1.0,5,3
sonnet,38,3980,0.6666666666666666,1.0,5,3
sonnet,39,3980,0.8888888888888888,1.0,5,3
sonnet,40,3980,0.7222222222222222,1.0,5,3
sonnet,41,3980,0.6666666666666666,1.0,5,3
sonnet,42,3980,0.7777777777777778,1.0,5,3
sonnet,43,3980,0.6666666666666666,1.0,5,3
sonnet,44,3980,0.6666666666666666,1.0,5,3
sonnet,45,3980,0.8333333333333334,1.0,5,3
sonnet,46,3980,0.6666666666666666,1.0,5,3
sonnet,47,3980,0.5555555555555556,1.0,5,3
sonnet,48,3980,0.9444444444444445,1.0,5,3
sonnet,49,3980,0.7222222222222222,1.0,5,3
sonnet,50,3980,0.7777777777777778,1.0,5,3
sonnet,51,3980,0.7777777777777778,1.0,5,3
sonnet,52,3980,0.7222222222222222,1.0,5,3
sonnet,53,3980,0.7222222222222222,1.0,5,3
sonnet,54,3980,0.6666666666666666,1.0,5,3
sonnet,55,3980,0.611111111111111,1.0,5,3
sonnet,56,3980,0.6666666666666666,1.0,5,3
sonnet,57,3980,0.8888888888888888,1.0,5,3
sonnet,58,3980,0.7777777777777778,1.0,5,3
sonnet,59,3980,0.7777777777777778,1.0,5,3
sonnet,60,3980,0.8888888888888888,1.0,5,3
sonnet,61,3980,0.7777777777777778,1.0,5,3
sonnet,62,3980,0.7222222222222222,1.0,5,3
sonnet,63,3980,0.6666666666666666,1.0,5,3
sonnet,64,3980,0.7777777777777778,1.0,5,3
sonnet,65,3980,0.7777777777777778,1.0,5,3
sonnet,66,3980,0.8888888888888888,1.0,5,3
sonnet,67,3980,0.7777777777777778,1.0,5,3
sonnet,68,3980,0.8888888888888888,1.0,5,3
sonnet,69,3980,0.6666666666666666,1.0,5,3
sonnet,70,3980,0.7777777777777778,1.0,5,3
sonnet,71,3980,0.7777777777777778,1.0,5,3
sonnet,72,3980,0.7777777777777778,1.0,5,3
sonnet,73,3980,0.7222222222222222,1.0,5,3
sonnet,74,3980,0.7222222222222222,1.0,5,3
sonnet,75,3980,0.8888888888888888,1.0,5,3
sonnet,76,3980,0.7777777777777778,1.0,5,3
sonnet,77,3980,0.611111111111111,1.0,5,3
sonnet,78,3980,0.8888888888888888,1.0,5,3
sonnet,79,3980,0.7777777777777778,1.0,5,3
sonnet,80,3980,0.7222222222222222,1.0,5,3
sonnet,81,3980,0.8333333333333334,1.0,5,3
sonnet,82,3980,0.9444444444444445,1.0,5,3
sonnet,83,3980,0.8333333333333334,1.0,5,3
sonnet,84,3980,0.8333333333333334,1.0,5,3
sonnet,85,3980,0.611111111111111,0.6666666666666666,5,3
sonnet,86,3980,0.7777777777777778,1.0,5,3
sonnet,87,3980,0.8888888888888888,1.0,5,3
sonnet,88,3980,1.0,1.0,5,3
sonnet,89,3980,0.7777777777777778,1.0,5,3
sonnet,90,3980,0.9444444444444445,1.0,5,3
sonnet,91,3980,0.7777777777777778,1.0,5,3
sonnet,92,3980,0.7222222222222222,1.0,5,3
sonnet,93,3980,0.8333333333333334,1.0,5,3
sonnet,94,3980,0.7777777777777778,1.0,5,3
sonnet,95,3980,0.8333333333333334,1.0,5,3
sonnet,96,3980,0.611111111111111,1.0,5,3
sonnet,97,3980,0.8333333333333334,1.0,5,3
sonnet,98,3980,0.8333333333333334,1.0,5,3
sonnet,99,3980,1.0,1.0,5,3
sonnet,100,3980,0.7777777777777778,1.0,5,3
sonnet,101,3980,1.0,1.0,5,3
sonnet,102,3980,0.5555555555555556,1.0,5,3
sonnet,103,3980,0.611111111111111,1.0,5,3
sonnet,104,3980,0.8333333333333334,1.0,5,3
sonnet,105,3980,0.8333333333333334,1.0,5,3
sonnet,106,3980,0.7777777777777778,1.0,5,3
sonnet,107,3980,0.8888888888888888,1.0,5,3
sonnet,108,3980,0.7222222222222222,1.0,5,3
sonnet,109,3980,0.611111111111111,1.0,5,3
sonnet,110,3980,0.6666666666666666,1.0,5,3
sonnet,111,3980,0.6666666666666666,1.0,5,3
sonnet,112,3980,0.7777777777777778,1.0,5,3
sonnet,113,3980,0.7777777777777778,1.0,5,3
sonnet,114,3980,0.6666666666666666,1.0,5,3
sonnet,115,3980,0.9444444444444445,1.0,5,3
sonnet,116,3980,0.8333333333333334,1.0,5,3
sonnet,117,3980,0.8333333333333334,1.0,5,3
sonnet,118,3980,0.6666666666666666,1.0,5,3
sonnet,119,3980,0.8888888888888888,1.0,5,3
sonnet,120,3980,0.7777777777777778,1.0,5,3
sonnet,121,3980,0.7777777777777778,1.0,5,3
sonnet,122,3980,0.7777777777777778,1.0,5,3
sonnet,123,3980,0.8333333333333334,1.0,5,3
sonnet,124,3980,0.7222222222222222,1.0,5,3
sonnet,125,3980,0.9444444444444445,1.0,5,3
sonnet,126,3980,0.8888888888888888,1.0,5,3
sonnet,127,3980,1.0,1.0,5,3
sonnet,128,3980,0.8888888888888888,1.0,5,3
sonnet,129,3980,0.7222222222222222,1.0,5,3
sonnet,130,3980,0.7222222222222222,1.0,5,3
sonnet,131,3980,0.6666666666666666,1.0,5,3
sonnet,132,3980,0.611111111111111,1.0,5,3
sonnet,133,3980,0.611111111111111,1.0,5,3
sonnet,134,3980,0.7777777777777778,1.0,5,3
sonnet,135,3980,0.8333333333333334,1.0,5,3
sonnet,136,3980,0.8333333333333334,1.0,5,3
sonnet,137,3980,0.7222222222222222,1.0,5,3
sonnet,138,3980,0.7222222222222222,1.0,5,3
sonnet,139,3980,0.7777777777777778,1.0,5,3
sonnet,140,3980,0.7777777777777778,1.0,5,3
sonnet,141,3980,0.7777777777777778,1.0,5,3
sonnet,142,3980,0.8333333333333334,1.0,5,3
sonnet,143,3980,0.611111111111111,1.0,5,3
sonnet,144,3980,0.8333333333333334,1.0,5,3
sonnet,145,3980,0.7222222222222222,1.0,5,3
sonnet,146,3980,0.7777777777777778,1.0,5,3
sonnet,147,3980,0.5555555555555556,1.0,5,3
sonnet,148,3980,0.8888888888888888,1.0,5,3
sonnet,149,3980,0.8333333333333334,0.75,5,3
sonnet,150,3980,0.6666666666666666,1.0,5,3
sonnet,151,3980,0.611111111111111,1.0,5,3
sonnet,152,3980,0.7222222222222222,1.0,5,3
sonnet,153,3980,0.7777777777777778,1.0,5,3
sonnet,154,3980,0.5555555555555556,1.0,5,3
sonnet,155,3980,0.7777777777777778,1.0,5,3
sonnet,156,3980,0.9444444444444445,1.0,5,3
sonnet,157,3980,0.611111111111111,1.0,5,3
sonnet,158,3980,0.7777777777777778,1.0,5,3
sonnet,159,3980,0.7777777777777778,1.0,5,3
sonnet,160,3980,0.7222222222222222,1.0,5,3
sonnet,161,3980,0.7222222222222222,1.0,5,3
sonnet,162,3980,0.7222222222222222,1.0,5,3
sonnet,163,3980,0.8888888888888888,1.0,5,3
sonnet,164,3980,0.9444444444444445,1.0,5,3
sonnet,165,3980,0.6666666666666666,1.0,5,3
sonnet,166,3980,0.6666666666666666,1.0,5,3
sonnet,167,3980,0.5555555555555556,1.0,5,3
sonnet,168,3980,0.8333333333333334,1.0,5,3
sonnet,169,3980,0.8888888888888888,1.0,5,3
sonnet,170,3980,0.7777777777777778,1.0,5,3
sonnet,171,3980,0.7777777777777778,1.0,5,3
sonnet,172,3980,0.8333333333333334,0.8333333333333334,5,3
sonnet,173,3980,0.7777777777777778,1.0,5,3
sonnet,174,3980,0.7222222222222222,1.0,5,3
sonnet,175,3980,0.8333333333333334,1.0,5,3
sonnet,176,3980,0.7222222222222222,1.0,5,3
sonnet,177,3980,0.6666666666666666,1.0,5,3
sonnet,178,3980,0.7777777777777778,1.0,5,3
sonnet,179,3980,0.7222222222222222,1.0,5,3
sonnet,180,3980,0.7777777777777778,1.0,5,3
sonnet,181,3980,0.7777777777777778,1.0,5,3
sonnet,182,3980,0.6666666666666666,1.0,5,3
sonnet,183,3980,0.611111111111111,1.0,5,3
sonnet,184,3980,0.7222222222222222,1.0,5,3
sonnet,185,3980,0.7777777777777778,1.0,5,3
sonnet,186,3980,0.5555555555555556,1.0,5,3
sonnet,187,3980,0.8888888888888888,1.0,5,3
sonnet,188,3980,0.611111111111111,1.0,5,3
sonnet,189,3980,0.7222222222222222,1.0,5,3
sonnet,190,3980,0.7777777777777778,1.0,5,3
sonnet,191,3980,0.8888888888888888,1.0,5,3
sonnet,192,3980,0.6666666666666666,1.0,5,3
sonnet,193,3980,0.8333333333333334,1.0,5,3
sonnet,194,3980,0.7777777777777778,1.0,5,3
sonnet,195,3980,0.611111111111111,1.0,5,3
sonnet,196,3980,0.7222222222222222,1.0,5,3
sonnet,197,3980,0.7222222222222222,1.0,5,3
sonnet,198,3980,0.611111111111111,1.0,5,3
sonnet,199,3980,0.7777777777777778,1.0,5,3
sonnet,200,3980,0.8333333333333334,1.0,5,3
sonnet,201,3980,0.6666666666666666,1.0,5,3
sonnet,202,3980,0.9444444444444445,1.0,5,3
sonnet,203,3980,0.8888888888888888,1.0,5,3
sonnet,204,3980,0.8333333333333334,1.0,5,3
sonnet,205,3980,0.6666666666666666,1.0,5,3
sonnet,206,3980,0.8333333333333334,1.0,5,3
sonnet,207,3980,0.9444444444444445,1.0,5,3
sonnet,208,3980,0.8333333333333334,1.0,5,3
sonnet,209,3980,0.6666666666666666,1.0,5,3
sonnet,210,3980,1.0,1.0,5,3
sonnet,211,3980,0.7777777777777778,1.0,5,3
sonnet,212,3980,0.7777777777777778,1.0,5,3
sonnet,213,3980,0.6666666666666666,1.0,5,3
sonnet,214,3980,0.611111111111111,0.8333333333333334,5,3
sonnet,215,3980,0.7222222222222222,1.0,5,3
sonnet,216,3980,0.6666666666666666,1.0,5,3
sonnet,217,3980,0.7777777777777778,1.0,5,3
sonnet,218,3980,0.7777777777777778,1.0,5,3
sonnet,219,3980,0.5555555555555556,1.0,5,3
sonnet,220,3980,0.7222222222222222,1.0,5,3
sonnet,221,3980,0.8333333333333334,1.0,5,3
sonnet,222,3980,0.8333333333333334,1.0,5,3
sonnet,223,3980,0.6666666666666666,1.0,5,3
sonnet,224,3980,0.611111111111111,1.0,5,3
sonnet,225,3980,0.7777777777777778,1.0,5,3
sonnet,226,3980,0.7777777777777778,1.0,5,3
sonnet,227,3980,0.611111111111111,1.0,5,3
sonnet,228,3980,0.611111111111111,1.0,5,3
sonnet,229,3980,0.9444444444444445,1.0,5,3
sonnet,230,3980,0.7222222222222222,1.0,5,3
sonnet,231,3980,0.7777777777777778,1.0,5,3
sonnet,232,3980,0.8333333333333334,1.0,5,3
sonnet,233,3980,0.8888888888888888,1.0,5,3
sonnet,234,3980,0.8888888888888888,1.0,5,3
sonnet,235,3980,0.8888888888888888,1.0,5,3
sonnet,236,3980,0.5555555555555556,1.0,5,3
sonnet,237,3980,0.7222222222222222,1.0,5,3
sonnet,238,3980,0.7222222222222222,1.0,5,3
sonnet,239,3980,0.7222222222222222,1.0,5,3
sonnet,240,3980,0.8333333333333334,1.0,5,3
sonnet,241,3980,0.8333333333333334,1.0,5,3
sonnet,242,3980,0.8333333333333334,1.0,5,3
sonnet,243,3980,0.6666666666666666,1.0,5,3
sonnet,244,3980,0.8333333333333334,1.0,5,3
sonnet,245,3980,0.8333333333333334,1.0,5,3
sonnet,246,3980,0.7222222222222222,1.0,5,3
sonnet,247,3980,0.7222222222222222,1.0,5,3
sonnet,248,3980,0.7222222222222222,1.0,5,3
sonnet,249,3980,0.6666666666666666,1.0,5,3
sonnet,250,3980,0.7777777777777778,1.0,5,3
sonnet,251,3980,0.7222222222222222,1.0,5,3
sonnet,252,3980,0.5555555555555556,1.0,5,3
sonnet,253,3980,0.7222222222222222,1.0,5,3
sonnet,254,3980,1.0,1.0,5,3
sonnet,255,3980,0.7777777777777778,1.0,5,3
sonnet,256,3980,0.8333333333333334,1.0,5,3
sonnet,257,3980,0.5555555555555556,1.0,5,3
sonnet,258,3980,0.7777777777777778,1.0,5,3
sonnet,259,3980,0.7222222222222222,1.0,5,3
sonnet,260,3980,0.611111111111111,1.0,5,3
sonnet,261,3980,0.6666666666666666,1.0,5,3
sonnet,262,3980,0.4444444444444444,1.0,5,3
sonnet,263,3980,0.7777777777777778,1.0,5,3
sonnet,264,3980,0.7777777777777778,1.0,5,3
sonnet,265,3980,0.6666666666666666,1.0,5,3
sonnet,266,3980,0.7222222222222222,0.8333333333333334,5,3
sonnet,267,3980,0.8888888888888888,1.0,5,3
sonnet,268,3980,0.8888888888888888,1.0,5,3
sonnet,269,3980,0.8888888888888888,1.0,5,3
sonnet,270,3980,0.8888888888888888,1.0,5,3
sonnet,271,3980,0.7222222222222222,1.0,5,3
sonnet,272,3980,0.7222222222222222,1.0,5,3
sonnet,273,3980,0.8333333333333334,1.0,5,3
sonnet,274,3980,0.8333333333333334,1.0,5,3
sonnet,275,3980,0.8333333333333334,1.0,5,3
sonnet,276,3980,0.7777777777777778,1.0,5,3
sonnet,277,3980,0.7777777777777778,1.0,5,3
sonnet,278,3980,0.5,1.0,5,3
sonnet,279,3980,0.611111111111111,1.0,5,3
sonnet,280,3980,0.8333333333333334,1.0,5,3
sonnet,281,3980,0.611111111111111,1.0,5,3
sonnet,282,3980,0.5555555555555556,1.0,5,3
sonnet,283,3980,0.8333333333333334,1.0,5,3
sonnet,284,3980,0.6666666666666666,1.0,5,3
sonnet,285,3980,0.6666666666666666,1.0,5,3
sonnet,286,3980,0.7222222222222222,1.0,5,3
sonnet,287,3980,0.5555555555555556,1.0,5,3
sonnet,288,3980,0.7777777777777778,1.0,5,3
sonnet,289,3980,0.7777777777777778,1.0,5,3
sonnet,290,3980,0.7222222222222222,1.0,5,3
sonnet,291,3980,0.6666666666666666,1.0,5,3
sonnet,292,3980,0.8333333333333334,1.0,5,3
sonnet,293,3980,0.7222222222222222,,5,3
sonnet,294,3980,0.8333333333333334,1.0,5,3
sonnet,295,3980,0.6666666666666666,1.0,5,3
sonnet,296,3980,0.8888888888888888,1.0,5,3
sonnet,297,3980,0.8333333333333334,1.0,5,3
sonnet,298,3980,0.7777777777777778,1.0,5,3
sonnet,299,3980,0.6666666666666666,1.0,5,3
sonnet,300,3980,0.8333333333333334,1.0,5,3
sonnet,301,3980,0.9444444444444445,1.0,5,3
sonnet,302,3980,0.6666666666666666,1.0,5,3
sonnet,303,3980,0.7222222222222222,1.0,5,3
sonnet,304,3980,0.7777777777777778,1.0,5,3
sonnet,305,3980,0.7222222222222222,1.0,5,3
sonnet,306,3980,0.7222222222222222,1.0,5,3
sonnet,307,3980,0.8333333333333334,1.0,5,3
sonnet,308,3980,0.6666666666666666,1.0,5,3
sonnet,309,3980,0.7222222222222222,1.0,5,3
sonnet,310,3980,0.7777777777777778,1.0,5,3
sonnet,311,3980,0.8333333333333334,1.0,5,3
sonnet,312,3980,0.8333333333333334,1.0,5,3
sonnet,313,3980,0.8333333333333334,1.0,5,3
sonnet,314,3980,0.8333333333333334,1.0,5,3
sonnet,315,3980,0.8333333333333334,1.0,5,3
sonnet,316,3980,0.6666666666666666,1.0,5,3
sonnet,317,3980,0.7777777777777778,1.0,5,3
sonnet,318,3980,0.6666666666666666,1.0,5,3
sonnet,319,3980,0.7222222222222222,1.0,5,3
sonnet,320,3980,0.5555555555555556,1.0,5,3
sonnet,321,3980,0.8888888888888888,1.0,5,3
sonnet,322,3980,0.6666666666666666,1.0,5,3
sonnet,323,3980,0.5555555555555556,1.0,5,3
sonnet,324,3980,0.611111111111111,1.0,5,3
sonnet,325,3980,0.7222222222222222,1.0,5,3
sonnet,326,3980,0.8333333333333334,1.0,5,3
sonnet,327,3980,0.6666666666666666,1.0,5,3
sonnet,328,3980,0.8333333333333334,1.0,5,3
sonnet,329,3980,0.8888888888888888,0.8888888888888888,5,3
sonnet,330,3980,0.8888888888888888,1.0,5,3
sonnet,331,3980,0.6666666666666666,0.875,5,3
sonnet,332,3980,0.7777777777777778,1.0,5,3
sonnet,333,3980,0.8333333333333334,1.0,5,3
sonnet,334,3980,0.7777777777777778,1.0,5,3
sonnet,335,3980,0.7777777777777778,1.0,5,3
sonnet,336,3980,0.7222222222222222,1.0,5,3
sonnet,337,3980,0.5555555555555556,1.0,5,3
sonnet,338,3980,0.8333333333333334,1.0,5,3
sonnet,339,3980,0.7222222222222222,1.0,5,3
sonnet,340,3980,0.8888888888888888,1.0,5,3
sonnet,341,3980,0.7222222222222222,1.0,5,3
sonnet,342,3980,0.9444444444444445,1.0,5,3
sonnet,343,3980,0.8333333333333334,1.0,5,3
sonnet,344,3980,0.5555555555555556,1.0,5,3
sonnet,345,3980,0.6666666666666666,1.0,5,3
sonnet,346,3980,0.7222222222222222,1.0,5,3
sonnet,347,3980,0.8888888888888888,1.0,5,3
sonnet,348,3980,0.7222222222222222,1.0,5,3
sonnet,349,3980,0.7777777777777778,1.0,5,3
sonnet,350,3980,0.7777777777777778,1.0,5,3
sonnet,351,3980,0.7222222222222222,1.0,5,3
sonnet,352,3980,0.7222222222222222,1.0,5,3
sonnet,353,3980,0.8888888888888888,1.0,5,3
sonnet,354,3980,0.7222222222222222,1.0,5,3
sonnet,355,3980,1.0,1.0,5,3
sonnet,356,3980,0.8333333333333334,1.0,5,3
sonnet,357,3980,0.8888888888888888,1.0,5,3
sonnet,358,3980,0.8333333333333334,0.8571428571428571,5,3
sonnet,359,3980,0.7777777777777778,1.0,5,3
sonnet,360,3980,0.8333333333333334,1.0,5,3
sonnet,361,3980,0.7222222222222222,1.0,5,3
sonnet,362,3980,0.7222222222222222,1.0,5,3
sonnet,363,3980,0.7777777777777778,1.0,5,3
sonnet,364,3980,0.7222222222222222,1.0,5,3
sonnet,365,3980,0.7777777777777778,1.0,5,3
sonnet,366,3980,0.7222222222222222,1.0,5,3
sonnet,367,3980,0.7777777777777778,1.0,5,3
sonnet,368,3980,0.6666666666666666,1.0,5,3
sonnet,369,3980,0.8333333333333334,1.0,5,3
sonnet,370,3980,0.8333333333333334,1.0,5,3
sonnet,371,3980,0.9444444444444445,1.0,5,3
sonnet,372,3980,0.6666666666666666,1.0,5,3
sonnet,373,3980,0.9444444444444445,1.0,5,3
sonnet,374,3980,0.7777777777777778,1.0,5,3
sonnet,375,3980,0.8888888888888888,1.0,5,3
sonnet,376,3980,0.7777777777777778,1.0,5,3
sonnet,377,3980,0.7777777777777778,1.0,5,3
sonnet,378,3980,0.8888888888888888,1.0,5,3
sonnet,379,3980,0.8888888888888888,1.0,5,3
sonnet,380,3980,0.6666666666666666,1.0,5,3
sonnet,381,3980,0.6666666666666666,1.0,5,3
sonnet,382,3980,0.611111111111111,1.0,5,3
sonnet,383,3980,0.8888888888888888,1.0,5,3
sonnet,384,3980,0.611111111111111,1.0,5,3
sonnet,385,3980,0.8888888888888888,1.0,5,3
sonnet,386,3980,0.8333333333333334,1.0,5,3
sonnet,387,3980,0.7777777777777778,1.0,5,3
sonnet,388,3980,0.7222222222222222,1.0,5,3
sonnet,389,3980,0.7777777777777778,1.0,5,3
sonnet,390,3980,0.7222222222222222,1.0,5,3
sonnet,391,3980,0.611111111111111,0.8571428571428571,5,3
sonnet,392,3980,0.7777777777777778,1.0,5,3
sonnet,393,3980,0.7222222222222222,1.0,5,3
sonnet,394,3980,0.6666666666666666,1.0,5,3
sonnet,395,3980,0.8888888888888888,1.0,5,3
sonnet,396,3980,0.7777777777777778,1.0,5,3
sonnet,397,3980,0.6666666666666666,,5,3
sonnet,398,3980,0.8888888888888888,1.0,5,3
sonnet,399,3980,0.7777777777777778,1.0,5,3
sonnet,400,3980,0.8333333333333334,1.0,5,3
sonnet,401,3980,0.6666666666666666,1.0,5,3
sonnet,402,3980,0.611111111111111,1.0,5,3
sonnet,403,3980,0.8888888888888888,1.0,5,3
sonnet,404,3980,0.7777777777777778,1.0,5,3
sonnet,405,3980,0.7777777777777778,1.0,5,3
sonnet,406,3980,0.7777777777777778,1.0,5,3
sonnet,407,3980,0.6666666666666666,1.0,5,3
sonnet,408,3980,0.7222222222222222,1.0,5,3
sonnet,409,3980,0.611111111111111,1.0,5,3
sonnet,410,3980,0.7222222222222222,1.0,5,3
sonnet,411,3980,0.7222222222222222,1.0,5,3
sonnet,412,3980,0.7222222222222222,1.0,5,3
sonnet,413,3980,0.7777777777777778,1.0,5,3
sonnet,414,3980,0.7222222222222222,1.0,5,3
sonnet,415,3980,0.611111111111111,1.0,5,3
sonnet,416,3980,0.8333333333333334,1.0,5,3
sonnet,417,3980,0.7777777777777778,1.0,5,3
sonnet,418,3980,0.8888888888888888,1.0,5,3
sonnet,419,3980,0.7222222222222222,1.0,5,3
sonnet,420,3980,0.7777777777777778,1.0,5,3
sonnet,421,3980,0.7777777777777778,1.0,5,3
sonnet,422,3980,0.7777777777777778,1.0,5,3
sonnet,423,3980,0.7222222222222222,1.0,5,3
sonnet,424,3980,0.5,1.0,5,3
sonnet,425,3980,0.6666666666666666,1.0,5,3
sonnet,426,3980,0.8333333333333334,1.0,5,3
sonnet,427,3980,0.8888888888888888,1.0,5,3
sonnet,428,3980,0.7222222222222222,1.0,5,3
sonnet,429,3980,0.6666666666666666,1.0,5,3
sonnet,430,3980,0.7222222222222222,1.0,5,3
sonnet,431,3980,0.611111111111111,1.0,5,3
sonnet,432,3980,0.8888888888888888,1.0,5,3
sonnet,433,3980,0.8333333333333334,1.0,5,3
sonnet,434,3980,0.8888888888888888,1.0,5,3
sonnet,435,3980,0.8888888888888888,1.0,5,3
sonnet,436,3980,0.7222222222222222,1.0,5,3
sonnet,437,3980,0.7222222222222222,1.0,5,3
sonnet,438,3980,0.9444444444444445,1.0,5,3
sonnet,439,3980,0.6666666666666666,1.0,5,3
sonnet,440,3980,1.0,1.0,5,3
sonnet,441,3980,0.7222222222222222,1.0,5,3
sonnet,442,3980,0.8333333333333334,1.0,5,3
sonnet,443,3980,0.611111111111111,1.0,5,3
sonnet,444,3980,0.7222222222222222,1.0,5,3
sonnet,445,3980,0.7777777777777778,1.0,5,3
sonnet,446,3980,0.8888888888888888,1.0,5,3
sonnet,447,3980,0.6666666666666666,1.0,5,3
sonnet,448,3980,0.8333333333333334,1.0,5,3
sonnet,449,3980,0.8333333333333334,1.0,5,3
sonnet,450,3980,0.8333333333333334,1.0,5,3
sonnet,451,3980,0.8333333333333334,1.0,5,3
sonnet,452,3980,0.7222222222222222,1.0,5,3
sonnet,453,3980,0.7222222222222222,1.0,5,3
sonnet,454,3980,0.7777777777777778,1.0,5,3
sonnet,455,3980,0.7222222222222222,1.0,5,3
sonnet,456,3980,0.7222222222222222,1.0,5,3
sonnet,457,3980,0.7777777777777778,1.0,5,3
sonnet,458,3980,0.8333333333333334,1.0,5,3
sonnet,459,3980,0.8888888888888888,1.0,5,3
sonnet,460,3980,0.7222222222222222,1.0,5,3
sonnet,461,3980,0.9444444444444445,1.0,5,3
sonnet,462,3980,0.9444444444444445,1.0,5,3
sonnet,463,3980,0.7222222222222222,1.0,5,3
sonnet,464,3980,0.7222222222222222,1.0,5,3
sonnet,465,3980,0.8333333333333334,1.0,5,3
sonnet,466,3980,0.611111111111111,1.0,5,3
sonnet,467,3980,0.5555555555555556,1.0,5,3
sonnet,468,3980,0.611111111111111,,5,3
sonnet,469,3980,0.7777777777777778,1.0,5,3
sonnet,470,3980,0.5555555555555556,1.0,5,3
sonnet,471,3980,0.611111111111111,1.0,5,3
sonnet,472,3980,0.8888888888888888,1.0,5,3
sonnet,473,3980,0.7777777777777778,1.0,5,3
sonnet,474,3980,0.8888888888888888,1.0,5,3
sonnet,475,3980,0.8888888888888888,1.0,5,3
sonnet,476,3980,0.9444444444444445,1.0,5,3
sonnet,477,3980,0.7777777777777778,1.0,5,3
sonnet,478,3980,0.9444444444444445,1.0,5,3
sonnet,479,3980,0.7222222222222222,1.0,5,3
sonnet,480,3980,0.7222222222222222,1.0,5,3
sonnet,481,3980,0.5555555555555556,1.0,5,3
sonnet,482,3980,0.8888888888888888,1.0,5,3
sonnet,483,3980,0.8333333333333334,1.0,5,3
sonnet,484,3980,0.8333333333333334,1.0,5,3
sonnet,485,3980,0.8333333333333334,1.0,5,3
sonnet,486,3980,0.8333333333333334,1.0,5,3
sonnet,487,3980,0.7222222222222222,1.0,5,3
sonnet,488,3980,0.7777777777777778,0.875,5,3
sonnet,489,3980,0.8888888888888888,1.0,5,3
sonnet,490,3980,0.9444444444444445,1.0,5,3
sonnet,491,3980,0.8888888888888888,1.0,5,3
sonnet,492,3980,0.7222222222222222,1.0,5,3
sonnet,493,3980,0.5555555555555556,1.0,5,3
sonnet,494,3980,0.8888888888888888,1.0,5,3
sonnet,495,3980,0.7222222222222222,1.0,5,3
sonnet,496,3980,0.7777777777777778,1.0,5,3
sonnet,497,3980,0.7777777777777778,1.0,5,3
sonnet,498,3980,0.8333333333333334,1.0,5,3
sonnet,499,3980,0.7777777777777778,1.0,5,3
sonnet,500,3980,0.6666666666666666,,5,3
sonnet,501,3980,0.5555555555555556,1.0,5,3
sonnet,502,3980,0.6666666666666666,1.0,5,3
sonnet,503,3980,0.7222222222222222,1.0,5,3
sonnet,504,3980,0.8888888888888888,1.0,5,3
sonnet,505,3980,0.6666666666666666,0.8333333333333334,5,3
sonnet,506,3980,0.611111111111111,1.0,5,3
sonnet,507,3980,0.7222222222222222,1.0,5,3
sonnet,508,3980,0.7777777777777778,1.0,5,3
sonnet,509,3980,0.8333333333333334,1.0,5,3
sonnet,510,3980,0.8888888888888888,1.0,5,3
sonnet,511,3980,0.7777777777777778,1.0,5,3
sonnet,512,3980,0.7777777777777778,1.0,5,3
sonnet,513,3980,0.7777777777777778,0.875,5,3
sonnet,514,3980,0.7777777777777778,1.0,5,3
sonnet,515,3980,0.8333333333333334,1.0,5,3
sonnet,516,3980,0.7777777777777778,1.0,5,3
sonnet,517,3980,0.7777777777777778,1.0,5,3
sonnet,518,3980,0.7222222222222222,1.0,5,3
sonnet,519,3980,0.7222222222222222,1.0,5,3
sonnet,520,3980,0.6666666666666666,1.0,5,3
sonnet,521,3980,0.7777777777777778,1.0,5,3
sonnet,522,3980,0.6666666666666666,1.0,5,3
sonnet,523,3980,0.8333333333333334,1.0,5,3
sonnet,524,3980,0.611111111111111,1.0,5,3
sonnet,525,3980,0.7777777777777778,1.0,5,3
sonnet,526,3980,0.7777777777777778,1.0,5,3
sonnet,527,3980,0.7777777777777778,1.0,5,3
sonnet,528,3980,0.8888888888888888,1.0,5,3
sonnet,529,3980,0.8333333333333334,1.0,5,3
sonnet,530,3980,0.6666666666666666,1.0,5,3
sonnet,531,3980,0.9444444444444445,1.0,5,3
sonnet,532,3980,0.7222222222222222,1.0,5,3
sonnet,533,3980,0.9444444444444445,1.0,5,3
sonnet,534,3980,0.8888888888888888,1.0,5,3
sonnet,535,3980,0.8333333333333334,1.0,5,3
sonnet,536,3980,0.8333333333333334,1.0,5,3
sonnet,537,3980,0.611111111111111,1.0,5,3
sonnet,538,3980,0.8333333333333334,1.0,5,3
sonnet,539,3980,0.7777777777777778,1.0,5,3
sonnet,540,3980,0.9444444444444445,0.8,5,3
sonnet,541,3980,0.8333333333333334,1.0,5,3
sonnet,542,3980,0.7222222222222222,1.0,5,3
sonnet,543,3980,0.8333333333333334,1.0,5,3
sonnet,544,3980,0.8333333333333334,1.0,5,3
sonnet,545,3980,0.3888888888888889,1.0,5,3
sonnet,546,3980,0.9444444444444445,1.0,5,3
sonnet,547,3980,0.7777777777777778,1.0,5,3
sonnet,548,3980,0.8888888888888888,1.0,5,3
sonnet,549,3980,0.611111111111111,0.8571428571428571,5,3
sonnet,550,3980,0.7777777777777778,1.0,5,3
sonnet,551,3980,0.9444444444444445,1.0,5,3
sonnet,552,3980,0.7777777777777778,1.0,5,3
sonnet,553,3980,0.7777777777777778,1.0,5,3
sonnet,554,3980,0.7777777777777778,1.0,5,3
sonnet,555,3980,0.7777777777777778,1.0,5,3
sonnet,556,3980,0.8888888888888888,1.0,5,3
sonnet,557,3980,0.7222222222222222,1.0,5,3
sonnet,558,3980,0.5555555555555556,1.0,5,3
sonnet,559,3980,0.7777777777777778,1.0,5,3
sonnet,560,3980,0.8333333333333334,1.0,5,3
sonnet,561,3980,0.7777777777777778,1.0,5,3
sonnet,562,3980,0.7777777777777778,1.0,5,3
sonnet,563,3980,0.7777777777777778,1.0,5,3
sonnet,564,3980,0.7777777777777778,1.0,5,3
sonnet,565,3980,0.8888888888888888,1.0,5,3
sonnet,566,3980,0.7222222222222222,1.0,5,3
sonnet,567,3980,0.7222222222222222,1.0,5,3
sonnet,568,3980,0.7777777777777778,1.0,5,3
sonnet,569,3980,0.8333333333333334,1.0,5,3
sonnet,570,3980,0.9444444444444445,1.0,5,3
sonnet,571,3980,0.7222222222222222,1.0,5,3
sonnet,572,3980,0.9444444444444445,1.0,5,3
sonnet,573,3980,0.7222222222222222,1.0,5,3
sonnet,574,3980,0.8333333333333334,1.0,5,3
sonnet,575,3980,0.7777777777777778,1.0,5,3
sonnet,576,3980,0.7777777777777778,1.0,5,3
sonnet,577,3980,0.6666666666666666,1.0,5,3
sonnet,578,3980,0.7222222222222222,1.0,5,3
sonnet,579,3980,0.8888888888888888,1.0,5,3
sonnet,580,3980,0.8333333333333334,1.0,5,3
sonnet,581,3980,0.8888888888888888,1.0,5,3
sonnet,582,3980,0.7777777777777778,1.0,5,3
sonnet,583,3980,0.6666666666666666,1.0,5,3
sonnet,584,3980,0.8888888888888888,1.0,5,3
sonnet,585,3980,0.7777777777777778,1.0,5,3
sonnet,586,3980,1.0,1.0,5,3
sonnet,587,3980,0.8333333333333334,1.0,5,3
sonnet,588,3980,0.8888888888888888,1.0,5,3
sonnet,589,3980,0.7222222222222222,1.0,5,3
sonnet,590,3980,0.7777777777777778,1.0,5,3
sonnet,591,3980,0.7777777777777778,1.0,5,3
sonnet,592,3980,0.8888888888888888,1.0,5,3
sonnet,593,3980,0.8333333333333334,1.0,5,3
sonnet,594,3980,0.7222222222222222,1.0,5,3
sonnet,595,3980,0.8333333333333334,1.0,5,3
sonnet,596,3980,0.7777777777777778,1.0,5,3
sonnet,597,3980,0.8333333333333334,1.0,5,3
sonnet,598,3980,0.6666666666666666,1.0,5,3
sonnet,599,3980,0.7777777777777778,1.0,5,3
sonnet,600,3980,1.0,1.0,5,3
sonnet,601,3980,0.7222222222222222,1.0,5,3
sonnet,602,3980,0.8888888888888888,1.0,5,3
sonnet,603,3980,0.8333333333333334,1.0,5,3
sonnet,604,3980,0.611111111111111,1.0,5,3
sonnet,605,3980,0.7222222222222222,1.0,5,3
sonnet,606,3980,0.8333333333333334,1.0,5,3
sonnet,607,3980,0.8888888888888888,1.0,5,3
sonnet,608,3980,0.6666666666666666,1.0,5,3
sonnet,609,3980,0.8888888888888888,1.0,5,3
sonnet,610,3980,0.7777777777777778,1.0,5,3
sonnet,611,3980,0.6666666666666666,1.0,5,3
sonnet,612,3980,0.7222222222222222,1.0,5,3
sonnet,613,3980,0.8333333333333334,1.0,5,3
sonnet,614,3980,0.8333333333333334,1.0,5,3
sonnet,615,3980,0.3888888888888889,1.0,5,3
sonnet,616,3980,0.611111111111111,1.0,5,3
sonnet,617,3980,0.7777777777777778,1.0,5,3
sonnet,618,3980,0.8333333333333334,1.0,5,3
sonnet,619,3980,0.9444444444444445,1.0,5,3
sonnet,620,3980,0.7777777777777778,1.0,5,3
sonnet,621,3980,0.7222222222222222,1.0,5,3
sonnet,622,3980,0.7222222222222222,1.0,5,3
sonnet,623,3980,0.611111111111111,1.0,5,3
sonnet,624,3980,0.7777777777777778,1.0,5,3
sonnet,625,3980,0.7777777777777778,1.0,5,3
sonnet,626,3980,0.7222222222222222,1.0,5,3
sonnet,627,3980,0.611111111111111,1.0,5,3
sonnet,628,3980,0.6666666666666666,1.0,5,3
sonnet,629,3980,0.7777777777777778,1.0,5,3
sonnet,630,3980,0.6666666666666666,1.0,5,3
sonnet,631,3980,0.8333333333333334,1.0,5,3
sonnet,632,3980,0.7222222222222222,1.0,5,3
sonnet,633,3980,0.8888888888888888,1.0,5,3
sonnet,634,3980,0.611111111111111,1.0,5,3
sonnet,635,3980,0.611111111111111,1.0,5,3
sonnet,636,3980,0.7222222222222222,1.0,5,3
sonnet,637,3980,0.7777777777777778,1.0,5,3
sonnet,638,3980,0.6666666666666666,1.0,5,3
sonnet,639,3980,0.8333333333333334,1.0,5,3
sonnet,640,3980,0.8333333333333334,1.0,5,3
sonnet,641,3980,0.7777777777777778,1.0,5,3
sonnet,642,3980,0.7777777777777778,1.0,5,3
sonnet,643,3980,0.8333333333333334,1.0,5,3
sonnet,644,3980,0.7777777777777778,1.0,5,3
sonnet,645,3980,0.7777777777777778,1.0,5,3
sonnet,646,3980,0.8888888888888888,1.0,5,3
sonnet,647,3980,0.7222222222222222,1.0,5,3
sonnet,648,3980,0.7777777777777778,1.0,5,3
sonnet,649,3980,0.8888888888888888,1.0,5,3
sonnet,650,3980,0.8333333333333334,1.0,5,3
sonnet,651,3980,0.8888888888888888,1.0,5,3
sonnet,652,3980,0.7222222222222222,1.0,5,3
sonnet,653,3980,0.7777777777777778,1.0,5,3
sonnet,654,3980,0.7777777777777778,1.0,5,3
sonnet,655,3980,0.8888888888888888,1.0,5,3
sonnet,656,3980,0.8333333333333334,1.0,5,3
sonnet,657,3980,0.7777777777777778,1.0,5,3
sonnet,658,3980,0.611111111111111,0.75,5,3
sonnet,659,3980,0.7777777777777778,1.0,5,3
sonnet,660,3980,0.9444444444444445,1.0,5,3
sonnet,661,3980,0.7777777777777778,1.0,5,3
sonnet,662,3980,0.7222222222222222,1.0,5,3
sonnet,663,3980,0.9444444444444445,1.0,5,3
sonnet,664,3980,0.7222222222222222,1.0,5,3
sonnet,665,3980,0.6666666666666666,1.0,5,3
sonnet,666,3980,0.7222222222222222,1.0,5,3
sonnet,667,3980,0.9444444444444445,1.0,5,3
sonnet,668,3980,0.8333333333333334,1.0,5,3
sonnet,669,3980,0.8333333333333334,1.0,5,3
sonnet,670,3980,0.9444444444444445,1.0,5,3
sonnet,671,3980,0.8888888888888888,1.0,5,3
sonnet,672,3980,0.8888888888888888,1.0,5,3
sonnet,673,3980,0.6666666666666666,1.0,5,3
sonnet,674,3980,0.7222222222222222,1.0,5,3
sonnet,675,3980,0.8333333333333334,1.0,5,3
sonnet,676,3980,0.6666666666666666,1.0,5,3
sonnet,677,3980,0.7222222222222222,1.0,5,3
sonnet,678,3980,0.9444444444444445,1.0,5,3
sonnet,679,3980,0.8888888888888888,1.0,5,3
sonnet,680,3980,0.8333333333333334,1.0,5,3
sonnet,681,3980,0.7222222222222222,1.0,5,3
sonnet,682,3980,0.7777777777777778,1.0,5,3
sonnet,683,3980,0.5555555555555556,1.0,5,3
sonnet,684,3980,0.6666666666666666,1.0,5,3
sonnet,685,3980,0.7222222222222222,1.0,5,3
sonnet,686,3980,0.611111111111111,1.0,5,3
sonnet,687,3980,0.6666666666666666,1.0,5,3
sonnet,688,3980,0.7777777777777778,0.8571428571428571,5,3
sonnet,689,3980,0.8888888888888888,1.0,5,3
sonnet,690,3980,0.8888888888888888,1.0,5,3
sonnet,691,3980,0.7777777777777778,1.0,5,3
sonnet,692,3980,0.8333333333333334,1.0,5,3
sonnet,693,3980,0.7222222222222222,1.0,5,3
sonnet,694,3980,0.7222222222222222,1.0,5,3
sonnet,695,3980,0.8333333333333334,1.0,5,3
sonnet,696,3980,0.7222222222222222,1.0,5,3
sonnet,697,3980,0.8333333333333334,1.0,5,3
sonnet,698,3980,0.7777777777777778,1.0,5,3
sonnet,699,3980,0.8888888888888888,1.0,5,3
sonnet,700,3980,0.7777777777777778,1.0,5,3
sonnet,701,3980,0.7777777777777778,1.0,5,3
sonnet,702,3980,0.6666666666666666,1.0,5,3
sonnet,703,3980,0.611111111111111,1.0,5,3
sonnet,704,3980,0.6666666666666666,1.0,5,3
sonnet,705,3980,0.5,1.0,5,3
sonnet,706,3980,0.8888888888888888,1.0,5,3
sonnet,707,3980,0.7222222222222222,1.0,5,3
sonnet,708,3980,0.8333333333333334,1.0,5,3
sonnet,709,3980,0.5555555555555556,1.0,5,3
sonnet,710,3980,0.8888888888888888,1.0,5,3
sonnet,711,3980,0.4444444444444444,1.0,5,3
sonnet,712,3980,0.7222222222222222,1.0,5,3
sonnet,713,3980,0.9444444444444445,1.0,5,3
sonnet,714,3980,0.8888888888888888,1.0,5,3
sonnet,715,3980,0.8333333333333334,1.0,5,3
sonnet,716,3980,0.8888888888888888,1.0,5,3
sonnet,717,3980,0.6666666666666666,1.0,5,3
sonnet,718,3980,0.8333333333333334,1.0,5,3
sonnet,719,3980,0.8333333333333334,1.0,5,3
sonnet,720,3980,1.0,1.0,5,3
sonnet,721,3980,0.7777777777777778,1.0,5,3
sonnet,722,3980,0.8333333333333334,1.0,5,3
sonnet,723,3980,0.7777777777777778,1.0,5,3
sonnet,724,3980,0.7222222222222222,1.0,5,3
sonnet,725,3980,0.8888888888888888,1.0,5,3
sonnet,726,3980,0.8333333333333334,1.0,5,3
sonnet,727,3980,0.6666666666666666,1.0,5,3
sonnet,728,3980,0.7777777777777778,1.0,5,3
sonnet,729,3980,0.7777777777777778,1.0,5,3
sonnet,730,3980,0.8888888888888888,1.0,5,3
sonnet,731,3980,0.7777777777777778,1.0,5,3
sonnet,732,3980,0.5,1.0,5,3
sonnet,733,3980,0.7222222222222222,1.0,5,3
sonnet,734,3980,0.6666666666666666,1.0,5,3
sonnet,735,3980,0.7222222222222222,0.8333333333333334,5,3
sonnet,736,3980,0.6666666666666666,0.8,5,3
sonnet,737,3980,0.7777777777777778,1.0,5,3
sonnet,738,3980,0.8888888888888888,1.0,5,3
sonnet,739,3980,0.7222222222222222,1.0,5,3
sonnet,740,3980,0.7222222222222222,1.0,5,3
sonnet,741,3980,0.7222222222222222,1.0,5,3
sonnet,742,3980,0.611111111111111,1.0,5,3
sonnet,743,3980,0.8888888888888888,1.0,5,3
sonnet,744,3980,0.6666666666666666,1.0,5,3
sonnet,745,3980,0.7777777777777778,1.0,5,3
sonnet,746,3980,0.7222222222222222,1.0,5,3
sonnet,747,3980,0.7777777777777778,1.0,5,3
sonnet,748,3980,0.8333333333333334,1.0,5,3
sonnet,749,3980,0.8333333333333334,1.0,5,3
sonnet,750,3980,0.8333333333333334,1.0,5,3
sonnet,751,3980,0.7777777777777778,1.0,5,3
sonnet,752,3980,0.611111111111111,1.0,5,3
sonnet,753,3980,0.8888888888888888,1.0,5,3
sonnet,754,3980,0.8333333333333334,1.0,5,3
sonnet,755,3980,0.7777777777777778,1.0,5,3
sonnet,756,3980,0.8888888888888888,1.0,5,3
sonnet,757,3980,0.8888888888888888,1.0,5,3
sonnet,758,3980,0.7222222222222222,1.0,5,3
sonnet,759,3980,0.5,1.0,5,3
sonnet,760,3980,0.7222222222222222,1.0,5,3
sonnet,761,3980,0.611111111111111,1.0,5,3
sonnet,762,3980,0.7222222222222222,1.0,5,3
sonnet,763,3980,0.8333333333333334,1.0,5,3
sonnet,764,3980,0.7777777777777778,1.0,5,3
sonnet,765,3980,0.7777777777777778,1.0,5,3
sonnet,766,3980,0.8888888888888888,1.0,5,3
sonnet,767,3980,0.7222222222222222,1.0,5,3
sonnet,768,3980,0.7777777777777778,1.0,5,3
sonnet,769,3980,0.7777777777777778,1.0,5,3
sonnet,770,3980,0.7222222222222222,1.0,5,3
sonnet,771,3980,0.7777777777777778,1.0,5,3
sonnet,772,3980,0.7777777777777778,1.0,5,3
sonnet,773,3980,0.7222222222222222,1.0,5,3
sonnet,774,3980,0.8333333333333334,1.0,5,3
sonnet,775,3980,0.8333333333333334,1.0,5,3
sonnet,776,3980,0.6666666666666666,1.0,5,3
sonnet,777,3980,0.7222222222222222,1.0,5,3
sonnet,778,3980,0.8333333333333334,1.0,5,3
sonnet,779,3980,0.7777777777777778,1.0,5,3
sonnet,780,3980,0.7777777777777778,1.0,5,3
sonnet,781,3980,0.8888888888888888,1.0,5,3
sonnet,782,3980,0.7777777777777778,1.0,5,3
sonnet,783,3980,0.8333333333333334,1.0,5,3
sonnet,784,3980,0.7222222222222222,1.0,5,3
sonnet,785,3980,0.9444444444444445,1.0,5,3
sonnet,786,3980,0.7777777777777778,1.0,5,3
sonnet,787,3980,0.6666666666666666,1.0,5,3
sonnet,788,3980,0.611111111111111,1.0,5,3
sonnet,789,3980,0.7222222222222222,1.0,5,3
sonnet,790,3980,0.7777777777777778,1.0,5,3
sonnet,791,3980,0.5555555555555556,,5,3
sonnet,792,3980,0.9444444444444445,1.0,5,3
sonnet,793,3980,0.611111111111111,1.0,5,3
sonnet,794,3980,0.7222222222222222,1.0,5,3
sonnet,795,3980,0.7777777777777778,1.0,5,3
sonnet,796,3980,0.5,1.0,5,3
sonnet,797,3980,0.5555555555555556,1.0,5,3
sonnet,798,3980,0.8333333333333334,1.0,5,3
sonnet,799,3980,0.611111111111111,1.0,5,3
sonnet,800,3980,0.6666666666666666,0.875,5,3
sonnet,801,3980,0.7222222222222222,1.0,5,3
sonnet,802,3980,0.8333333333333334,1.0,5,3
sonnet,803,3980,0.7777777777777778,1.0,5,3
sonnet,804,3980,0.7222222222222222,0.8,5,3
sonnet,805,3980,0.7777777777777778,1.0,5,3
sonnet,806,3980,0.8333333333333334,1.0,5,3
sonnet,807,3980,0.9444444444444445,1.0,5,3
sonnet,808,3980,0.611111111111111,1.0,5,3
sonnet,809,3980,0.8333333333333334,1.0,5,3
sonnet,810,3980,0.7222222222222222,1.0,5,3
sonnet,811,3980,0.7777777777777778,1.0,5,3
sonnet,812,3980,0.6666666666666666,1.0,5,3
sonnet,813,3980,0.7777777777777778,1.0,5,3
sonnet,814,3980,0.8333333333333334,1.0,5,3
sonnet,815,3980,0.7777777777777778,1.0,5,3
sonnet,816,3980,0.7222222222222222,1.0,5,3
sonnet,817,3980,0.7777777777777778,1.0,5,3
sonnet,818,3980,0.7222222222222222,1.0,5,3
sonnet,819,3980,0.7777777777777778,1.0,5,3
sonnet,820,3980,0.611111111111111,1.0,5,3
sonnet,821,3980,0.8333333333333334,1.0,5,3
sonnet,822,3980,0.8888888888888888,1.0,5,3
sonnet,823,3980,0.7777777777777778,1.0,5,3
sonnet,824,3980,1.0,1.0,5,3
sonnet,825,3980,0.611111111111111,1.0,5,3
sonnet,826,3980,0.7222222222222222,1.0,5,3
sonnet,827,3980,0.7777777777777778,1.0,5,3
sonnet,828,3980,0.6666666666666666,1.0,5,3
sonnet,829,3980,0.8888888888888888,1.0,5,3
sonnet,830,3980,0.7222222222222222,1.0,5,3
sonnet,831,3980,0.7222222222222222,1.0,5,3
sonnet,832,3980,0.8888888888888888,1.0,5,3
sonnet,833,3980,0.6666666666666666,1.0,5,3
sonnet,834,3980,0.8333333333333334,1.0,5,3
sonnet,835,3980,0.8333333333333334,1.0,5,3
sonnet,836,3980,0.7777777777777778,1.0,5,3
sonnet,837,3980,0.8333333333333334,1.0,5,3
sonnet,838,3980,0.9444444444444445,1.0,5,3
sonnet,839,3980,0.7777777777777778,1.0,5,3
sonnet,840,3980,0.8888888888888888,1.0,5,3
sonnet,841,3980,0.6666666666666666,1.0,5,3
sonnet,842,3980,0.7777777777777778,1.0,5,3
sonnet,843,3980,0.7777777777777778,1.0,5,3
sonnet,844,3980,0.8333333333333334,1.0,5,3
sonnet,845,3980,0.6666666666666666,1.0,5,3
sonnet,846,3980,0.7222222222222222,1.0,5,3
sonnet,847,3980,0.8333333333333334,1.0,5,3
sonnet,848,3980,0.7777777777777778,1.0,5,3
sonnet,849,3980,0.8333333333333334,1.0,5,3
sonnet,850,3980,0.7777777777777778,1.0,5,3
sonnet,851,3980,0.611111111111111,1.0,5,3
sonnet,852,3980,0.7777777777777778,0.8333333333333334,5,3
sonnet,853,3980,0.7222222222222222,1.0,5,3
sonnet,854,3980,0.8888888888888888,1.0,5,3
sonnet,855,3980,0.8888888888888888,1.0,5,3
sonnet,856,3980,0.8333333333333334,1.0,5,3
sonnet,857,3980,0.8888888888888888,1.0,5,3
sonnet,858,3980,0.8888888888888888,1.0,5,3
sonnet,859,3980,0.8333333333333334,1.0,5,3
sonnet,860,3980,0.8888888888888888,1.0,5,3
sonnet,861,3980,0.8333333333333334,1.0,5,3
sonnet,862,3980,0.9444444444444445,1.0,5,3
sonnet,863,3980,0.7777777777777778,1.0,5,3
sonnet,864,3980,0.8888888888888888,1.0,5,3
sonnet,865,3980,0.8888888888888888,1.0,5,3
sonnet,866,3980,0.8888888888888888,1.0,5,3
sonnet,867,3980,0.5,1.0,5,3
sonnet,868,3980,0.5,1.0,5,3
sonnet,869,3980,0.8888888888888888,1.0,5,3
sonnet,870,3980,0.7777777777777778,1.0,5,3
sonnet,871,3980,0.7777777777777778,1.0,5,3
sonnet,872,3980,0.7777777777777778,1.0,5,3
sonnet,873,3980,0.7222222222222222,1.0,5,3
sonnet,874,3980,0.8333333333333334,1.0,5,3
sonnet,875,3980,0.8333333333333334,1.0,5,3
sonnet,876,3980,0.6666666666666666,1.0,5,3
sonnet,877,3980,0.7777777777777778,1.0,5,3
sonnet,878,3980,0.9444444444444445,1.0,5,3
sonnet,879,3980,0.9444444444444445,0.8333333333333334,5,3
sonnet,880,3980,0.8333333333333334,1.0,5,3
sonnet,881,3980,0.8888888888888888,1.0,5,3
sonnet,882,3980,0.6666666666666666,1.0,5,3
sonnet,883,3980,0.8333333333333334,1.0,5,3
sonnet,884,3980,0.8888888888888888,1.0,5,3
sonnet,885,3980,0.7222222222222222,1.0,5,3
sonnet,886,3980,0.8888888888888888,1.0,5,3
sonnet,887,3980,0.7777777777777778,1.0,5,3
sonnet,888,3980,0.7777777777777778,1.0,5,3
sonnet,889,3980,0.8333333333333334,1.0,5,3
sonnet,890,3980,0.7222222222222222,1.0,5,3
sonnet,891,3980,0.8888888888888888,1.0,5,3
sonnet,892,3980,0.7777777777777778,1.0,5,3
sonnet,893,3980,0.8333333333333334,1.0,5,3
sonnet,894,3980,0.7777777777777778,1.0,5,3
sonnet,895,3980,0.7777777777777778,1.0,5,3
sonnet,896,3980,0.8333333333333334,1.0,5,3
sonnet,897,3980,0.5555555555555556,1.0,5,3
sonnet,898,3980,0.9444444444444445,1.0,5,3
sonnet,899,3980,0.8888888888888888,1.0,5,3
sonnet,900,3980,0.7777777777777778,1.0,5,3
sonnet,901,3980,0.9444444444444445,1.0,5,3
sonnet,902,3980,0.9444444444444445,1.0,5,3
sonnet,903,3980,0.7222222222222222,1.0,5,3
sonnet,904,3980,0.7222222222222222,1.0,5,3
sonnet,905,3980,0.8333333333333334,0.8,5,3
sonnet,906,3980,0.8333333333333334,1.0,5,3
sonnet,907,3980,0.8333333333333334,0.75,5,3
sonnet,908,3980,0.7222222222222222,1.0,5,3
sonnet,909,3980,0.7777777777777778,1.0,5,3
sonnet,910,3980,0.6666666666666666,1.0,5,3
sonnet,911,3980,0.7222222222222222,1.0,5,3
sonnet,912,3980,0.8888888888888888,1.0,5,3
sonnet,913,3980,0.8333333333333334,1.0,5,3
sonnet,914,3980,0.6666666666666666,1.0,5,3
sonnet,915,3980,0.7777777777777778,1.0,5,3
sonnet,916,3980,0.8333333333333334,1.0,5,3
sonnet,917,3980,0.7777777777777778,1.0,5,3
sonnet,918,3980,0.7777777777777778,1.0,5,3
sonnet,919,3980,0.8333333333333334,0.8571428571428571,5,3
sonnet,920,3980,0.8888888888888888,1.0,5,3
sonnet,921,3980,0.8333333333333334,1.0,5,3
sonnet,922,3980,0.7777777777777778,1.0,5,3
sonnet,923,3980,0.7222222222222222,1.0,5,3
sonnet,924,3980,0.5555555555555556,1.0,5,3
sonnet,925,3980,0.7777777777777778,1.0,5,3
sonnet,926,3980,0.6666666666666666,1.0,5,3
sonnet,927,3980,0.5,1.0,5,3
sonnet,928,3980,0.8333333333333334,0.75,5,3
sonnet,929,3980,0.8333333333333334,1.0,5,3
sonnet,930,3980,0.8888888888888888,1.0,5,3
sonnet,931,3980,0.7222222222222222,1.0,5,3
sonnet,932,3980,0.7222222222222222,1.0,5,3
sonnet,933,3980,0.3888888888888889,1.0,5,3
sonnet,934,3980,0.7222222222222222,1.0,5,3
sonnet,935,3980,0.8333333333333334,1.0,5,3
sonnet,936,3980,1.0,1.0,5,3
sonnet,937,3980,0.5,1.0,5,3
sonnet,938,3980,0.4444444444444444,1.0,5,3
sonnet,939,3980,0.6666666666666666,1.0,5,3
sonnet,940,3980,0.7222222222222222,1.0,5,3
sonnet,941,3980,0.8888888888888888,1.0,5,3
sonnet,942,3980,0.8333333333333334,1.0,5,3
sonnet,943,3980,0.7222222222222222,1.0,5,3
sonnet,944,3980,0.8333333333333334,1.0,5,3
sonnet,945,3980,0.7777777777777778,1.0,5,3
sonnet,946,3980,0.7222222222222222,1.0,5,3
sonnet,947,3980,0.7222222222222222,1.0,5,3
sonnet,948,3980,0.5555555555555556,1.0,5,3
sonnet,949,3980,0.8888888888888888,1.0,5,3
sonnet,950,3980,0.8333333333333334,1.0,5,3
sonnet,951,3980,0.8888888888888888,1.0,5,3
sonnet,952,3980,0.7222222222222222,1.0,5,3
sonnet,953,3980,0.8888888888888888,1.0,5,3
sonnet,954,3980,0.8333333333333334,1.0,5,3
sonnet,955,3980,0.7777777777777778,1.0,5,3
sonnet,956,3980,0.7222222222222222,1.0,5,3
sonnet,957,3980,0.7222222222222222,1.0,5,3
sonnet,958,3980,0.5555555555555556,1.0,5,3
sonnet,959,3980,1.0,1.0,5,3
sonnet,960,3980,0.8888888888888888,1.0,5,3
sonnet,961,3980,0.611111111111111,1.0,5,3
sonnet,962,3980,0.8333333333333334,1.0,5,3
sonnet,963,3980,0.7777777777777778,1.0,5,3
sonnet,964,3980,0.7222222222222222,1.0,5,3
sonnet,965,3980,0.6666666666666666,1.0,5,3
sonnet,966,3980,0.9444444444444445,1.0,5,3
sonnet,967,3980,0.8333333333333334,1.0,5,3
sonnet,968,3980,0.7777777777777778,1.0,5,3
sonnet,969,3980,0.8333333333333334,1.0,5,3
sonnet,970,3980,0.9444444444444445,1.0,5,3
sonnet,971,3980,0.7777777777777778,1.0,5,3
sonnet,972,3980,0.8333333333333334,1.0,5,3
sonnet,973,3980,0.7777777777777778,1.0,5,3
sonnet,974,3980,0.8333333333333334,1.0,5,3
sonnet,975,3980,0.7222222222222222,1.0,5,3
sonnet,976,3980,0.7777777777777778,1.0,5,3
sonnet,977,3980,0.7777777777777778,1.0,5,3
sonnet,978,3980,0.7777777777777778,1.0,5,3
sonnet,979,3980,0.7777777777777778,1.0,5,3
sonnet,980,3980,0.7222222222222222,1.0,5,3
sonnet,981,3980,0.9444444444444445,1.0,5,3
sonnet,982,3980,0.8333333333333334,1.0,5,3
sonnet,983,3980,0.7222222222222222,1.0,5,3
sonnet,984,3980,0.6666666666666666,1.0,5,3
sonnet,985,3980,0.8333333333333334,1.0,5,3
sonnet,986,3980,0.611111111111111,1.0,5,3
sonnet,987,3980,0.8333333333333334,1.0,5,3
sonnet,988,3980,0.6666666666666666,1.0,5,3
sonnet,989,3980,0.8888888888888888,1.0,5,3
sonnet,990,3980,0.7222222222222222,0.6666666666666666,5,3
sonnet,991,3980,0.7222222222222222,1.0,5,3
sonnet,992,3980,0.8333333333333334,1.0,5,3
sonnet,993,3980,0.6666666666666666,1.0,5,3
sonnet,994,3980,0.6666666666666666,1.0,5,3
sonnet,995,3980,0.7222222222222222,1.0,5,3
sonnet,996,3980,0.611111111111111,1.0,5,3
sonnet,997,3980,0.7777777777777778,1.0,5,3
sonnet,998,3980,0.8888888888888888,1.0,5,3
sonnet,999,3980,0.8888888888888888,1.0,5,3
haiku,0,3998,0.8888888888888888,1.0,5,3
haiku,1,3998,0.9444444444444445,1.0,5,3
haiku,2,3998,0.8888888888888888,1.0,5,3
haiku,3,3998,0.8888888888888888,1.0,5,3
haiku,4,3998,0.7777777777777778,1.0,5,3
haiku,5,3998,0.8333333333333334,1.0,5,3
haiku,6,3998,0.8333333333333334,1.0,5,3
haiku,7,3998,0.7222222222222222,1.0,5,3
haiku,8,3998,0.8888888888888888,1.0,5,3
haiku,9,3998,0.7777777777777778,1.0,5,3
haiku,10,3998,0.8333333333333334,1.0,5,3
haiku,11,3998,0.7777777777777778,1.0,5,3
haiku,12,3998,0.7222222222222222,1.0,5,3
haiku,13,3998,0.7777777777777778,1.0,5,3
haiku,14,3998,0.8888888888888888,1.0,5,3
haiku,15,3998,0.7222222222222222,1.0,5,3
haiku,16,3998,0.8333333333333334,1.0,5,3
haiku,17,3998,0.7777777777777778,1.0,5,3
haiku,18,3998,0.8888888888888888,1.0,5,3
haiku,19,3998,0.8333333333333334,1.0,5,3
haiku,20,3998,0.9444444444444445,1.0,5,3
haiku,21,3998,0.7777777777777778,1.0,5,3
haiku,22,3998,0.8888888888888888,1.0,5,3
haiku,23,3998,0.8888888888888888,1.0,5,3
haiku,24,3998,0.8888888888888888,1.0,5,3
haiku,25,3998,0.9444444444444445,1.0,5,3
haiku,26,3998,0.8888888888888888,1.0,5,3
haiku,27,3998,0.9444444444444445,1.0,5,3
haiku,28,3998,0.7777777777777778,1.0,5,3
haiku,29,3998,0.8333333333333334,1.0,5,3
haiku,30,3998,0.9444444444444445,1.0,5,3
haiku,31,3998,0.7777777777777778,1.0,5,3
haiku,32,3998,0.8333333333333334,1.0,5,3
haiku,33,3998,1.0,1.0,5,3
haiku,34,3998,0.8888888888888888,1.0,5,3
haiku,35,3998,0.7777777777777778,1.0,5,3
haiku,36,3998,0.8333333333333334,1.0,5,3
haiku,37,3998,0.7222222222222222,1.0,5,3
haiku,38,3998,0.8888888888888888,1.0,5,3
haiku,39,3998,0.8888888888888888,1.0,5,3
haiku,40,3998,0.8333333333333334,1.0,5,3
haiku,41,3998,0.8888888888888888,1.0,5,3
haiku,42,3998,0.8888888888888888,1.0,5,3
haiku,43,3998,0.8888888888888888,0.875,5,3
haiku,44,3998,0.8333333333333334,1.0,5,3
haiku,45,3998,0.611111111111111,1.0,5,3
haiku,46,3998,0.8888888888888888,1.0,5,3
haiku,47,3998,0.6666666666666666,1.0,5,3
haiku,48,3998,0.8888888888888888,1.0,5,3
haiku,49,3998,0.8333333333333334,1.0,5,3
haiku,50,3998,0.9444444444444445,1.0,5,3
haiku,51,3998,1.0,1.0,5,3
haiku,52,3998,0.8888888888888888,1.0,5,3
haiku,53,3998,0.8333333333333334,1.0,5,3
haiku,54,3998,0.611111111111111,1.0,5,3
haiku,55,3998,0.7777777777777778,1.0,5,3
haiku,56,3998,0.9444444444444445,1.0,5,3
haiku,57,3998,1.0,1.0,5,3
haiku,58,3998,0.9444444444444445,1.0,5,3
haiku,59,3998,0.7222222222222222,1.0,5,3
haiku,60,3998,0.8333333333333334,1.0,5,3
haiku,61,3998,0.8888888888888888,1.0,5,3
haiku,62,3998,0.8333333333333334,1.0,5,3
haiku,63,3998,0.8888888888888888,1.0,5,3
haiku,64,3998,0.7777777777777778,1.0,5,3
haiku,65,3998,0.9444444444444445,1.0,5,3
haiku,66,3998,0.8888888888888888,1.0,5,3
haiku,67,3998,0.8888888888888888,1.0,5,3
haiku,68,3998,0.8333333333333334,1.0,5,3
haiku,69,3998,0.7222222222222222,1.0,5,3
haiku,70,3998,0.9444444444444445,1.0,5,3
haiku,71,3998,0.9444444444444445,1.0,5,3
haiku,72,3998,0.7222222222222222,1.0,5,3
haiku,73,3998,0.8888888888888888,1.0,5,3
haiku,74,3998,0.8333333333333334,1.0,5,3
haiku,75,3998,0.8333333333333334,1.0,5,3
haiku,76,3998,0.7777777777777778,1.0,5,3
haiku,77,3998,0.8888888888888888,1.0,5,3
haiku,78,3998,0.7222222222222222,1.0,5,3
haiku,79,3998,0.7777777777777778,1.0,5,3
haiku,80,3998,0.8333333333333334,1.0,5,3
haiku,81,3998,0.7222222222222222,1.0,5,3
haiku,82,3998,0.7777777777777778,1.0,5,3
haiku,83,3998,0.8333333333333334,1.0,5,3
haiku,84,3998,0.8888888888888888,1.0,5,3
haiku,85,3998,0.8333333333333334,1.0,5,3
haiku,86,3998,0.8888888888888888,1.0,5,3
haiku,87,3998,0.7777777777777778,1.0,5,3
haiku,88,3998,0.8888888888888888,1.0,5,3
haiku,89,3998,0.8888888888888888,1.0,5,3
haiku,90,3998,0.6666666666666666,1.0,5,3
haiku,91,3998,1.0,1.0,5,3
haiku,92,3998,0.8888888888888888,1.0,5,3
haiku,93,3998,0.8888888888888888,1.0,5,3
haiku,94,3998,0.8888888888888888,1.0,5,3
haiku,95,3998,0.9444444444444445,1.0,5,3
haiku,96,3998,0.9444444444444445,1.0,5,3
haiku,97,3998,0.8888888888888888,1.0,5,3
haiku,98,3998,0.8888888888888888,1.0,5,3
haiku,99,3998,0.8333333333333334,1.0,5,3
haiku,100,3998,0.611111111111111,1.0,5,3
haiku,101,3998,0.8888888888888888,1.0,5,3
haiku,102,3998,0.8888888888888888,1.0,5,3
haiku,103,3998,0.8333333333333334,1.0,5,3
haiku,104,3998,0.8888888888888888,1.0,5,3
haiku,105,3998,0.8333333333333334,1.0,5,3
haiku,106,3998,0.7222222222222222,1.0,5,3
haiku,107,3998,0.9444444444444445,1.0,5,3
haiku,108,3998,0.8888888888888888,1.0,5,3
haiku,109,3998,0.8333333333333334,1.0,5,3
haiku,110,3998,0.7222222222222222,1.0,5,3
haiku,111,3998,0.9444444444444445,1.0,5,3
haiku,112,3998,0.8333333333333334,1.0,5,3
haiku,113,3998,0.7777777777777778,1.0,5,3
haiku,114,3998,0.8888888888888888,1.0,5,3
haiku,115,3998,0.9444444444444445,1.0,5,3
haiku,116,3998,0.8333333333333334,1.0,5,3
haiku,117,3998,0.8333333333333334,1.0,5,3
haiku,118,3998,0.8333333333333334,1.0,5,3
haiku,119,3998,0.8888888888888888,1.0,5,3
haiku,120,3998,0.8333333333333334,1.0,5,3
haiku,121,3998,0.7777777777777778,1.0,5,3
haiku,122,3998,0.8333333333333334,1.0,5,3
haiku,123,3998,0.9444444444444445,1.0,5,3
haiku,124,3998,0.7222222222222222,1.0,5,3
haiku,125,3998,0.8888888888888888,1.0,5,3
haiku,126,3998,0.9444444444444445,1.0,5,3
haiku,127,3998,0.7777777777777778,1.0,5,3
haiku,128,3998,0.7777777777777778,1.0,5,3
haiku,129,3998,0.7777777777777778,1.0,5,3
haiku,130,3998,0.8888888888888888,1.0,5,3
haiku,131,3998,0.611111111111111,1.0,5,3
haiku,132,3998,0.7777777777777778,1.0,5,3
haiku,133,3998,0.7777777777777778,1.0,5,3
haiku,134,3998,0.8888888888888888,1.0,5,3
haiku,135,3998,0.8333333333333334,1.0,5,3
haiku,136,3998,0.8333333333333334,1.0,5,3
haiku,137,3998,0.8888888888888888,1.0,5,3
haiku,138,3998,0.7777777777777778,1.0,5,3
haiku,139,3998,0.9444444444444445,1.0,5,3
haiku,140,3998,0.7777777777777778,1.0,5,3
haiku,141,3998,0.9444444444444445,1.0,5,3
haiku,142,3998,0.8888888888888888,1.0,5,3
haiku,143,3998,0.7777777777777778,1.0,5,3
haiku,144,3998,0.7777777777777778,1.0,5,3
haiku,145,3998,0.8333333333333334,1.0,5,3
haiku,146,3998,0.6666666666666666,1.0,5,3
haiku,147,3998,0.7777777777777778,1.0,5,3
haiku,148,3998,0.8888888888888888,1.0,5,3
haiku,149,3998,0.8888888888888888,1.0,5,3
haiku,150,3998,0.8333333333333334,1.0,5,3
haiku,151,3998,0.8333333333333334,1.0,5,3
haiku,152,3998,0.8888888888888888,1.0,5,3
haiku,153,3998,1.0,1.0,5,3
haiku,154,3998,0.7777777777777778,1.0,5,3
haiku,155,3998,1.0,1.0,5,3
haiku,156,3998,0.8333333333333334,1.0,5,3
haiku,157,3998,0.7222222222222222,1.0,5,3
haiku,158,3998,0.7222222222222222,1.0,5,3
haiku,159,3998,0.7777777777777778,1.0,5,3
haiku,160,3998,1.0,1.0,5,3
haiku,161,3998,0.7222222222222222,1.0,5,3
haiku,162,3998,0.8888888888888888,1.0,5,3
haiku,163,3998,0.6666666666666666,1.0,5,3
haiku,164,3998,0.7777777777777778,1.0,5,3
haiku,165,3998,0.8888888888888888,1.0,5,3
haiku,166,3998,0.8888888888888888,1.0,5,3
haiku,167,3998,0.6666666666666666,1.0,5,3
haiku,168,3998,0.8888888888888888,1.0,5,3
haiku,169,3998,0.8888888888888888,1.0,5,3
haiku,170,3998,0.7222222222222222,1.0,5,3
haiku,171,3998,0.9444444444444445,1.0,5,3
haiku,172,3998,0.8333333333333334,1.0,5,3
haiku,173,3998,0.8333333333333334,1.0,5,3
haiku,174,3998,0.8888888888888888,1.0,5,3
haiku,175,3998,0.8888888888888888,1.0,5,3
haiku,176,3998,0.8888888888888888,1.0,5,3
haiku,177,3998,0.9444444444444445,1.0,5,3
haiku,178,3998,0.8888888888888888,1.0,5,3
haiku,179,3998,0.6666666666666666,1.0,5,3
haiku,180,3998,0.8888888888888888,1.0,5,3
haiku,181,3998,0.8333333333333334,1.0,5,3
haiku,182,3998,0.8333333333333334,1.0,5,3
haiku,183,3998,0.9444444444444445,1.0,5,3
haiku,184,3998,0.8333333333333334,1.0,5,3
haiku,185,3998,0.7222222222222222,1.0,5,3
haiku,186,3998,0.7777777777777778,1.0,5,3
haiku,187,3998,0.6666666666666666,1.0,5,3
haiku,188,3998,0.8333333333333334,1.0,5,3
haiku,189,3998,0.8333333333333334,1.0,5,3
haiku,190,3998,0.7777777777777778,1.0,5,3
haiku,191,3998,0.8333333333333334,1.0,5,3
haiku,192,3998,0.8888888888888888,1.0,5,3
haiku,193,3998,0.8888888888888888,1.0,5,3
haiku,194,3998,0.8333333333333334,1.0,5,3
haiku,195,3998,0.611111111111111,1.0,5,3
haiku,196,3998,0.7777777777777778,1.0,5,3
haiku,197,3998,0.7777777777777778,1.0,5,3
haiku,198,3998,0.7777777777777778,1.0,5,3
haiku,199,3998,0.9444444444444445,1.0,5,3
haiku,200,3998,0.8333333333333334,1.0,5,3
haiku,201,3998,0.7222222222222222,1.0,5,3
haiku,202,3998,0.7777777777777778,1.0,5,3
haiku,203,3998,0.8333333333333334,1.0,5,3
haiku,204,3998,0.9444444444444445,1.0,5,3
haiku,205,3998,0.7222222222222222,1.0,5,3
haiku,206,3998,0.8333333333333334,1.0,5,3
haiku,207,3998,0.8888888888888888,1.0,5,3
haiku,208,3998,0.8333333333333334,1.0,5,3
haiku,209,3998,0.7777777777777778,1.0,5,3
haiku,210,3998,0.8333333333333334,1.0,5,3
haiku,211,3998,0.8333333333333334,1.0,5,3
haiku,212,3998,0.8333333333333334,1.0,5,3
haiku,213,3998,0.5555555555555556,1.0,5,3
haiku,214,3998,0.9444444444444445,1.0,5,3
haiku,215,3998,0.6666666666666666,1.0,5,3
haiku,216,3998,0.7222222222222222,1.0,5,3
haiku,217,3998,0.8888888888888888,1.0,5,3
haiku,218,3998,0.8333333333333334,1.0,5,3
haiku,219,3998,0.7777777777777778,1.0,5,3
haiku,220,3998,0.8888888888888888,1.0,5,3
haiku,221,3998,0.8333333333333334,1.0,5,3
haiku,222,3998,0.7777777777777778,1.0,5,3
haiku,223,3998,0.7777777777777778,1.0,5,3
haiku,224,3998,0.8888888888888888,1.0,5,3
haiku,225,3998,0.8333333333333334,1.0,5,3
haiku,226,3998,0.6666666666666666,1.0,5,3
haiku,227,3998,0.8333333333333334,1.0,5,3
haiku,228,3998,0.7222222222222222,1.0,5,3
haiku,229,3998,0.7777777777777778,1.0,5,3
haiku,230,3998,0.8333333333333334,1.0,5,3
haiku,231,3998,0.8333333333333334,1.0,5,3
haiku,232,3998,1.0,1.0,5,3
haiku,233,3998,0.9444444444444445,1.0,5,3
haiku,234,3998,0.8333333333333334,1.0,5,3
haiku,235,3998,0.8333333333333334,1.0,5,3
haiku,236,3998,0.7777777777777778,1.0,5,3
haiku,237,3998,0.8888888888888888,1.0,5,3
haiku,238,3998,0.7777777777777778,1.0,5,3
haiku,239,3998,0.7777777777777778,1.0,5,3
haiku,240,3998,0.611111111111111,1.0,5,3
haiku,241,3998,0.7777777777777778,1.0,5,3
haiku,242,3998,0.7222222222222222,1.0,5,3
haiku,243,3998,0.9444444444444445,1.0,5,3
haiku,244,3998,0.7777777777777778,1.0,5,3
haiku,245,3998,0.8888888888888888,1.0,5,3
haiku,246,3998,0.8333333333333334,1.0,5,3
haiku,247,3998,0.9444444444444445,1.0,5,3
haiku,248,3998,0.8888888888888888,1.0,5,3
haiku,249,3998,0.7777777777777778,1.0,5,3
haiku,250,3998,0.6666666666666666,1.0,5,3
haiku,251,3998,0.8888888888888888,1.0,5,3
haiku,252,3998,0.7222222222222222,1.0,5,3
haiku,253,3998,0.7777777777777778,1.0,5,3
haiku,254,3998,0.8888888888888888,1.0,5,3
haiku,255,3998,0.611111111111111,1.0,5,3
haiku,256,3998,0.8333333333333334,1.0,5,3
haiku,257,3998,0.7777777777777778,1.0,5,3
haiku,258,3998,0.8888888888888888,1.0,5,3
haiku,259,3998,0.6666666666666666,1.0,5,3
haiku,260,3998,0.7222222222222222,1.0,5,3
haiku,261,3998,0.9444444444444445,1.0,5,3
haiku,262,3998,0.8333333333333334,1.0,5,3
haiku,263,3998,0.8888888888888888,1.0,5,3
haiku,264,3998,0.7777777777777778,1.0,5,3
haiku,265,3998,0.8333333333333334,1.0,5,3
haiku,266,3998,0.8333333333333334,1.0,5,3
haiku,267,3998,0.7777777777777778,1.0,5,3
haiku,268,3998,0.9444444444444445,1.0,5,3
haiku,269,3998,0.7777777777777778,0.8888888888888888,5,3
haiku,270,3998,0.8333333333333334,1.0,5,3
haiku,271,3998,0.8888888888888888,1.0,5,3
haiku,272,3998,0.8333333333333334,1.0,5,3
haiku,273,3998,0.8333333333333334,1.0,5,3
haiku,274,3998,0.8888888888888888,1.0,5,3
haiku,275,3998,0.9444444444444445,1.0,5,3
haiku,276,3998,0.611111111111111,1.0,5,3
haiku,277,3998,0.7777777777777778,1.0,5,3
haiku,278,3998,0.8333333333333334,1.0,5,3
haiku,279,3998,0.9444444444444445,1.0,5,3
haiku,280,3998,0.9444444444444445,1.0,5,3
haiku,281,3998,0.8333333333333334,1.0,5,3
haiku,282,3998,0.7777777777777778,1.0,5,3
haiku,283,3998,0.8888888888888888,1.0,5,3
haiku,284,3998,0.6666666666666666,1.0,5,3
haiku,285,3998,0.7777777777777778,1.0,5,3
haiku,286,3998,0.7222222222222222,1.0,5,3
haiku,287,3998,0.8333333333333334,1.0,5,3
haiku,288,3998,0.9444444444444445,1.0,5,3
haiku,289,3998,0.8888888888888888,1.0,5,3
haiku,290,3998,0.8888888888888888,1.0,5,3
haiku,291,3998,0.8333333333333334,1.0,5,3
haiku,292,3998,0.8888888888888888,1.0,5,3
haiku,293,3998,0.7222222222222222,1.0,5,3
haiku,294,3998,0.7777777777777778,1.0,5,3
haiku,295,3998,0.8888888888888888,1.0,5,3
haiku,296,3998,0.9444444444444445,1.0,5,3
haiku,297,3998,0.9444444444444445,1.0,5,3
haiku,298,3998,0.9444444444444445,1.0,5,3
haiku,299,3998,0.6666666666666666,1.0,5,3
haiku,300,3998,0.8333333333333334,1.0,5,3
haiku,301,3998,0.8333333333333334,1.0,5,3
haiku,302,3998,1.0,1.0,5,3
haiku,303,3998,1.0,1.0,5,3
haiku,304,3998,0.8888888888888888,1.0,5,3
haiku,305,3998,0.8888888888888888,1.0,5,3
haiku,306,3998,0.8333333333333334,1.0,5,3
haiku,307,3998,0.8888888888888888,1.0,5,3
haiku,308,3998,0.9444444444444445,1.0,5,3
haiku,309,3998,0.8888888888888888,1.0,5,3
haiku,310,3998,1.0,1.0,5,3
haiku,311,3998,0.8333333333333334,1.0,5,3
haiku,312,3998,1.0,1.0,5,3
haiku,313,3998,0.8333333333333334,1.0,5,3
haiku,314,3998,0.5555555555555556,1.0,5,3
haiku,315,3998,0.8333333333333334,1.0,5,3
haiku,316,3998,0.7222222222222222,1.0,5,3
haiku,317,3998,0.7777777777777778,1.0,5,3
haiku,318,3998,0.8888888888888888,1.0,5,3
haiku,319,3998,0.8888888888888888,1.0,5,3
haiku,320,3998,1.0,1.0,5,3
haiku,321,3998,0.8333333333333334,1.0,5,3
haiku,322,3998,0.9444444444444445,1.0,5,3
haiku,323,3998,0.9444444444444445,1.0,5,3
haiku,324,3998,0.8888888888888888,1.0,5,3
haiku,325,3998,0.8888888888888888,1.0,5,3
haiku,326,3998,0.9444444444444445,1.0,5,3
haiku,327,3998,0.7777777777777778,1.0,5,3
haiku,328,3998,0.8888888888888888,1.0,5,3
haiku,329,3998,0.8333333333333334,1.0,5,3
haiku,330,3998,0.8333333333333334,1.0,5,3
haiku,331,3998,0.6666666666666666,1.0,5,3
haiku,332,3998,0.9444444444444445,1.0,5,3
haiku,333,3998,0.8333333333333334,1.0,5,3
haiku,334,3998,0.8888888888888888,1.0,5,3
haiku,335,3998,0.8888888888888888,1.0,5,3
haiku,336,3998,0.9444444444444445,1.0,5,3
haiku,337,3998,0.7777777777777778,1.0,5,3
haiku,338,3998,0.8888888888888888,1.0,5,3
haiku,339,3998,0.8333333333333334,1.0,5,3
haiku,340,3998,0.8333333333333334,1.0,5,3
haiku,341,3998,0.6666666666666666,1.0,5,3
haiku,342,3998,0.8888888888888888,1.0,5,3
haiku,343,3998,0.8888888888888888,1.0,5,3
haiku,344,3998,0.8888888888888888,1.0,5,3
haiku,345,3998,0.7777777777777778,1.0,5,3
haiku,346,3998,0.8333333333333334,1.0,5,3
haiku,347,3998,0.5555555555555556,1.0,5,3
haiku,348,3998,0.8333333333333334,0.8888888888888888,5,3
haiku,349,3998,0.7777777777777778,1.0,5,3
haiku,350,3998,0.7777777777777778,1.0,5,3
haiku,351,3998,0.7777777777777778,1.0,5,3
haiku,352,3998,0.7777777777777778,0.9166666666666666,5,3
haiku,353,3998,0.8888888888888888,1.0,5,3
haiku,354,3998,0.9444444444444445,1.0,5,3
haiku,355,3998,0.8888888888888888,1.0,5,3
haiku,356,3998,0.9444444444444445,1.0,5,3
haiku,357,3998,0.8888888888888888,1.0,5,3
haiku,358,3998,0.7222222222222222,1.0,5,3
haiku,359,3998,0.8888888888888888,1.0,5,3
haiku,360,3998,0.7222222222222222,1.0,5,3
haiku,361,3998,0.8333333333333334,1.0,5,3
haiku,362,3998,0.7777777777777778,1.0,5,3
haiku,363,3998,0.7777777777777778,1.0,5,3
haiku,364,3998,1.0,1.0,5,3
haiku,365,3998,0.8888888888888888,1.0,5,3
haiku,366,3998,0.8888888888888888,1.0,5,3
haiku,367,3998,0.6666666666666666,1.0,5,3
haiku,368,3998,0.8888888888888888,1.0,5,3
haiku,369,3998,0.8888888888888888,1.0,5,3
haiku,370,3998,0.7777777777777778,1.0,5,3
haiku,371,3998,0.8333333333333334,1.0,5,3
haiku,372,3998,0.8333333333333334,1.0,5,3
haiku,373,3998,0.8888888888888888,1.0,5,3
haiku,374,3998,0.8888888888888888,1.0,5,3
haiku,375,3998,0.7222222222222222,1.0,5,3
haiku,376,3998,0.8888888888888888,1.0,5,3
haiku,377,3998,0.8888888888888888,1.0,5,3
haiku,378,3998,0.8333333333333334,1.0,5,3
haiku,379,3998,0.7222222222222222,1.0,5,3
haiku,380,3998,0.7777777777777778,1.0,5,3
haiku,381,3998,0.8333333333333334,1.0,5,3
haiku,382,3998,0.8888888888888888,1.0,5,3
haiku,383,3998,0.8333333333333334,1.0,5,3
haiku,384,3998,0.8888888888888888,1.0,5,3
haiku,385,3998,0.8888888888888888,1.0,5,3
haiku,386,3998,0.6666666666666666,1.0,5,3
haiku,387,3998,0.8333333333333334,1.0,5,3
haiku,388,3998,0.7777777777777778,1.0,5,3
haiku,389,3998,0.7777777777777778,1.0,5,3
haiku,390,3998,0.9444444444444445,1.0,5,3
haiku,391,3998,0.8333333333333334,1.0,5,3
haiku,392,3998,0.8888888888888888,1.0,5,3
haiku,393,3998,0.8333333333333334,1.0,5,3
haiku,394,3998,0.8888888888888888,1.0,5,3
haiku,395,3998,0.8333333333333334,1.0,5,3
haiku,396,3998,0.7222222222222222,1.0,5,3
haiku,397,3998,0.8888888888888888,1.0,5,3
haiku,398,3998,0.9444444444444445,1.0,5,3
haiku,399,3998,0.8888888888888888,1.0,5,3
haiku,400,3998,0.7777777777777778,1.0,5,3
haiku,401,3998,0.7222222222222222,1.0,5,3
haiku,402,3998,0.8888888888888888,1.0,5,3
haiku,403,3998,0.7777777777777778,1.0,5,3
haiku,404,3998,0.8333333333333334,1.0,5,3
haiku,405,3998,0.9444444444444445,1.0,5,3
haiku,406,3998,0.7222222222222222,1.0,5,3
haiku,407,3998,0.8888888888888888,1.0,5,3
haiku,408,3998,0.8333333333333334,1.0,5,3
haiku,409,3998,0.8333333333333334,1.0,5,3
haiku,410,3998,1.0,1.0,5,3
haiku,411,3998,0.9444444444444445,1.0,5,3
haiku,412,3998,0.8333333333333334,1.0,5,3
haiku,413,3998,0.7777777777777778,1.0,5,3
haiku,414,3998,0.9444444444444445,1.0,5,3
haiku,415,3998,0.7222222222222222,1.0,5,3
haiku,416,3998,0.7777777777777778,1.0,5,3
haiku,417,3998,0.8333333333333334,1.0,5,3
haiku,418,3998,0.8888888888888888,1.0,5,3
haiku,419,3998,0.7222222222222222,1.0,5,3
haiku,420,3998,0.8888888888888888,1.0,5,3
haiku,421,3998,0.7222222222222222,1.0,5,3
haiku,422,3998,0.9444444444444445,1.0,5,3
haiku,423,3998,0.7222222222222222,1.0,5,3
haiku,424,3998,0.7222222222222222,1.0,5,3
haiku,425,3998,0.9444444444444445,1.0,5,3
haiku,426,3998,0.7222222222222222,1.0,5,3
haiku,427,3998,0.9444444444444445,1.0,5,3
haiku,428,3998,0.7777777777777778,1.0,5,3
haiku,429,3998,0.9444444444444445,1.0,5,3
haiku,430,3998,0.8888888888888888,1.0,5,3
haiku,431,3998,0.6666666666666666,1.0,5,3
haiku,432,3998,0.8333333333333334,1.0,5,3
haiku,433,3998,1.0,1.0,5,3
haiku,434,3998,0.7222222222222222,1.0,5,3
haiku,435,3998,0.9444444444444445,1.0,5,3
haiku,436,3998,0.8333333333333334,1.0,5,3
haiku,437,3998,0.8888888888888888,1.0,5,3
haiku,438,3998,0.6666666666666666,1.0,5,3
haiku,439,3998,0.9444444444444445,1.0,5,3
haiku,440,3998,0.7222222222222222,1.0,5,3
haiku,441,3998,0.8333333333333334,1.0,5,3
haiku,442,3998,0.8888888888888888,1.0,5,3
haiku,443,3998,0.8333333333333334,1.0,5,3
haiku,444,3998,0.8888888888888888,1.0,5,3
haiku,445,3998,0.8333333333333334,1.0,5,3
haiku,446,3998,0.8333333333333334,1.0,5,3
haiku,447,3998,0.8888888888888888,1.0,5,3
haiku,448,3998,0.8333333333333334,1.0,5,3
haiku,449,3998,0.8888888888888888,1.0,5,3
haiku,450,3998,0.8888888888888888,1.0,5,3
haiku,451,3998,0.8333333333333334,1.0,5,3
haiku,452,3998,0.7777777777777778,1.0,5,3
haiku,453,3998,0.8888888888888888,1.0,5,3
haiku,454,3998,0.8333333333333334,1.0,5,3
haiku,455,3998,0.7777777777777778,1.0,5,3
haiku,456,3998,1.0,1.0,5,3
haiku,457,3998,0.7777777777777778,1.0,5,3
haiku,458,3998,0.7777777777777778,1.0,5,3
haiku,459,3998,0.7777777777777778,1.0,5,3
haiku,460,3998,0.7777777777777778,1.0,5,3
haiku,461,3998,0.8333333333333334,1.0,5,3
haiku,462,3998,0.8333333333333334,1.0,5,3
haiku,463,3998,0.8333333333333334,1.0,5,3
haiku,464,3998,0.8888888888888888,1.0,5,3
haiku,465,3998,0.8888888888888888,1.0,5,3
haiku,466,3998,0.8888888888888888,1.0,5,3
haiku,467,3998,0.8333333333333334,1.0,5,3
haiku,468,3998,0.9444444444444445,1.0,5,3
haiku,469,3998,0.7222222222222222,1.0,5,3
haiku,470,3998,0.7777777777777778,1.0,5,3
haiku,471,3998,0.7222222222222222,1.0,5,3
haiku,472,3998,0.8333333333333334,1.0,5,3
haiku,473,3998,0.8888888888888888,1.0,5,3
haiku,474,3998,0.9444444444444445,1.0,5,3
haiku,475,3998,0.8333333333333334,1.0,5,3
haiku,476,3998,1.0,1.0,5,3
haiku,477,3998,0.8888888888888888,1.0,5,3
haiku,478,3998,0.8333333333333334,1.0,5,3
haiku,479,3998,0.8888888888888888,1.0,5,3
haiku,480,3998,0.8888888888888888,1.0,5,3
haiku,481,3998,0.8888888888888888,1.0,5,3
haiku,482,3998,0.7777777777777778,1.0,5,3
haiku,483,3998,0.9444444444444445,1.0,5,3
haiku,484,3998,0.7777777777777778,1.0,5,3
haiku,485,3998,0.8333333333333334,1.0,5,3
haiku,486,3998,0.8333333333333334,1.0,5,3
haiku,487,3998,0.8888888888888888,1.0,5,3
haiku,488,3998,0.9444444444444445,1.0,5,3
haiku,489,3998,0.8333333333333334,1.0,5,3
haiku,490,3998,0.9444444444444445,1.0,5,3
haiku,491,3998,0.8888888888888888,1.0,5,3
haiku,492,3998,0.8333333333333334,1.0,5,3
haiku,493,3998,0.6666666666666666,1.0,5,3
haiku,494,3998,0.8888888888888888,1.0,5,3
haiku,495,3998,0.8888888888888888,1.0,5,3
haiku,496,3998,0.8333333333333334,1.0,5,3
haiku,497,3998,0.8888888888888888,1.0,5,3
haiku,498,3998,0.8888888888888888,1.0,5,3
haiku,499,3998,0.8333333333333334,1.0,5,3
haiku,500,3998,1.0,1.0,5,3
haiku,501,3998,0.7222222222222222,1.0,5,3
haiku,502,3998,0.7777777777777778,1.0,5,3
haiku,503,3998,0.7777777777777778,1.0,5,3
haiku,504,3998,0.7777777777777778,1.0,5,3
haiku,505,3998,0.8333333333333334,1.0,5,3
haiku,506,3998,0.8333333333333334,1.0,5,3
haiku,507,3998,0.8333333333333334,1.0,5,3
haiku,508,3998,0.8888888888888888,1.0,5,3
haiku,509,3998,0.8888888888888888,1.0,5,3
haiku,510,3998,0.9444444444444445,1.0,5,3
haiku,511,3998,0.7222222222222222,1.0,5,3
haiku,512,3998,0.8333333333333334,1.0,5,3
haiku,513,3998,0.8333333333333334,1.0,5,3
haiku,514,3998,0.8333333333333334,1.0,5,3
haiku,515,3998,0.8333333333333334,1.0,5,3
haiku,516,3998,0.9444444444444445,1.0,5,3
haiku,517,3998,0.7777777777777778,1.0,5,3
haiku,518,3998,0.8888888888888888,1.0,5,3
haiku,519,3998,0.8888888888888888,1.0,5,3
haiku,520,3998,0.8888888888888888,1.0,5,3
haiku,521,3998,0.8333333333333334,1.0,5,3
haiku,522,3998,0.5555555555555556,1.0,5,3
haiku,523,3998,0.8888888888888888,1.0,5,3
haiku,524,3998,0.8333333333333334,1.0,5,3
haiku,525,3998,0.8333333333333334,1.0,5,3
haiku,526,3998,0.8333333333333334,1.0,5,3
haiku,527,3998,0.8888888888888888,1.0,5,3
haiku,528,3998,0.7777777777777778,1.0,5,3
haiku,529,3998,0.8333333333333334,1.0,5,3
haiku,530,3998,0.9444444444444445,1.0,5,3
haiku,531,3998,0.8333333333333334,1.0,5,3
haiku,532,3998,0.8333333333333334,1.0,5,3
haiku,533,3998,0.8333333333333334,1.0,5,3
haiku,534,3998,0.9444444444444445,1.0,5,3
haiku,535,3998,0.9444444444444445,1.0,5,3
haiku,536,3998,0.9444444444444445,1.0,5,3
haiku,537,3998,0.8333333333333334,1.0,5,3
haiku,538,3998,0.9444444444444445,1.0,5,3
haiku,539,3998,0.7222222222222222,1.0,5,3
haiku,540,3998,0.8333333333333334,1.0,5,3
haiku,541,3998,0.7222222222222222,1.0,5,3
haiku,542,3998,0.8888888888888888,1.0,5,3
haiku,543,3998,0.6666666666666666,1.0,5,3
haiku,544,3998,0.8888888888888888,1.0,5,3
haiku,545,3998,0.8333333333333334,1.0,5,3
haiku,546,3998,0.7777777777777778,1.0,5,3
haiku,547,3998,0.9444444444444445,1.0,5,3
haiku,548,3998,0.8888888888888888,1.0,5,3
haiku,549,3998,0.8888888888888888,1.0,5,3
haiku,550,3998,0.8333333333333334,1.0,5,3
haiku,551,3998,0.8333333333333334,1.0,5,3
haiku,552,3998,0.8333333333333334,1.0,5,3
haiku,553,3998,0.8333333333333334,1.0,5,3
haiku,554,3998,0.8888888888888888,1.0,5,3
haiku,555,3998,0.9444444444444445,1.0,5,3
haiku,556,3998,0.8333333333333334,1.0,5,3
haiku,557,3998,0.8333333333333334,1.0,5,3
haiku,558,3998,0.8888888888888888,1.0,5,3
haiku,559,3998,0.7777777777777778,1.0,5,3
haiku,560,3998,0.9444444444444445,1.0,5,3
haiku,561,3998,0.8333333333333334,1.0,5,3
haiku,562,3998,0.9444444444444445,1.0,5,3
haiku,563,3998,0.8888888888888888,1.0,5,3
haiku,564,3998,0.8888888888888888,1.0,5,3
haiku,565,3998,0.9444444444444445,1.0,5,3
haiku,566,3998,0.9444444444444445,1.0,5,3
haiku,567,3998,0.8888888888888888,1.0,5,3
haiku,568,3998,0.8888888888888888,1.0,5,3
haiku,569,3998,0.8888888888888888,1.0,5,3
haiku,570,3998,0.8888888888888888,1.0,5,3
haiku,571,3998,0.7222222222222222,1.0,5,3
haiku,572,3998,0.8333333333333334,1.0,5,3
haiku,573,3998,0.7222222222222222,1.0,5,3
haiku,574,3998,0.9444444444444445,1.0,5,3
haiku,575,3998,0.8888888888888888,1.0,5,3
haiku,576,3998,0.8888888888888888,1.0,5,3
haiku,577,3998,0.8333333333333334,1.0,5,3
haiku,578,3998,0.8888888888888888,1.0,5,3
haiku,579,3998,0.8333333333333334,1.0,5,3
haiku,580,3998,0.7777777777777778,1.0,5,3
haiku,581,3998,0.8888888888888888,1.0,5,3
haiku,582,3998,0.8333333333333334,1.0,5,3
haiku,583,3998,0.8333333333333334,1.0,5,3
haiku,584,3998,1.0,1.0,5,3
haiku,585,3998,0.7777777777777778,1.0,5,3
haiku,586,3998,0.7777777777777778,1.0,5,3
haiku,587,3998,0.7777777777777778,1.0,5,3
haiku,588,3998,0.7777777777777778,1.0,5,3
haiku,589,3998,0.6666666666666666,1.0,5,3
haiku,590,3998,0.9444444444444445,1.0,5,3
haiku,591,3998,0.8333333333333334,1.0,5,3
haiku,592,3998,0.8888888888888888,1.0,5,3
haiku,593,3998,1.0,1.0,5,3
haiku,594,3998,0.611111111111111,1.0,5,3
haiku,595,3998,1.0,1.0,5,3
haiku,596,3998,0.8333333333333334,1.0,5,3
haiku,597,3998,0.7777777777777778,1.0,5,3
haiku,598,3998,0.611111111111111,1.0,5,3
haiku,599,3998,0.8888888888888888,1.0,5,3
haiku,600,3998,0.8888888888888888,1.0,5,3
haiku,601,3998,0.7777777777777778,1.0,5,3
haiku,602,3998,0.7777777777777778,1.0,5,3
haiku,603,3998,0.8333333333333334,1.0,5,3
haiku,604,3998,1.0,1.0,5,3
haiku,605,3998,0.7777777777777778,1.0,5,3
haiku,606,3998,0.8888888888888888,1.0,5,3
haiku,607,3998,0.8333333333333334,1.0,5,3
haiku,608,3998,0.8333333333333334,1.0,5,3
haiku,609,3998,0.8888888888888888,1.0,5,3
haiku,610,3998,0.7777777777777778,1.0,5,3
haiku,611,3998,0.8888888888888888,1.0,5,3
haiku,612,3998,0.8333333333333334,1.0,5,3
haiku,613,3998,0.9444444444444445,1.0,5,3
haiku,614,3998,0.7222222222222222,1.0,5,3
haiku,615,3998,0.8333333333333334,1.0,5,3
haiku,616,3998,1.0,1.0,5,3
haiku,617,3998,0.9444444444444445,1.0,5,3
haiku,618,3998,0.8333333333333334,1.0,5,3
haiku,619,3998,0.8333333333333334,1.0,5,3
haiku,620,3998,0.6666666666666666,1.0,5,3
haiku,621,3998,0.8333333333333334,1.0,5,3
haiku,622,3998,0.9444444444444445,1.0,5,3
haiku,623,3998,0.8888888888888888,1.0,5,3
haiku,624,3998,0.8333333333333334,1.0,5,3
haiku,625,3998,0.6666666666666666,1.0,5,3
haiku,626,3998,0.8333333333333334,1.0,5,3
haiku,627,3998,0.9444444444444445,1.0,5,3
haiku,628,3998,0.9444444444444445,1.0,5,3
haiku,629,3998,0.8333333333333334,1.0,5,3
haiku,630,3998,0.8888888888888888,1.0,5,3
haiku,631,3998,0.8888888888888888,0.9,5,3
haiku,632,3998,1.0,1.0,5,3
haiku,633,3998,0.7222222222222222,1.0,5,3
haiku,634,3998,0.7222222222222222,1.0,5,3
haiku,635,3998,0.9444444444444445,1.0,5,3
haiku,636,3998,0.7222222222222222,1.0,5,3
haiku,637,3998,0.8888888888888888,1.0,5,3
haiku,638,3998,0.7777777777777778,1.0,5,3
haiku,639,3998,0.8888888888888888,1.0,5,3
haiku,640,3998,0.8333333333333334,1.0,5,3
haiku,641,3998,1.0,1.0,5,3
haiku,642,3998,0.9444444444444445,1.0,5,3
haiku,643,3998,0.6666666666666666,1.0,5,3
haiku,644,3998,0.7777777777777778,1.0,5,3
haiku,645,3998,0.8333333333333334,1.0,5,3
haiku,646,3998,1.0,1.0,5,3
haiku,647,3998,0.6666666666666666,1.0,5,3
haiku,648,3998,0.8333333333333334,1.0,5,3
haiku,649,3998,0.9444444444444445,1.0,5,3
haiku,650,3998,0.7777777777777778,1.0,5,3
haiku,651,3998,0.8888888888888888,1.0,5,3
haiku,652,3998,0.7777777777777778,1.0,5,3
haiku,653,3998,0.9444444444444445,1.0,5,3
haiku,654,3998,0.8333333333333334,1.0,5,3
haiku,655,3998,0.7777777777777778,1.0,5,3
haiku,656,3998,0.9444444444444445,1.0,5,3
haiku,657,3998,0.8333333333333334,1.0,5,3
haiku,658,3998,0.8888888888888888,1.0,5,3
haiku,659,3998,0.7777777777777778,1.0,5,3
haiku,660,3998,0.8333333333333334,1.0,5,3
haiku,661,3998,0.8888888888888888,1.0,5,3
haiku,662,3998,0.8888888888888888,1.0,5,3
haiku,663,3998,0.9444444444444445,1.0,5,3
haiku,664,3998,0.7777777777777778,1.0,5,3
haiku,665,3998,0.8333333333333334,1.0,5,3
haiku,666,3998,0.6666666666666666,1.0,5,3
haiku,667,3998,0.7777777777777778,1.0,5,3
haiku,668,3998,0.9444444444444445,1.0,5,3
haiku,669,3998,0.8888888888888888,1.0,5,3
haiku,670,3998,0.8888888888888888,1.0,5,3
haiku,671,3998,0.8333333333333334,1.0,5,3
haiku,672,3998,0.9444444444444445,1.0,5,3
haiku,673,3998,0.8888888888888888,1.0,5,3
haiku,674,3998,0.8888888888888888,1.0,5,3
haiku,675,3998,0.7777777777777778,1.0,5,3
haiku,676,3998,0.8888888888888888,1.0,5,3
haiku,677,3998,0.7222222222222222,1.0,5,3
haiku,678,3998,0.8888888888888888,1.0,5,3
haiku,679,3998,0.7777777777777778,1.0,5,3
haiku,680,3998,0.8333333333333334,1.0,5,3
haiku,681,3998,0.9444444444444445,1.0,5,3
haiku,682,3998,0.7777777777777778,1.0,5,3
haiku,683,3998,0.8333333333333334,1.0,5,3
haiku,684,3998,0.8888888888888888,1.0,5,3
haiku,685,3998,0.7222222222222222,1.0,5,3
haiku,686,3998,0.9444444444444445,1.0,5,3
haiku,687,3998,0.8888888888888888,1.0,5,3
haiku,688,3998,1.0,1.0,5,3
haiku,689,3998,0.9444444444444445,1.0,5,3
haiku,690,3998,0.8888888888888888,1.0,5,3
haiku,691,3998,0.7777777777777778,1.0,5,3
haiku,692,3998,0.7222222222222222,1.0,5,3
haiku,693,3998,0.611111111111111,1.0,5,3
haiku,694,3998,0.8333333333333334,1.0,5,3
haiku,695,3998,0.7222222222222222,1.0,5,3
haiku,696,3998,0.8888888888888888,1.0,5,3
haiku,697,3998,0.7777777777777778,1.0,5,3
haiku,698,3998,0.7777777777777778,1.0,5,3
haiku,699,3998,0.8888888888888888,1.0,5,3
haiku,700,3998,0.8888888888888888,1.0,5,3
haiku,701,3998,0.7777777777777778,1.0,5,3
haiku,702,3998,0.6666666666666666,1.0,5,3
haiku,703,3998,0.8888888888888888,1.0,5,3
haiku,704,3998,0.9444444444444445,1.0,5,3
haiku,705,3998,0.8333333333333334,1.0,5,3
haiku,706,3998,0.9444444444444445,1.0,5,3
haiku,707,3998,0.7222222222222222,1.0,5,3
haiku,708,3998,0.8888888888888888,1.0,5,3
haiku,709,3998,0.6666666666666666,1.0,5,3
haiku,710,3998,0.8888888888888888,1.0,5,3
haiku,711,3998,0.7777777777777778,1.0,5,3
haiku,712,3998,1.0,1.0,5,3
haiku,713,3998,0.8333333333333334,1.0,5,3
haiku,714,3998,0.8888888888888888,1.0,5,3
haiku,715,3998,0.7777777777777778,1.0,5,3
haiku,716,3998,0.8333333333333334,1.0,5,3
haiku,717,3998,0.8888888888888888,1.0,5,3
haiku,718,3998,0.9444444444444445,1.0,5,3
haiku,719,3998,0.8888888888888888,1.0,5,3
haiku,720,3998,0.7222222222222222,1.0,5,3
haiku,721,3998,0.8333333333333334,1.0,5,3
haiku,722,3998,0.7777777777777778,1.0,5,3
haiku,723,3998,0.8333333333333334,1.0,5,3
haiku,724,3998,0.7777777777777778,1.0,5,3
haiku,725,3998,0.8333333333333334,1.0,5,3
haiku,726,3998,0.7777777777777778,1.0,5,3
haiku,727,3998,0.7777777777777778,1.0,5,3
haiku,728,3998,0.9444444444444445,1.0,5,3
haiku,729,3998,0.9444444444444445,1.0,5,3
haiku,730,3998,0.7777777777777778,1.0,5,3
haiku,731,3998,0.6666666666666666,1.0,5,3
haiku,732,3998,0.7777777777777778,1.0,5,3
haiku,733,3998,0.9444444444444445,1.0,5,3
haiku,734,3998,0.7222222222222222,1.0,5,3
haiku,735,3998,0.9444444444444445,1.0,5,3
haiku,736,3998,0.8333333333333334,1.0,5,3
haiku,737,3998,0.8333333333333334,1.0,5,3
haiku,738,3998,0.7777777777777778,1.0,5,3
haiku,739,3998,0.9444444444444445,1.0,5,3
haiku,740,3998,0.6666666666666666,1.0,5,3
haiku,741,3998,0.6666666666666666,1.0,5,3
haiku,742,3998,0.8333333333333334,1.0,5,3
haiku,743,3998,0.8888888888888888,1.0,5,3
haiku,744,3998,0.8333333333333334,1.0,5,3
haiku,745,3998,0.7777777777777778,1.0,5,3
haiku,746,3998,0.9444444444444445,1.0,5,3
haiku,747,3998,0.6666666666666666,1.0,5,3
haiku,748,3998,0.9444444444444445,1.0,5,3
haiku,749,3998,0.8333333333333334,1.0,5,3
haiku,750,3998,0.8888888888888888,1.0,5,3
haiku,751,3998,0.8888888888888888,1.0,5,3
haiku,752,3998,0.8333333333333334,1.0,5,3
haiku,753,3998,0.8333333333333334,1.0,5,3
haiku,754,3998,0.7777777777777778,1.0,5,3
haiku,755,3998,0.8333333333333334,1.0,5,3
haiku,756,3998,0.8333333333333334,1.0,5,3
haiku,757,3998,0.8333333333333334,1.0,5,3
haiku,758,3998,0.611111111111111,1.0,5,3
haiku,759,3998,0.8333333333333334,1.0,5,3
haiku,760,3998,0.9444444444444445,1.0,5,3
haiku,761,3998,0.8888888888888888,1.0,5,3
haiku,762,3998,0.8888888888888888,1.0,5,3
haiku,763,3998,0.8333333333333334,1.0,5,3
haiku,764,3998,0.8333333333333334,0.8333333333333334,5,3
haiku,765,3998,0.8888888888888888,1.0,5,3
haiku,766,3998,1.0,1.0,5,3
haiku,767,3998,0.7222222222222222,1.0,5,3
haiku,768,3998,0.7222222222222222,1.0,5,3
haiku,769,3998,0.8333333333333334,1.0,5,3
haiku,770,3998,0.8333333333333334,1.0,5,3
haiku,771,3998,0.9444444444444445,1.0,5,3
haiku,772,3998,0.8888888888888888,1.0,5,3
haiku,773,3998,0.8333333333333334,1.0,5,3
haiku,774,3998,0.8888888888888888,1.0,5,3
haiku,775,3998,0.8888888888888888,1.0,5,3
haiku,776,3998,0.7777777777777778,1.0,5,3
haiku,777,3998,0.9444444444444445,1.0,5,3
haiku,778,3998,0.7777777777777778,1.0,5,3
haiku,779,3998,0.8888888888888888,1.0,5,3
haiku,780,3998,0.8333333333333334,1.0,5,3
haiku,781,3998,0.9444444444444445,1.0,5,3
haiku,782,3998,0.8333333333333334,1.0,5,3
haiku,783,3998,0.8333333333333334,1.0,5,3
haiku,784,3998,0.7222222222222222,1.0,5,3
haiku,785,3998,0.7777777777777778,1.0,5,3
haiku,786,3998,1.0,1.0,5,3
haiku,787,3998,0.7777777777777778,1.0,5,3
haiku,788,3998,0.9444444444444445,1.0,5,3
haiku,789,3998,0.8888888888888888,1.0,5,3
haiku,790,3998,0.8333333333333334,1.0,5,3
haiku,791,3998,0.8333333333333334,1.0,5,3
haiku,792,3998,0.8888888888888888,1.0,5,3
haiku,793,3998,0.8333333333333334,1.0,5,3
haiku,794,3998,0.7777777777777778,1.0,5,3
haiku,795,3998,0.8333333333333334,1.0,5,3
haiku,796,3998,0.8888888888888888,1.0,5,3
haiku,797,3998,0.8333333333333334,1.0,5,3
haiku,798,3998,0.8888888888888888,1.0,5,3
haiku,799,3998,0.8333333333333334,1.0,5,3
haiku,800,3998,0.8888888888888888,1.0,5,3
haiku,801,3998,0.8333333333333334,1.0,5,3
haiku,802,3998,0.9444444444444445,1.0,5,3
haiku,803,3998,0.8333333333333334,1.0,5,3
haiku,804,3998,0.8333333333333334,1.0,5,3
haiku,805,3998,0.8333333333333334,1.0,5,3
haiku,806,3998,0.7777777777777778,1.0,5,3
haiku,807,3998,0.7777777777777778,1.0,5,3
haiku,808,3998,1.0,1.0,5,3
haiku,809,3998,0.9444444444444445,1.0,5,3
haiku,810,3998,0.8888888888888888,1.0,5,3
haiku,811,3998,0.9444444444444445,1.0,5,3
haiku,812,3998,0.8888888888888888,1.0,5,3
haiku,813,3998,0.611111111111111,1.0,5,3
haiku,814,3998,0.8333333333333334,1.0,5,3
haiku,815,3998,0.8888888888888888,1.0,5,3
haiku,816,3998,0.8888888888888888,1.0,5,3
haiku,817,3998,0.8888888888888888,1.0,5,3
haiku,818,3998,0.8333333333333334,1.0,5,3
haiku,819,3998,0.7777777777777778,1.0,5,3
haiku,820,3998,0.8333333333333334,1.0,5,3
haiku,821,3998,0.8333333333333334,1.0,5,3
haiku,822,3998,0.7777777777777778,1.0,5,3
haiku,823,3998,1.0,1.0,5,3
haiku,824,3998,0.8333333333333334,1.0,5,3
haiku,825,3998,0.7777777777777778,1.0,5,3
haiku,826,3998,0.8333333333333334,1.0,5,3
haiku,827,3998,0.7777777777777778,1.0,5,3
haiku,828,3998,1.0,1.0,5,3
haiku,829,3998,0.8888888888888888,1.0,5,3
haiku,830,3998,0.7777777777777778,1.0,5,3
haiku,831,3998,0.9444444444444445,1.0,5,3
haiku,832,3998,1.0,1.0,5,3
haiku,833,3998,0.7777777777777778,1.0,5,3
haiku,834,3998,0.8333333333333334,1.0,5,3
haiku,835,3998,0.9444444444444445,1.0,5,3
haiku,836,3998,0.8333333333333334,1.0,5,3
haiku,837,3998,0.8333333333333334,1.0,5,3
haiku,838,3998,0.9444444444444445,1.0,5,3
haiku,839,3998,0.8888888888888888,1.0,5,3
haiku,840,3998,0.7777777777777778,1.0,5,3
haiku,841,3998,0.9444444444444445,1.0,5,3
haiku,842,3998,0.6666666666666666,1.0,5,3
haiku,843,3998,1.0,1.0,5,3
haiku,844,3998,0.8333333333333334,1.0,5,3
haiku,845,3998,0.8333333333333334,1.0,5,3
haiku,846,3998,0.7777777777777778,1.0,5,3
haiku,847,3998,0.8888888888888888,1.0,5,3
haiku,848,3998,0.7777777777777778,1.0,5,3
haiku,849,3998,0.8333333333333334,1.0,5,3
haiku,850,3998,0.8333333333333334,1.0,5,3
haiku,851,3998,0.611111111111111,1.0,5,3
haiku,852,3998,0.9444444444444445,1.0,5,3
haiku,853,3998,0.8888888888888888,1.0,5,3
haiku,854,3998,0.7222222222222222,1.0,5,3
haiku,855,3998,1.0,1.0,5,3
haiku,856,3998,0.8333333333333334,1.0,5,3
haiku,857,3998,0.7777777777777778,1.0,5,3
haiku,858,3998,0.7777777777777778,1.0,5,3
haiku,859,3998,0.8333333333333334,1.0,5,3
haiku,860,3998,0.8333333333333334,1.0,5,3
haiku,861,3998,0.8888888888888888,1.0,5,3
haiku,862,3998,0.8888888888888888,1.0,5,3
haiku,863,3998,0.6666666666666666,1.0,5,3
haiku,864,3998,0.8888888888888888,1.0,5,3
haiku,865,3998,0.7222222222222222,1.0,5,3
haiku,866,3998,0.7777777777777778,1.0,5,3
haiku,867,3998,0.8888888888888888,1.0,5,3
haiku,868,3998,0.8888888888888888,1.0,5,3
haiku,869,3998,0.8333333333333334,1.0,5,3
haiku,870,3998,0.9444444444444445,1.0,5,3
haiku,871,3998,0.6666666666666666,1.0,5,3
haiku,872,3998,0.9444444444444445,1.0,5,3
haiku,873,3998,0.8333333333333334,1.0,5,3
haiku,874,3998,0.7222222222222222,1.0,5,3
haiku,875,3998,1.0,1.0,5,3
haiku,876,3998,0.8888888888888888,1.0,5,3
haiku,877,3998,0.8333333333333334,1.0,5,3
haiku,878,3998,0.9444444444444445,1.0,5,3
haiku,879,3998,0.8888888888888888,1.0,5,3
haiku,880,3998,0.7777777777777778,1.0,5,3
haiku,881,3998,0.7222222222222222,1.0,5,3
haiku,882,3998,0.7222222222222222,1.0,5,3
haiku,883,3998,1.0,1.0,5,3
haiku,884,3998,0.8333333333333334,1.0,5,3
haiku,885,3998,0.7777777777777778,1.0,5,3
haiku,886,3998,0.8333333333333334,1.0,5,3
haiku,887,3998,0.8333333333333334,1.0,5,3
haiku,888,3998,0.8888888888888888,1.0,5,3
haiku,889,3998,0.8333333333333334,1.0,5,3
haiku,890,3998,0.8333333333333334,1.0,5,3
haiku,891,3998,0.7777777777777778,1.0,5,3
haiku,892,3998,0.8333333333333334,1.0,5,3
haiku,893,3998,0.7222222222222222,1.0,5,3
haiku,894,3998,0.8888888888888888,1.0,5,3
haiku,895,3998,0.8888888888888888,1.0,5,3
haiku,896,3998,0.8333333333333334,1.0,5,3
haiku,897,3998,0.8333333333333334,1.0,5,3
haiku,898,3998,0.8888888888888888,1.0,5,3
haiku,899,3998,0.7222222222222222,1.0,5,3
haiku,900,3998,1.0,1.0,5,3
haiku,901,3998,0.9444444444444445,1.0,5,3
haiku,902,3998,0.8888888888888888,1.0,5,3
haiku,903,3998,0.8888888888888888,1.0,5,3
haiku,904,3998,0.7777777777777778,1.0,5,3
haiku,905,3998,0.6666666666666666,1.0,5,3
haiku,906,3998,0.8888888888888888,1.0,5,3
haiku,907,3998,0.9444444444444445,1.0,5,3
haiku,908,3998,0.8888888888888888,1.0,5,3
haiku,909,3998,0.7777777777777778,1.0,5,3
haiku,910,3998,0.8888888888888888,1.0,5,3
haiku,911,3998,0.7777777777777778,1.0,5,3
haiku,912,3998,0.7777777777777778,1.0,5,3
haiku,913,3998,0.8333333333333334,1.0,5,3
haiku,914,3998,0.8333333333333334,1.0,5,3
haiku,915,3998,0.8888888888888888,1.0,5,3
haiku,916,3998,0.9444444444444445,1.0,5,3
haiku,917,3998,0.7777777777777778,1.0,5,3
haiku,918,3998,0.611111111111111,1.0,5,3
haiku,919,3998,0.9444444444444445,1.0,5,3
haiku,920,3998,0.8333333333333334,1.0,5,3
haiku,921,3998,0.9444444444444445,1.0,5,3
haiku,922,3998,0.9444444444444445,1.0,5,3
haiku,923,3998,0.9444444444444445,1.0,5,3
haiku,924,3998,0.7777777777777778,1.0,5,3
haiku,925,3998,0.8888888888888888,1.0,5,3
haiku,926,3998,0.8888888888888888,1.0,5,3
haiku,927,3998,0.7777777777777778,1.0,5,3
haiku,928,3998,0.8333333333333334,1.0,5,3
haiku,929,3998,0.8888888888888888,1.0,5,3
haiku,930,3998,0.7777777777777778,1.0,5,3
haiku,931,3998,0.8333333333333334,1.0,5,3
haiku,932,3998,0.8333333333333334,1.0,5,3
haiku,933,3998,0.7222222222222222,1.0,5,3
haiku,934,3998,0.8888888888888888,1.0,5,3
haiku,935,3998,0.9444444444444445,1.0,5,3
haiku,936,3998,0.9444444444444445,1.0,5,3
haiku,937,3998,0.8333333333333334,1.0,5,3
haiku,938,3998,0.7777777777777778,1.0,5,3
haiku,939,3998,0.7777777777777778,1.0,5,3
haiku,940,3998,0.7777777777777778,1.0,5,3
haiku,941,3998,0.8333333333333334,1.0,5,3
haiku,942,3998,0.8888888888888888,1.0,5,3
haiku,943,3998,0.7777777777777778,1.0,5,3
haiku,944,3998,0.8333333333333334,1.0,5,3
haiku,945,3998,0.8333333333333334,1.0,5,3
haiku,946,3998,0.7777777777777778,1.0,5,3
haiku,947,3998,0.9444444444444445,1.0,5,3
haiku,948,3998,0.8888888888888888,1.0,5,3
haiku,949,3998,0.7777777777777778,1.0,5,3
haiku,950,3998,0.8888888888888888,1.0,5,3
haiku,951,3998,0.9444444444444445,1.0,5,3
haiku,952,3998,0.8888888888888888,1.0,5,3
haiku,953,3998,0.7777777777777778,1.0,5,3
haiku,954,3998,0.7777777777777778,1.0,5,3
haiku,955,3998,0.7777777777777778,1.0,5,3
haiku,956,3998,0.8333333333333334,1.0,5,3
haiku,957,3998,0.8888888888888888,1.0,5,3
haiku,958,3998,0.7222222222222222,1.0,5,3
haiku,959,3998,0.8333333333333334,1.0,5,3
haiku,960,3998,0.7777777777777778,1.0,5,3
haiku,961,3998,0.8333333333333334,1.0,5,3
haiku,962,3998,0.9444444444444445,1.0,5,3
haiku,963,3998,0.7777777777777778,1.0,5,3
haiku,964,3998,0.8333333333333334,1.0,5,3
haiku,965,3998,0.8333333333333334,1.0,5,3
haiku,966,3998,0.8888888888888888,1.0,5,3
haiku,967,3998,0.8333333333333334,1.0,5,3
haiku,968,3998,0.7222222222222222,1.0,5,3
haiku,969,3998,0.7222222222222222,1.0,5,3
haiku,970,3998,0.9444444444444445,1.0,5,3
haiku,971,3998,0.9444444444444445,1.0,5,3
haiku,972,3998,0.8333333333333334,1.0,5,3
haiku,973,3998,0.8888888888888888,1.0,5,3
haiku,974,3998,0.8333333333333334,1.0,5,3
haiku,975,3998,0.7777777777777778,1.0,5,3
haiku,976,3998,0.8333333333333334,1.0,5,3
haiku,977,3998,0.8333333333333334,1.0,5,3
haiku,978,3998,0.8888888888888888,1.0,5,3
haiku,979,3998,0.7777777777777778,1.0,5,3
haiku,980,3998,0.7777777777777778,1.0,5,3
haiku,981,3998,0.7222222222222222,1.0,5,3
haiku,982,3998,0.7222222222222222,1.0,5,3
haiku,983,3998,1.0,1.0,5,3
haiku,984,3998,0.8888888888888888,1.0,5,3
haiku,985,3998,0.7222222222222222,1.0,5,3
haiku,986,3998,0.8888888888888888,1.0,5,3
haiku,987,3998,0.7222222222222222,1.0,5,3
haiku,988,3998,0.8888888888888888,1.0,5,3
haiku,989,3998,0.7777777777777778,1.0,5,3
haiku,990,3998,0.7777777777777778,1.0,5,3
haiku,991,3998,0.8333333333333334,1.0,5,3
haiku,992,3998,0.7222222222222222,1.0,5,3
haiku,993,3998,0.8333333333333334,1.0,5,3
haiku,994,3998,0.8333333333333334,1.0,5,3
haiku,995,3998,0.8888888888888888,1.0,5,3
haiku,996,3998,0.8888888888888888,1.0,5,3
haiku,997,3998,0.8333333333333334,1.0,5,3
haiku,998,3998,0.8888888888888888,1.0,5,3
haiku,999,3998,0.7777777777777778,1.0,5,3
oai,0,3997,0.4444444444444444,,5,3
oai,1,3997,0.3333333333333333,1.0,5,3
oai,2,3997,0.5,1.0,5,3
oai,3,3997,0.16666666666666666,0.0,5,3
oai,4,3997,0.3333333333333333,1.0,5,3
oai,5,3997,0.2777777777777778,1.0,5,3
oai,6,3997,0.3888888888888889,0.5,5,3
oai,7,3997,0.16666666666666666,0.5,5,3
oai,8,3997,0.0,1.0,5,3
oai,9,3997,0.16666666666666666,1.0,5,3
oai,10,3997,0.5,1.0,5,3
oai,11,3997,0.5,,5,3
oai,12,3997,0.3333333333333333,1.0,5,3
oai,13,3997,0.1111111111111111,1.0,5,3
oai,14,3997,0.3333333333333333,,5,3
oai,15,3997,0.3888888888888889,,5,3
oai,16,3997,0.4444444444444444,1.0,5,3
oai,17,3997,0.3888888888888889,1.0,5,3
oai,18,3997,0.3888888888888889,1.0,5,3
oai,19,3997,0.5555555555555556,1.0,5,3
oai,20,3997,0.16666666666666666,1.0,5,3
oai,21,3997,-0.05555555555555555,0.5,5,3
oai,22,3997,0.3888888888888889,1.0,5,3
oai,23,3997,-0.16666666666666666,1.0,5,3
oai,24,3997,0.16666666666666666,,5,3
oai,25,3997,0.05555555555555555,1.0,5,3
oai,26,3997,0.3888888888888889,,5,3
oai,27,3997,0.1111111111111111,0.5,5,3
oai,28,3997,0.3333333333333333,0.6666666666666666,5,3
oai,29,3997,0.6666666666666666,1.0,5,3
oai,30,3997,0.05555555555555555,1.0,5,3
oai,31,3997,0.611111111111111,1.0,5,3
oai,32,3997,0.7222222222222222,1.0,5,3
oai,33,3997,0.3333333333333333,,5,3
oai,34,3997,0.4444444444444444,,5,3
oai,35,3997,0.5,0.0,5,3
oai,36,3997,0.2777777777777778,0.5,5,3
oai,37,3997,0.611111111111111,0.6666666666666666,5,3
oai,38,3997,0.2777777777777778,1.0,5,3
oai,39,3997,0.3333333333333333,1.0,5,3
oai,40,3997,0.5555555555555556,,5,3
oai,41,3997,0.2222222222222222,0.5,5,3
oai,42,3997,0.4444444444444444,0.5,5,3
oai,43,3997,0.3888888888888889,1.0,5,3
oai,44,3997,0.5,0.6666666666666666,5,3
oai,45,3997,0.2777777777777778,,5,3
oai,46,3997,0.0,0.0,5,3
oai,47,3997,-0.16666666666666666,0.0,5,3
oai,48,3997,0.7222222222222222,1.0,5,3
oai,49,3997,0.0,1.0,5,3
oai,50,3997,0.4444444444444444,1.0,5,3
oai,51,3997,0.16666666666666666,1.0,5,3
oai,52,3997,0.3888888888888889,,5,3
oai,53,3997,0.2222222222222222,0.0,5,3
oai,54,3997,0.7777777777777778,1.0,5,3
oai,55,3997,0.2222222222222222,,5,3
oai,56,3997,0.5,1.0,5,3
oai,57,3997,0.1111111111111111,1.0,5,3
oai,58,3997,0.7222222222222222,1.0,5,3
oai,59,3997,0.2222222222222222,1.0,5,3
oai,60,3997,0.2222222222222222,0.0,5,3
oai,61,3997,0.611111111111111,1.0,5,3
oai,62,3997,0.3888888888888889,1.0,5,3
oai,63,3997,0.5,1.0,5,3
oai,64,3997,0.5,0.6666666666666666,5,3
oai,65,3997,0.611111111111111,1.0,5,3
oai,66,3997,0.3888888888888889,1.0,5,3
oai,67,3997,0.2222222222222222,1.0,5,3
oai,68,3997,0.2777777777777778,,5,3
oai,69,3997,0.05555555555555555,0.0,5,3
oai,70,3997,0.2222222222222222,0.5,5,3
oai,71,3997,0.2777777777777778,0.6666666666666666,5,3
oai,72,3997,0.4444444444444444,1.0,5,3
oai,73,3997,0.16666666666666666,1.0,5,3
oai,74,3997,-0.05555555555555555,1.0,5,3
oai,75,3997,0.16666666666666666,,5,3
oai,76,3997,0.1111111111111111,1.0,5,3
oai,77,3997,0.5555555555555556,1.0,5,3
oai,78,3997,0.1111111111111111,1.0,5,3
oai,79,3997,0.2777777777777778,0.8,5,3
oai,80,3997,0.3888888888888889,1.0,5,3
oai,81,3997,0.3333333333333333,1.0,5,3
oai,82,3997,0.2777777777777778,,5,3
oai,83,3997,0.7222222222222222,,5,3
oai,84,3997,0.611111111111111,1.0,5,3
oai,85,3997,0.7222222222222222,,5,3
oai,86,3997,0.3333333333333333,1.0,5,3
oai,87,3997,0.3888888888888889,0.0,5,3
oai,88,3997,0.0,1.0,5,3
oai,89,3997,0.3333333333333333,0.6666666666666666,5,3
oai,90,3997,-0.1111111111111111,,5,3
oai,91,3997,0.2777777777777778,1.0,5,3
oai,92,3997,0.3888888888888889,0.5,5,3
oai,93,3997,0.4444444444444444,1.0,5,3
oai,94,3997,0.611111111111111,1.0,5,3
oai,95,3997,-0.05555555555555555,,5,3
oai,96,3997,0.16666666666666666,0.5,5,3
oai,97,3997,0.3888888888888889,1.0,5,3
oai,98,3997,0.3333333333333333,0.6666666666666666,5,3
oai,99,3997,0.6666666666666666,1.0,5,3
oai,100,3997,0.05555555555555555,0.0,5,3
oai,101,3997,0.3333333333333333,1.0,5,3
oai,102,3997,0.7222222222222222,1.0,5,3
oai,103,3997,0.4444444444444444,1.0,5,3
oai,104,3997,0.5,1.0,5,3
oai,105,3997,0.3888888888888889,1.0,5,3
oai,106,3997,0.4444444444444444,1.0,5,3
oai,107,3997,-0.05555555555555555,,5,3
oai,108,3997,0.2222222222222222,0.0,5,3
oai,109,3997,0.05555555555555555,0.5,5,3
oai,110,3997,0.611111111111111,1.0,5,3
oai,111,3997,0.3888888888888889,0.6666666666666666,5,3
oai,112,3997,0.4444444444444444,1.0,5,3
oai,113,3997,0.1111111111111111,1.0,5,3
oai,114,3997,0.16666666666666666,0.0,5,3
oai,115,3997,0.5,0.5,5,3
oai,116,3997,0.3333333333333333,,5,3
oai,117,3997,0.4444444444444444,1.0,5,3
oai,118,3997,0.5,1.0,5,3
oai,119,3997,0.1111111111111111,,5,3
oai,120,3997,0.4444444444444444,1.0,5,3
oai,121,3997,0.7222222222222222,1.0,5,3
oai,122,3997,0.611111111111111,1.0,5,3
oai,123,3997,0.3333333333333333,1.0,5,3
oai,124,3997,0.5555555555555556,0.6666666666666666,5,3
oai,125,3997,0.5555555555555556,1.0,5,3
oai,126,3997,0.7222222222222222,0.75,5,3
oai,127,3997,0.3333333333333333,1.0,5,3
oai,128,3997,0.3333333333333333,1.0,5,3
oai,129,3997,0.5,,5,3
oai,130,3997,0.611111111111111,0.5,5,3
oai,131,3997,0.3888888888888889,,5,3
oai,132,3997,0.3333333333333333,1.0,5,3
oai,133,3997,0.2222222222222222,1.0,5,3
oai,134,3997,-0.16666666666666666,0.5,5,3
oai,135,3997,0.3888888888888889,0.6666666666666666,5,3
oai,136,3997,0.5,1.0,5,3
oai,137,3997,0.2222222222222222,1.0,5,3
oai,138,3997,0.3888888888888889,,5,3
oai,139,3997,0.0,0.0,5,3
oai,140,3997,0.2777777777777778,1.0,5,3
oai,141,3997,0.4444444444444444,0.3333333333333333,5,3
oai,142,3997,0.2222222222222222,0.5,5,3
oai,143,3997,0.16666666666666666,0.0,5,3
oai,144,3997,0.2222222222222222,0.0,5,3
oai,145,3997,0.2777777777777778,1.0,5,3
oai,146,3997,0.6666666666666666,1.0,5,3
oai,147,3997,0.2222222222222222,,5,3
oai,148,3997,0.4444444444444444,1.0,5,3
oai,149,3997,0.4444444444444444,1.0,5,3
oai,150,3997,0.4444444444444444,,5,3
oai,151,3997,0.3888888888888889,1.0,5,3
oai,152,3997,0.3333333333333333,,5,3
oai,153,3997,0.3888888888888889,,5,3
oai,154,3997,0.4444444444444444,1.0,5,3
oai,155,3997,0.5,1.0,5,3
oai,156,3997,0.1111111111111111,,5,3
oai,157,3997,0.2777777777777778,1.0,5,3
oai,158,3997,0.5555555555555556,1.0,5,3
oai,159,3997,0.2777777777777778,,5,3
oai,160,3997,0.3888888888888889,,5,3
oai,161,3997,0.3888888888888889,1.0,5,3
oai,162,3997,0.3888888888888889,1.0,5,3
oai,163,3997,0.1111111111111111,,5,3
oai,164,3997,0.2222222222222222,0.5,5,3
oai,165,3997,0.2222222222222222,1.0,5,3
oai,166,3997,0.16666666666666666,1.0,5,3
oai,167,3997,0.0,0.5,5,3
oai,168,3997,0.5555555555555556,1.0,5,3
oai,169,3997,0.2777777777777778,1.0,5,3
oai,170,3997,0.5,1.0,5,3
oai,171,3997,0.6666666666666666,0.75,5,3
oai,172,3997,0.2777777777777778,1.0,5,3
oai,173,3997,0.2777777777777778,0.0,5,3
oai,174,3997,0.16666666666666666,1.0,5,3
oai,175,3997,0.4444444444444444,0.0,5,3
oai,176,3997,0.3333333333333333,1.0,5,3
oai,177,3997,0.4444444444444444,0.6666666666666666,5,3
oai,178,3997,0.2777777777777778,1.0,5,3
oai,179,3997,0.5555555555555556,1.0,5,3
oai,180,3997,0.3333333333333333,1.0,5,3
oai,181,3997,-0.3888888888888889,0.0,5,3
oai,182,3997,0.3333333333333333,1.0,5,3
oai,183,3997,-0.05555555555555555,0.6666666666666666,5,3
oai,184,3997,0.05555555555555555,0.8,5,3
oai,185,3997,0.5,1.0,5,3
oai,186,3997,0.5,1.0,5,3
oai,187,3997,0.0,,5,3
oai,188,3997,0.5,1.0,5,3
oai,189,3997,0.3888888888888889,1.0,5,3
oai,190,3997,0.2222222222222222,,5,3
oai,191,3997,0.2777777777777778,0.8,5,3
oai,192,3997,0.2777777777777778,1.0,5,3
oai,193,3997,0.7222222222222222,1.0,5,3
oai,194,3997,0.2777777777777778,,5,3
oai,195,3997,0.16666666666666666,0.5,5,3
oai,196,3997,-0.05555555555555555,1.0,5,3
oai,197,3997,0.3888888888888889,0.0,5,3
oai,198,3997,0.611111111111111,1.0,5,3
oai,199,3997,0.611111111111111,0.75,5,3
oai,200,3997,0.16666666666666666,1.0,5,3
oai,201,3997,-0.3888888888888889,0.3333333333333333,5,3
oai,202,3997,0.7777777777777778,1.0,5,3
oai,203,3997,0.2777777777777778,1.0,5,3
oai,204,3997,0.2222222222222222,,5,3
oai,205,3997,0.3888888888888889,,5,3
oai,206,3997,0.2222222222222222,1.0,5,3
oai,207,3997,0.3333333333333333,0.5,5,3
oai,208,3997,0.3888888888888889,,5,3
oai,209,3997,0.2222222222222222,,5,3
oai,210,3997,0.2777777777777778,,5,3
oai,211,3997,0.5,0.5,5,3
oai,212,3997,0.4444444444444444,1.0,5,3
oai,213,3997,-0.05555555555555555,,5,3
oai,214,3997,0.1111111111111111,,5,3
oai,215,3997,0.5,0.75,5,3
oai,216,3997,0.3333333333333333,1.0,5,3
oai,217,3997,0.2777777777777778,1.0,5,3
oai,218,3997,0.5,0.6666666666666666,5,3
oai,219,3997,0.16666666666666666,0.3333333333333333,5,3
oai,220,3997,0.611111111111111,1.0,5,3
oai,221,3997,0.3333333333333333,,5,3
oai,222,3997,0.3888888888888889,,5,3
oai,223,3997,0.7777777777777778,1.0,5,3
oai,224,3997,0.3333333333333333,1.0,5,3
oai,225,3997,0.3333333333333333,,5,3
oai,226,3997,0.16666666666666666,0.75,5,3
oai,227,3997,-0.3888888888888889,1.0,5,3
oai,228,3997,0.16666666666666666,0.5,5,3
oai,229,3997,0.2777777777777778,1.0,5,3
oai,230,3997,0.2222222222222222,1.0,5,3
oai,231,3997,0.2777777777777778,1.0,5,3
oai,232,3997,0.0,0.3333333333333333,5,3
oai,233,3997,0.2222222222222222,,5,3
oai,234,3997,0.1111111111111111,0.5,5,3
oai,235,3997,-0.1111111111111111,0.6666666666666666,5,3
oai,236,3997,0.2777777777777778,0.0,5,3
oai,237,3997,0.16666666666666666,0.0,5,3
oai,238,3997,0.0,0.0,5,3
oai,239,3997,0.4444444444444444,0.5,5,3
oai,240,3997,0.2777777777777778,0.6666666666666666,5,3
oai,241,3997,0.4444444444444444,0.6666666666666666,5,3
oai,242,3997,-0.05555555555555555,0.5,5,3
oai,243,3997,0.2777777777777778,,5,3
oai,244,3997,0.611111111111111,1.0,5,3
oai,245,3997,0.3888888888888889,0.5,5,3
oai,246,3997,0.05555555555555555,0.0,5,3
oai,247,3997,0.5,1.0,5,3
oai,248,3997,0.3888888888888889,0.8,5,3
oai,249,3997,0.2222222222222222,,5,3
oai,250,3997,0.1111111111111111,0.5,5,3
oai,251,3997,0.3888888888888889,0.0,5,3
oai,252,3997,0.5,,5,3
oai,253,3997,0.05555555555555555,,5,3
oai,254,3997,0.3888888888888889,,5,3
oai,255,3997,0.3333333333333333,,5,3
oai,256,3997,0.611111111111111,0.5,5,3
oai,257,3997,0.3888888888888889,,5,3
oai,258,3997,0.5,0.5,5,3
oai,259,3997,0.5,0.0,5,3
oai,260,3997,0.3888888888888889,1.0,5,3
oai,261,3997,0.6666666666666666,1.0,5,3
oai,262,3997,0.3888888888888889,1.0,5,3
oai,263,3997,0.0,1.0,5,3
oai,264,3997,0.3888888888888889,,5,3
oai,265,3997,0.4444444444444444,1.0,5,3
oai,266,3997,0.1111111111111111,0.0,5,3
oai,267,3997,0.3888888888888889,,5,3
oai,268,3997,0.0,,5,3
oai,269,3997,0.3888888888888889,1.0,5,3
oai,270,3997,0.0,,5,3
oai,271,3997,0.2777777777777778,1.0,5,3
oai,272,3997,0.16666666666666666,1.0,5,3
oai,273,3997,-0.2222222222222222,0.0,5,3
oai,274,3997,0.3888888888888889,1.0,5,3
oai,275,3997,0.6666666666666666,1.0,5,3
oai,276,3997,0.16666666666666666,0.0,5,3
oai,277,3997,0.611111111111111,,5,3
oai,278,3997,0.3333333333333333,0.6666666666666666,5,3
oai,279,3997,0.5,0.0,5,3
oai,280,3997,0.2777777777777778,1.0,5,3
oai,281,3997,0.5,1.0,5,3
oai,282,3997,0.05555555555555555,0.5,5,3
oai,283,3997,0.7222222222222222,1.0,5,3
oai,284,3997,0.05555555555555555,0.6666666666666666,5,3
oai,285,3997,0.3888888888888889,,5,3
oai,286,3997,0.3333333333333333,,5,3
oai,287,3997,0.05555555555555555,,5,3
oai,288,3997,0.05555555555555555,0.75,5,3
oai,289,3997,0.05555555555555555,0.0,5,3
oai,290,3997,0.5555555555555556,,5,3
oai,291,3997,0.6666666666666666,,5,3
oai,292,3997,0.5555555555555556,0.5,5,3
oai,293,3997,0.7222222222222222,1.0,5,3
oai,294,3997,0.5,1.0,5,3
oai,295,3997,0.05555555555555555,0.0,5,3
oai,296,3997,0.1111111111111111,0.5,5,3
oai,297,3997,0.2222222222222222,0.6666666666666666,5,3
oai,298,3997,0.7222222222222222,0.5,5,3
oai,299,3997,0.3888888888888889,,5,3
oai,300,3997,-0.1111111111111111,0.0,5,3
oai,301,3997,0.05555555555555555,,5,3
oai,302,3997,0.3888888888888889,0.0,5,3
oai,303,3997,0.5,1.0,5,3
oai,304,3997,0.2777777777777778,1.0,5,3
oai,305,3997,0.8333333333333334,,5,3
oai,306,3997,0.16666666666666666,0.0,5,3
oai,307,3997,0.2222222222222222,0.0,5,3
oai,308,3997,-0.2777777777777778,0.6666666666666666,5,3
oai,309,3997,0.0,1.0,5,3
oai,310,3997,-0.05555555555555555,1.0,5,3
oai,311,3997,0.7222222222222222,0.6666666666666666,5,3
oai,312,3997,0.5,1.0,5,3
oai,313,3997,0.3333333333333333,1.0,5,3
oai,314,3997,0.5555555555555556,1.0,5,3
oai,315,3997,0.2222222222222222,0.75,5,3
oai,316,3997,0.3333333333333333,,5,3
oai,317,3997,0.3333333333333333,,5,3
oai,318,3997,0.16666666666666666,1.0,5,3
oai,319,3997,0.1111111111111111,1.0,5,3
oai,320,3997,0.4444444444444444,1.0,5,3
oai,321,3997,0.1111111111111111,0.0,5,3
oai,322,3997,0.3333333333333333,1.0,5,3
oai,323,3997,0.8333333333333334,1.0,5,3
oai,324,3997,0.2222222222222222,1.0,5,3
oai,325,3997,0.05555555555555555,0.25,5,3
oai,326,3997,0.2222222222222222,0.75,5,3
oai,327,3997,0.2777777777777778,1.0,5,3
oai,328,3997,0.16666666666666666,1.0,5,3
oai,329,3997,0.2777777777777778,1.0,5,3
oai,330,3997,0.3333333333333333,1.0,5,3
oai,331,3997,0.5,0.6666666666666666,5,3
oai,332,3997,0.3333333333333333,1.0,5,3
oai,333,3997,0.16666666666666666,0.3333333333333333,5,3
oai,334,3997,0.3333333333333333,1.0,5,3
oai,335,3997,0.3888888888888889,1.0,5,3
oai,336,3997,0.2777777777777778,,5,3
oai,337,3997,0.05555555555555555,,5,3
oai,338,3997,0.3888888888888889,0.5,5,3
oai,339,3997,0.1111111111111111,1.0,5,3
oai,340,3997,0.16666666666666666,1.0,5,3
oai,341,3997,0.4444444444444444,1.0,5,3
oai,342,3997,0.3888888888888889,0.0,5,3
oai,343,3997,0.6666666666666666,1.0,5,3
oai,344,3997,0.5555555555555556,1.0,5,3
oai,345,3997,0.4444444444444444,0.5,5,3
oai,346,3997,-0.05555555555555555,0.5,5,3
oai,347,3997,0.611111111111111,,5,3
oai,348,3997,0.5,0.6666666666666666,5,3
oai,349,3997,0.4444444444444444,1.0,5,3
oai,350,3997,0.3888888888888889,1.0,5,3
oai,351,3997,0.2777777777777778,,5,3
oai,352,3997,0.2222222222222222,0.5,5,3
oai,353,3997,0.3333333333333333,1.0,5,3
oai,354,3997,0.4444444444444444,0.5,5,3
oai,355,3997,0.4444444444444444,1.0,5,3
oai,356,3997,0.611111111111111,1.0,5,3
oai,357,3997,0.3888888888888889,1.0,5,3
oai,358,3997,0.5555555555555556,,5,3
oai,359,3997,0.3333333333333333,1.0,5,3
oai,360,3997,0.2777777777777778,1.0,5,3
oai,361,3997,0.3333333333333333,0.5,5,3
oai,362,3997,-0.2222222222222222,0.0,5,3
oai,363,3997,0.4444444444444444,,5,3
oai,364,3997,0.5,1.0,5,3
oai,365,3997,0.3888888888888889,0.75,5,3
oai,366,3997,0.0,1.0,5,3
oai,367,3997,0.611111111111111,0.6666666666666666,5,3
oai,368,3997,0.5,1.0,5,3
oai,369,3997,0.4444444444444444,,5,3
oai,370,3997,0.2777777777777778,1.0,5,3
oai,371,3997,-0.05555555555555555,0.0,5,3
oai,372,3997,0.6666666666666666,1.0,5,3
oai,373,3997,0.2222222222222222,1.0,5,3
oai,374,3997,0.2222222222222222,0.5,5,3
oai,375,3997,0.3333333333333333,1.0,5,3
oai,376,3997,0.6666666666666666,1.0,5,3
oai,377,3997,0.5,1.0,5,3
oai,378,3997,0.3888888888888889,1.0,5,3
oai,379,3997,0.3333333333333333,,5,3
oai,380,3997,0.16666666666666666,1.0,5,3
oai,381,3997,0.3333333333333333,0.5,5,3
oai,382,3997,0.5555555555555556,1.0,5,3
oai,383,3997,0.4444444444444444,,5,3
oai,384,3997,0.4444444444444444,0.8,5,3
oai,385,3997,0.05555555555555555,1.0,5,3
oai,386,3997,0.611111111111111,1.0,5,3
oai,387,3997,0.2222222222222222,0.5,5,3
oai,388,3997,0.8333333333333334,1.0,5,3
oai,389,3997,0.4444444444444444,1.0,5,3
oai,390,3997,0.1111111111111111,1.0,5,3
oai,391,3997,0.611111111111111,0.5,5,3
oai,392,3997,0.4444444444444444,0.6666666666666666,5,3
oai,393,3997,0.2222222222222222,,5,3
oai,394,3997,0.3333333333333333,1.0,5,3
oai,395,3997,0.3888888888888889,0.6666666666666666,5,3
oai,396,3997,0.3333333333333333,,5,3
oai,397,3997,0.2777777777777778,1.0,5,3
oai,398,3997,0.4444444444444444,,5,3
oai,399,3997,0.1111111111111111,,5,3
oai,400,3997,0.3333333333333333,,5,3
oai,401,3997,0.3888888888888889,0.5,5,3
oai,402,3997,0.5,1.0,5,3
oai,403,3997,0.2222222222222222,1.0,5,3
oai,404,3997,0.5,0.0,5,3
oai,405,3997,0.5,0.5,5,3
oai,406,3997,0.4444444444444444,0.0,5,3
oai,407,3997,0.5555555555555556,1.0,5,3
oai,408,3997,0.2777777777777778,1.0,5,3
oai,409,3997,0.0,0.5,5,3
oai,410,3997,0.3888888888888889,1.0,5,3
oai,411,3997,0.5,,5,3
oai,412,3997,0.16666666666666666,,5,3
oai,413,3997,0.1111111111111111,1.0,5,3
oai,414,3997,0.1111111111111111,0.5,5,3
oai,415,3997,0.2777777777777778,,5,3
oai,416,3997,0.5,0.6666666666666666,5,3
oai,417,3997,0.05555555555555555,0.6666666666666666,5,3
oai,418,3997,0.4444444444444444,1.0,5,3
oai,419,3997,0.2777777777777778,1.0,5,3
oai,420,3997,0.611111111111111,1.0,5,3
oai,421,3997,0.3333333333333333,1.0,5,3
oai,422,3997,0.3888888888888889,1.0,5,3
oai,423,3997,-0.05555555555555555,0.0,5,3
oai,424,3997,0.3888888888888889,1.0,5,3
oai,425,3997,0.3888888888888889,1.0,5,3
oai,426,3997,0.0,0.0,5,3
oai,427,3997,-0.1111111111111111,,5,3
oai,428,3997,0.16666666666666666,1.0,5,3
oai,429,3997,0.5,,5,3
oai,430,3997,0.05555555555555555,0.0,5,3
oai,431,3997,0.6666666666666666,1.0,5,3
oai,432,3997,0.5,1.0,5,3
oai,433,3997,0.05555555555555555,1.0,5,3
oai,434,3997,0.5,,5,3
oai,435,3997,0.2222222222222222,1.0,5,3
oai,436,3997,0.2222222222222222,0.5,5,3
oai,437,3997,0.4444444444444444,1.0,5,3
oai,438,3997,0.611111111111111,1.0,5,3
oai,439,3997,0.3333333333333333,0.0,5,3
oai,440,3997,0.7222222222222222,1.0,5,3
oai,441,3997,0.3888888888888889,1.0,5,3
oai,442,3997,0.1111111111111111,1.0,5,3
oai,443,3997,0.0,0.5,5,3
oai,444,3997,0.7777777777777778,0.8,5,3
oai,445,3997,0.0,0.6666666666666666,5,3
oai,446,3997,0.05555555555555555,0.6666666666666666,5,3
oai,447,3997,0.1111111111111111,,5,3
oai,448,3997,0.2222222222222222,,5,3
oai,449,3997,0.2777777777777778,1.0,5,3
oai,450,3997,0.5,1.0,5,3
oai,451,3997,0.16666666666666666,1.0,5,3
oai,452,3997,0.5555555555555556,1.0,5,3
oai,453,3997,0.4444444444444444,0.6666666666666666,5,3
oai,454,3997,0.5,0.5,5,3
oai,455,3997,-0.05555555555555555,1.0,5,3
oai,456,3997,0.2222222222222222,1.0,5,3
oai,457,3997,0.16666666666666666,1.0,5,3
oai,458,3997,0.4444444444444444,,5,3
oai,459,3997,0.611111111111111,0.75,5,3
oai,460,3997,0.3333333333333333,,5,3
oai,461,3997,0.2222222222222222,1.0,5,3
oai,462,3997,0.2222222222222222,1.0,5,3
oai,463,3997,0.2222222222222222,,5,3
oai,464,3997,0.5555555555555556,1.0,5,3
oai,465,3997,0.3333333333333333,1.0,5,3
oai,466,3997,0.05555555555555555,,5,3
oai,467,3997,0.611111111111111,1.0,5,3
oai,468,3997,0.4444444444444444,,5,3
oai,469,3997,0.3333333333333333,1.0,5,3
oai,470,3997,0.2777777777777778,,5,3
oai,471,3997,0.4444444444444444,1.0,5,3
oai,472,3997,0.4444444444444444,1.0,5,3
oai,473,3997,0.3333333333333333,1.0,5,3
oai,474,3997,0.3888888888888889,1.0,5,3
oai,475,3997,0.5,1.0,5,3
oai,476,3997,0.5,0.6666666666666666,5,3
oai,477,3997,0.2222222222222222,1.0,5,3
oai,478,3997,0.611111111111111,1.0,5,3
oai,479,3997,0.3333333333333333,1.0,5,3
oai,480,3997,0.16666666666666666,0.5,5,3
oai,481,3997,0.2222222222222222,0.3333333333333333,5,3
oai,482,3997,0.3333333333333333,1.0,5,3
oai,483,3997,0.1111111111111111,1.0,5,3
oai,484,3997,0.5555555555555556,1.0,5,3
oai,485,3997,0.1111111111111111,1.0,5,3
oai,486,3997,0.2222222222222222,1.0,5,3
oai,487,3997,0.4444444444444444,1.0,5,3
oai,488,3997,0.0,0.5,5,3
oai,489,3997,0.05555555555555555,1.0,5,3
oai,490,3997,0.4444444444444444,0.5,5,3
oai,491,3997,0.3333333333333333,0.3333333333333333,5,3
oai,492,3997,0.2222222222222222,0.5,5,3
oai,493,3997,0.16666666666666666,0.5,5,3
oai,494,3997,0.4444444444444444,1.0,5,3
oai,495,3997,0.16666666666666666,,5,3
oai,496,3997,0.3888888888888889,1.0,5,3
oai,497,3997,0.3333333333333333,1.0,5,3
oai,498,3997,-0.1111111111111111,1.0,5,3
oai,499,3997,0.2777777777777778,1.0,5,3
oai,500,3997,0.5555555555555556,1.0,5,3
oai,501,3997,0.16666666666666666,1.0,5,3
oai,502,3997,0.5555555555555556,,5,3
oai,503,3997,0.3888888888888889,0.6666666666666666,5,3
oai,504,3997,-0.05555555555555555,1.0,5,3
oai,505,3997,0.2777777777777778,0.6666666666666666,5,3
oai,506,3997,-0.2777777777777778,0.0,5,3
oai,507,3997,0.5,0.75,5,3
oai,508,3997,0.7777777777777778,,5,3
oai,509,3997,0.4444444444444444,1.0,5,3
oai,510,3997,0.4444444444444444,,5,3
oai,511,3997,0.4444444444444444,1.0,5,3
oai,512,3997,0.5555555555555556,1.0,5,3
oai,513,3997,0.3333333333333333,1.0,5,3
oai,514,3997,0.5,0.6666666666666666,5,3
oai,515,3997,0.3333333333333333,0.5,5,3
oai,516,3997,0.16666666666666666,0.0,5,3
oai,517,3997,0.611111111111111,1.0,5,3
oai,518,3997,0.3888888888888889,1.0,5,3
oai,519,3997,0.7777777777777778,,5,3
oai,520,3997,0.6666666666666666,0.3333333333333333,5,3
oai,521,3997,0.3333333333333333,0.0,5,3
oai,522,3997,0.2777777777777778,1.0,5,3
oai,523,3997,0.3333333333333333,1.0,5,3
oai,524,3997,0.16666666666666666,0.0,5,3
oai,525,3997,-0.1111111111111111,1.0,5,3
oai,526,3997,0.5555555555555556,1.0,5,3
oai,527,3997,0.05555555555555555,,5,3
oai,528,3997,0.1111111111111111,0.5,5,3
oai,529,3997,0.611111111111111,1.0,5,3
oai,530,3997,0.2222222222222222,0.6666666666666666,5,3
oai,531,3997,0.5,1.0,5,3
oai,532,3997,0.3333333333333333,1.0,5,3
oai,533,3997,0.1111111111111111,0.5,5,3
oai,534,3997,0.7777777777777778,1.0,5,3
oai,535,3997,-0.05555555555555555,1.0,5,3
oai,536,3997,0.5555555555555556,0.5,5,3
oai,537,3997,0.16666666666666666,,5,3
oai,538,3997,0.3888888888888889,0.6666666666666666,5,3
oai,539,3997,0.3888888888888889,,5,3
oai,540,3997,0.5555555555555556,1.0,5,3
oai,541,3997,0.2222222222222222,1.0,5,3
oai,542,3997,0.6666666666666666,1.0,5,3
oai,543,3997,0.3888888888888889,1.0,5,3
oai,544,3997,-0.1111111111111111,0.0,5,3
oai,545,3997,0.05555555555555555,,5,3
oai,546,3997,0.2777777777777778,0.6666666666666666,5,3
oai,547,3997,0.6666666666666666,0.6666666666666666,5,3
oai,548,3997,0.3333333333333333,,5,3
oai,549,3997,0.0,0.0,5,3
oai,550,3997,0.2222222222222222,1.0,5,3
oai,551,3997,0.2777777777777778,1.0,5,3
oai,552,3997,0.7222222222222222,1.0,5,3
oai,553,3997,0.4444444444444444,1.0,5,3
oai,554,3997,0.3888888888888889,,5,3
oai,555,3997,0.2777777777777778,1.0,5,3
oai,556,3997,0.2222222222222222,,5,3
oai,557,3997,0.1111111111111111,0.0,5,3
oai,558,3997,0.3333333333333333,,5,3
oai,559,3997,0.5555555555555556,,5,3
oai,560,3997,0.4444444444444444,1.0,5,3
oai,561,3997,0.5555555555555556,1.0,5,3
oai,562,3997,0.3888888888888889,1.0,5,3
oai,563,3997,0.5555555555555556,1.0,5,3
oai,564,3997,0.16666666666666666,1.0,5,3
oai,565,3997,0.5555555555555556,1.0,5,3
oai,566,3997,0.4444444444444444,1.0,5,3
oai,567,3997,0.2222222222222222,1.0,5,3
oai,568,3997,0.6666666666666666,1.0,5,3
oai,569,3997,0.5555555555555556,1.0,5,3
oai,570,3997,0.3888888888888889,,5,3
oai,571,3997,-0.05555555555555555,0.3333333333333333,5,3
oai,572,3997,0.3333333333333333,,5,3
oai,573,3997,0.3333333333333333,,5,3
oai,574,3997,0.4444444444444444,1.0,5,3
oai,575,3997,0.2777777777777778,,5,3
oai,576,3997,0.4444444444444444,,5,3
oai,577,3997,0.05555555555555555,,5,3
oai,578,3997,0.7222222222222222,1.0,5,3
oai,579,3997,0.3888888888888889,1.0,5,3
oai,580,3997,0.3333333333333333,1.0,5,3
oai,581,3997,-0.1111111111111111,,5,3
oai,582,3997,0.3888888888888889,0.75,5,3
oai,583,3997,0.611111111111111,1.0,5,3
oai,584,3997,0.3333333333333333,0.5,5,3
oai,585,3997,0.5,0.6666666666666666,5,3
oai,586,3997,0.4444444444444444,0.0,5,3
oai,587,3997,0.6666666666666666,1.0,5,3
oai,588,3997,0.5555555555555556,,5,3
oai,589,3997,0.4444444444444444,1.0,5,3
oai,590,3997,0.2777777777777778,1.0,5,3
oai,591,3997,0.3333333333333333,0.0,5,3
oai,592,3997,0.2222222222222222,0.0,5,3
oai,593,3997,0.611111111111111,1.0,5,3
oai,594,3997,0.16666666666666666,0.3333333333333333,5,3
oai,595,3997,-0.05555555555555555,0.3333333333333333,5,3
oai,596,3997,0.3888888888888889,1.0,5,3
oai,597,3997,0.2777777777777778,1.0,5,3
oai,598,3997,0.3333333333333333,1.0,5,3
oai,599,3997,-0.16666666666666666,0.6666666666666666,5,3
oai,600,3997,0.4444444444444444,1.0,5,3
oai,601,3997,0.5555555555555556,1.0,5,3
oai,602,3997,0.5,1.0,5,3
oai,603,3997,0.3333333333333333,1.0,5,3
oai,604,3997,0.05555555555555555,0.0,5,3
oai,605,3997,0.3888888888888889,1.0,5,3
oai,606,3997,0.3333333333333333,0.6666666666666666,5,3
oai,607,3997,0.2222222222222222,,5,3
oai,608,3997,-0.05555555555555555,0.5,5,3
oai,609,3997,0.4444444444444444,1.0,5,3
oai,610,3997,0.3333333333333333,0.5,5,3
oai,611,3997,-0.1111111111111111,,5,3
oai,612,3997,0.3333333333333333,1.0,5,3
oai,613,3997,0.16666666666666666,1.0,5,3
oai,614,3997,0.3333333333333333,1.0,5,3
oai,615,3997,0.6666666666666666,1.0,5,3
oai,616,3997,-0.4444444444444444,0.0,5,3
oai,617,3997,0.5,0.5,5,3
oai,618,3997,0.5,1.0,5,3
oai,619,3997,0.2222222222222222,1.0,5,3
oai,620,3997,0.16666666666666666,0.5,5,3
oai,621,3997,0.4444444444444444,0.5,5,3
oai,622,3997,0.0,1.0,5,3
oai,623,3997,0.2777777777777778,0.5,5,3
oai,624,3997,0.3333333333333333,0.3333333333333333,5,3
oai,625,3997,0.2777777777777778,0.0,5,3
oai,626,3997,0.2222222222222222,0.5,5,3
oai,627,3997,0.2222222222222222,1.0,5,3
oai,628,3997,-0.16666666666666666,,5,3
oai,629,3997,0.2222222222222222,0.0,5,3
oai,630,3997,-0.16666666666666666,,5,3
oai,631,3997,0.4444444444444444,,5,3
oai,632,3997,0.611111111111111,,5,3
oai,633,3997,0.5555555555555556,1.0,5,3
oai,634,3997,0.7777777777777778,1.0,5,3
oai,635,3997,0.4444444444444444,1.0,5,3
oai,636,3997,0.3333333333333333,1.0,5,3
oai,637,3997,0.2222222222222222,0.6666666666666666,5,3
oai,638,3997,0.3333333333333333,1.0,5,3
oai,639,3997,0.6666666666666666,1.0,5,3
oai,640,3997,0.2222222222222222,0.6666666666666666,5,3
oai,641,3997,0.3888888888888889,0.6666666666666666,5,3
oai,642,3997,0.5555555555555556,,5,3
oai,643,3997,0.2222222222222222,1.0,5,3
oai,644,3997,0.611111111111111,1.0,5,3
oai,645,3997,0.5555555555555556,1.0,5,3
oai,646,3997,0.2777777777777778,0.6666666666666666,5,3
oai,647,3997,0.5555555555555556,1.0,5,3
oai,648,3997,0.611111111111111,1.0,5,3
oai,649,3997,0.2777777777777778,,5,3
oai,650,3997,0.5555555555555556,,5,3
oai,651,3997,0.6666666666666666,1.0,5,3
oai,652,3997,0.0,0.5,5,3
oai,653,3997,-0.05555555555555555,0.5,5,3
oai,654,3997,0.5555555555555556,1.0,5,3
oai,655,3997,0.2222222222222222,1.0,5,3
oai,656,3997,0.3888888888888889,1.0,5,3
oai,657,3997,0.2777777777777778,,5,3
oai,658,3997,-0.1111111111111111,0.5,5,3
oai,659,3997,0.16666666666666666,0.6666666666666666,5,3
oai,660,3997,0.3333333333333333,1.0,5,3
oai,661,3997,0.1111111111111111,,5,3
oai,662,3997,0.2777777777777778,1.0,5,3
oai,663,3997,0.3888888888888889,1.0,5,3
oai,664,3997,-0.2222222222222222,0.0,5,3
oai,665,3997,0.05555555555555555,,5,3
oai,666,3997,-0.1111111111111111,0.0,5,3
oai,667,3997,0.2222222222222222,0.6666666666666666,5,3
oai,668,3997,0.7222222222222222,1.0,5,3
oai,669,3997,0.5555555555555556,1.0,5,3
oai,670,3997,0.1111111111111111,0.3333333333333333,5,3
oai,671,3997,0.2777777777777778,0.5,5,3
oai,672,3997,0.5,1.0,5,3
oai,673,3997,0.3888888888888889,1.0,5,3
oai,674,3997,0.5,1.0,5,3
oai,675,3997,0.5555555555555556,,5,3
oai,676,3997,0.4444444444444444,1.0,5,3
oai,677,3997,0.05555555555555555,0.0,5,3
oai,678,3997,0.3888888888888889,,5,3
oai,679,3997,0.7222222222222222,,5,3
oai,680,3997,0.8888888888888888,1.0,5,3
oai,681,3997,0.16666666666666666,,5,3
oai,682,3997,-0.1111111111111111,,5,3
oai,683,3997,0.16666666666666666,,5,3
oai,684,3997,0.4444444444444444,0.0,5,3
oai,685,3997,0.7777777777777778,1.0,5,3
oai,686,3997,0.1111111111111111,,5,3
oai,687,3997,0.3333333333333333,1.0,5,3
oai,688,3997,0.0,0.5,5,3
oai,689,3997,0.3333333333333333,,5,3
oai,690,3997,0.6666666666666666,1.0,5,3
oai,691,3997,0.4444444444444444,,5,3
oai,692,3997,0.16666666666666666,0.5,5,3
oai,693,3997,0.16666666666666666,0.0,5,3
oai,694,3997,0.8333333333333334,1.0,5,3
oai,695,3997,0.2777777777777778,0.0,5,3
oai,696,3997,0.2777777777777778,,5,3
oai,697,3997,0.2222222222222222,1.0,5,3
oai,698,3997,0.3333333333333333,1.0,5,3
oai,699,3997,0.3888888888888889,1.0,5,3
oai,700,3997,0.2222222222222222,0.5,5,3
oai,701,3997,0.3888888888888889,0.5,5,3
oai,702,3997,0.5,,5,3
oai,703,3997,0.4444444444444444,,5,3
oai,704,3997,-0.05555555555555555,0.0,5,3
oai,705,3997,0.4444444444444444,1.0,5,3
oai,706,3997,0.2777777777777778,0.75,5,3
oai,707,3997,0.3888888888888889,1.0,5,3
oai,708,3997,0.05555555555555555,,5,3
oai,709,3997,0.5,1.0,5,3
oai,710,3997,0.05555555555555555,,5,3
oai,711,3997,0.2777777777777778,1.0,5,3
oai,712,3997,0.2222222222222222,0.0,5,3
oai,713,3997,0.5,,5,3
oai,714,3997,0.5555555555555556,1.0,5,3
oai,715,3997,0.5,1.0,5,3
oai,716,3997,0.6666666666666666,1.0,5,3
oai,717,3997,0.3333333333333333,,5,3
oai,718,3997,0.05555555555555555,1.0,5,3
oai,719,3997,0.5,0.75,5,3
oai,720,3997,0.5555555555555556,1.0,5,3
oai,721,3997,0.3888888888888889,1.0,5,3
oai,722,3997,0.3333333333333333,0.75,5,3
oai,723,3997,0.3333333333333333,,5,3
oai,724,3997,0.3333333333333333,1.0,5,3
oai,725,3997,0.3333333333333333,0.6666666666666666,5,3
oai,726,3997,0.611111111111111,,5,3
oai,727,3997,0.2222222222222222,,5,3
oai,728,3997,0.3888888888888889,1.0,5,3
oai,729,3997,0.4444444444444444,1.0,5,3
oai,730,3997,0.4444444444444444,1.0,5,3
oai,731,3997,0.3333333333333333,,5,3
oai,732,3997,0.0,0.0,5,3
oai,733,3997,0.2777777777777778,1.0,5,3
oai,734,3997,0.2222222222222222,0.0,5,3
oai,735,3997,-0.16666666666666666,0.5,5,3
oai,736,3997,0.4444444444444444,1.0,5,3
oai,737,3997,0.5,1.0,5,3
oai,738,3997,0.4444444444444444,0.5,5,3
oai,739,3997,0.16666666666666666,0.5,5,3
oai,740,3997,0.16666666666666666,0.6666666666666666,5,3
oai,741,3997,0.16666666666666666,0.6666666666666666,5,3
oai,742,3997,0.611111111111111,1.0,5,3
oai,743,3997,0.3333333333333333,0.5,5,3
oai,744,3997,0.5555555555555556,1.0,5,3
oai,745,3997,0.16666666666666666,0.0,5,3
oai,746,3997,0.05555555555555555,1.0,5,3
oai,747,3997,0.2777777777777778,1.0,5,3
oai,748,3997,0.2777777777777778,1.0,5,3
oai,749,3997,0.2222222222222222,,5,3
oai,750,3997,0.5,0.6666666666666666,5,3
oai,751,3997,0.2777777777777778,,5,3
oai,752,3997,0.5,1.0,5,3
oai,753,3997,0.7222222222222222,0.5,5,3
oai,754,3997,0.16666666666666666,,5,3
oai,755,3997,0.3333333333333333,1.0,5,3
oai,756,3997,-0.1111111111111111,,5,3
oai,757,3997,0.4444444444444444,,5,3
oai,758,3997,-0.05555555555555555,0.0,5,3
oai,759,3997,0.6666666666666666,,5,3
oai,760,3997,0.4444444444444444,1.0,5,3
oai,761,3997,0.2222222222222222,1.0,5,3
oai,762,3997,0.16666666666666666,1.0,5,3
oai,763,3997,0.5,0.5,5,3
oai,764,3997,0.3888888888888889,0.0,5,3
oai,765,3997,0.5555555555555556,0.75,5,3
oai,766,3997,-0.16666666666666666,0.0,5,3
oai,767,3997,0.1111111111111111,,5,3
oai,768,3997,0.0,,5,3
oai,769,3997,0.3888888888888889,0.5,5,3
oai,770,3997,-0.05555555555555555,0.5,5,3
oai,771,3997,0.5,1.0,5,3
oai,772,3997,0.0,1.0,5,3
oai,773,3997,-0.2777777777777778,,5,3
oai,774,3997,0.2777777777777778,,5,3
oai,775,3997,0.6666666666666666,1.0,5,3
oai,776,3997,0.2777777777777778,,5,3
oai,777,3997,0.3888888888888889,0.5,5,3
oai,778,3997,0.16666666666666666,,5,3
oai,779,3997,0.3888888888888889,1.0,5,3
oai,780,3997,0.1111111111111111,0.0,5,3
oai,781,3997,0.6666666666666666,,5,3
oai,782,3997,0.4444444444444444,1.0,5,3
oai,783,3997,0.5,0.5,5,3
oai,784,3997,0.3333333333333333,1.0,5,3
oai,785,3997,0.3888888888888889,,5,3
oai,786,3997,0.2777777777777778,1.0,5,3
oai,787,3997,0.611111111111111,1.0,5,3
oai,788,3997,0.6666666666666666,1.0,5,3
oai,789,3997,0.4444444444444444,1.0,5,3
oai,790,3997,0.3888888888888889,1.0,5,3
oai,791,3997,0.1111111111111111,1.0,5,3
oai,792,3997,0.2777777777777778,,5,3
oai,793,3997,0.2777777777777778,1.0,5,3
oai,794,3997,0.7777777777777778,,5,3
oai,795,3997,-0.2222222222222222,0.0,5,3
oai,796,3997,0.611111111111111,,5,3
oai,797,3997,0.2222222222222222,1.0,5,3
oai,798,3997,0.5555555555555556,0.6666666666666666,5,3
oai,799,3997,0.5,0.0,5,3
oai,800,3997,0.2222222222222222,0.5,5,3
oai,801,3997,0.7222222222222222,1.0,5,3
oai,802,3997,0.2222222222222222,1.0,5,3
oai,803,3997,0.0,0.0,5,3
oai,804,3997,0.611111111111111,1.0,5,3
oai,805,3997,0.3333333333333333,1.0,5,3
oai,806,3997,0.3333333333333333,1.0,5,3
oai,807,3997,0.2777777777777778,0.0,5,3
oai,808,3997,0.3333333333333333,1.0,5,3
oai,809,3997,0.3888888888888889,1.0,5,3
oai,810,3997,0.6666666666666666,1.0,5,3
oai,811,3997,0.16666666666666666,1.0,5,3
oai,812,3997,0.5,1.0,5,3
oai,813,3997,0.2222222222222222,0.75,5,3
oai,814,3997,0.2222222222222222,0.0,5,3
oai,815,3997,0.16666666666666666,0.0,5,3
oai,816,3997,0.611111111111111,0.5,5,3
oai,817,3997,0.4444444444444444,,5,3
oai,818,3997,0.1111111111111111,0.0,5,3
oai,819,3997,0.3333333333333333,1.0,5,3
oai,820,3997,0.1111111111111111,0.5,5,3
oai,821,3997,0.4444444444444444,1.0,5,3
oai,822,3997,0.7777777777777778,1.0,5,3
oai,823,3997,0.611111111111111,1.0,5,3
oai,824,3997,0.6666666666666666,1.0,5,3
oai,825,3997,0.4444444444444444,1.0,5,3
oai,826,3997,0.3888888888888889,0.5,5,3
oai,827,3997,0.2222222222222222,1.0,5,3
oai,828,3997,0.5555555555555556,1.0,5,3
oai,829,3997,0.2777777777777778,,5,3
oai,830,3997,0.4444444444444444,1.0,5,3
oai,831,3997,0.3888888888888889,1.0,5,3
oai,832,3997,0.3888888888888889,1.0,5,3
oai,833,3997,0.5555555555555556,1.0,5,3
oai,834,3997,0.5,0.6,5,3
oai,835,3997,-0.05555555555555555,,5,3
oai,836,3997,0.5555555555555556,0.8,5,3
oai,837,3997,0.2777777777777778,,5,3
oai,838,3997,0.05555555555555555,0.5,5,3
oai,839,3997,0.6666666666666666,1.0,5,3
oai,840,3997,0.2777777777777778,1.0,5,3
oai,841,3997,0.16666666666666666,,5,3
oai,842,3997,0.3888888888888889,1.0,5,3
oai,843,3997,0.5555555555555556,0.6,5,3
oai,844,3997,-0.2777777777777778,,5,3
oai,845,3997,0.3888888888888889,0.5,5,3
oai,846,3997,0.5555555555555556,1.0,5,3
oai,847,3997,0.2222222222222222,1.0,5,3
oai,848,3997,0.2222222222222222,1.0,5,3
oai,849,3997,-0.05555555555555555,,5,3
oai,850,3997,0.2777777777777778,,5,3
oai,851,3997,0.6666666666666666,1.0,5,3
oai,852,3997,0.7777777777777778,1.0,5,3
oai,853,3997,0.4444444444444444,1.0,5,3
oai,854,3997,0.5555555555555556,1.0,5,3
oai,855,3997,0.5,1.0,5,3
oai,856,3997,0.3888888888888889,1.0,5,3
oai,857,3997,0.5,1.0,5,3
oai,858,3997,0.1111111111111111,,5,3
oai,859,3997,0.05555555555555555,1.0,5,3
oai,860,3997,0.7222222222222222,1.0,5,3
oai,861,3997,0.05555555555555555,0.5,5,3
oai,862,3997,0.2222222222222222,0.0,5,3
oai,863,3997,0.3888888888888889,1.0,5,3
oai,864,3997,0.2222222222222222,0.0,5,3
oai,865,3997,0.5555555555555556,1.0,5,3
oai,866,3997,0.3333333333333333,0.0,5,3
oai,867,3997,0.5555555555555556,1.0,5,3
oai,868,3997,0.6666666666666666,0.75,5,3
oai,869,3997,0.4444444444444444,0.5,5,3
oai,870,3997,0.611111111111111,1.0,5,3
oai,871,3997,0.5,1.0,5,3
oai,872,3997,0.2222222222222222,1.0,5,3
oai,873,3997,0.4444444444444444,,5,3
oai,874,3997,0.5555555555555556,1.0,5,3
oai,875,3997,0.2777777777777778,1.0,5,3
oai,876,3997,0.5,1.0,5,3
oai,877,3997,0.4444444444444444,1.0,5,3
oai,878,3997,0.16666666666666666,1.0,5,3
oai,879,3997,0.4444444444444444,1.0,5,3
oai,880,3997,0.4444444444444444,0.5,5,3
oai,881,3997,0.16666666666666666,1.0,5,3
oai,882,3997,0.6666666666666666,,5,3
oai,883,3997,0.0,,5,3
oai,884,3997,0.1111111111111111,,5,3
oai,885,3997,0.5,0.5,5,3
oai,886,3997,0.611111111111111,1.0,5,3
oai,887,3997,0.05555555555555555,,5,3
oai,888,3997,0.4444444444444444,,5,3
oai,889,3997,0.2222222222222222,0.5,5,3
oai,890,3997,0.5555555555555556,1.0,5,3
oai,891,3997,0.3333333333333333,1.0,5,3
oai,892,3997,0.7222222222222222,1.0,5,3
oai,893,3997,0.5,,5,3
oai,894,3997,0.4444444444444444,0.6666666666666666,5,3
oai,895,3997,0.611111111111111,1.0,5,3
oai,896,3997,0.611111111111111,1.0,5,3
oai,897,3997,0.611111111111111,1.0,5,3
oai,898,3997,0.3888888888888889,0.0,5,3
oai,899,3997,0.0,,5,3
oai,900,3997,0.3888888888888889,0.75,5,3
oai,901,3997,0.3888888888888889,0.5,5,3
oai,902,3997,0.7222222222222222,1.0,5,3
oai,903,3997,0.611111111111111,1.0,5,3
oai,904,3997,0.1111111111111111,,5,3
oai,905,3997,0.3888888888888889,,5,3
oai,906,3997,0.1111111111111111,1.0,5,3
oai,907,3997,0.3333333333333333,1.0,5,3
oai,908,3997,0.3888888888888889,0.5,5,3
oai,909,3997,0.3333333333333333,,5,3
oai,910,3997,0.2777777777777778,,5,3
oai,911,3997,0.16666666666666666,1.0,5,3
oai,912,3997,0.3888888888888889,1.0,5,3
oai,913,3997,0.4444444444444444,1.0,5,3
oai,914,3997,0.4444444444444444,1.0,5,3
oai,915,3997,0.2777777777777778,1.0,5,3
oai,916,3997,0.3333333333333333,1.0,5,3
oai,917,3997,0.3333333333333333,1.0,5,3
oai,918,3997,0.16666666666666666,1.0,5,3
oai,919,3997,0.05555555555555555,0.0,5,3
oai,920,3997,0.16666666666666666,,5,3
oai,921,3997,0.4444444444444444,0.5,5,3
oai,922,3997,0.611111111111111,1.0,5,3
oai,923,3997,0.16666666666666666,1.0,5,3
oai,924,3997,0.05555555555555555,0.6666666666666666,5,3
oai,925,3997,0.3333333333333333,1.0,5,3
oai,926,3997,-0.16666666666666666,0.3333333333333333,5,3
oai,927,3997,0.7222222222222222,1.0,5,3
oai,928,3997,-0.1111111111111111,,5,3
oai,929,3997,0.16666666666666666,,5,3
oai,930,3997,0.5555555555555556,1.0,5,3
oai,931,3997,0.3333333333333333,,5,3
oai,932,3997,0.3888888888888889,1.0,5,3
oai,933,3997,0.5555555555555556,1.0,5,3
oai,934,3997,0.611111111111111,1.0,5,3
oai,935,3997,0.3333333333333333,1.0,5,3
oai,936,3997,0.3888888888888889,1.0,5,3
oai,937,3997,0.4444444444444444,0.5,5,3
oai,938,3997,0.05555555555555555,0.6666666666666666,5,3
oai,939,3997,0.3888888888888889,,5,3
oai,940,3997,0.4444444444444444,,5,3
oai,941,3997,0.3888888888888889,,5,3
oai,942,3997,-0.05555555555555555,,5,3
oai,943,3997,0.1111111111111111,1.0,5,3
oai,944,3997,0.7777777777777778,1.0,5,3
oai,945,3997,0.8333333333333334,1.0,5,3
oai,946,3997,-0.05555555555555555,,5,3
oai,947,3997,0.3888888888888889,1.0,5,3
oai,948,3997,0.16666666666666666,0.0,5,3
oai,949,3997,0.3888888888888889,1.0,5,3
oai,950,3997,0.2777777777777778,0.75,5,3
oai,951,3997,0.3333333333333333,0.0,5,3
oai,952,3997,0.4444444444444444,,5,3
oai,953,3997,0.0,0.5,5,3
oai,954,3997,0.4444444444444444,1.0,5,3
oai,955,3997,0.2777777777777778,0.5,5,3
oai,956,3997,0.2222222222222222,1.0,5,3
oai,957,3997,0.05555555555555555,1.0,5,3
oai,958,3997,0.5555555555555556,1.0,5,3
oai,959,3997,0.8333333333333334,1.0,5,3
oai,960,3997,0.3333333333333333,,5,3
oai,961,3997,0.3888888888888889,1.0,5,3
oai,962,3997,0.3333333333333333,0.6,5,3
oai,963,3997,0.3333333333333333,1.0,5,3
oai,964,3997,0.05555555555555555,0.6666666666666666,5,3
oai,965,3997,0.5555555555555556,0.5,5,3
oai,966,3997,0.2222222222222222,,5,3
oai,967,3997,0.5,1.0,5,3
oai,968,3997,0.3888888888888889,1.0,5,3
oai,969,3997,0.3333333333333333,,5,3
oai,970,3997,0.6666666666666666,0.5,5,3
oai,971,3997,0.3333333333333333,0.0,5,3
oai,972,3997,0.4444444444444444,0.6666666666666666,5,3
oai,973,3997,0.5,,5,3
oai,974,3997,0.3888888888888889,0.6666666666666666,5,3
oai,975,3997,0.2222222222222222,1.0,5,3
oai,976,3997,0.3333333333333333,,5,3
oai,977,3997,0.4444444444444444,,5,3
oai,978,3997,0.2222222222222222,1.0,5,3
oai,979,3997,0.6666666666666666,1.0,5,3
oai,980,3997,0.4444444444444444,0.6666666666666666,5,3
oai,981,3997,0.2222222222222222,1.0,5,3
oai,982,3997,0.3888888888888889,1.0,5,3
oai,983,3997,0.3888888888888889,1.0,5,3
oai,984,3997,0.3888888888888889,,5,3
oai,985,3997,0.3333333333333333,0.6666666666666666,5,3
oai,986,3997,-0.05555555555555555,,5,3
oai,987,3997,0.3888888888888889,1.0,5,3
oai,988,3997,0.05555555555555555,0.0,5,3
oai,989,3997,0.3888888888888889,0.5,5,3
oai,990,3997,0.4444444444444444,1.0,5,3
oai,991,3997,0.5,0.5,5,3
oai,992,3997,0.6666666666666666,1.0,5,3
oai,993,3997,0.2777777777777778,,5,3
oai,994,3997,0.5555555555555556,1.0,5,3
oai,995,3997,0.3333333333333333,1.0,5,3
oai,996,3997,0.05555555555555555,0.0,5,3
oai,997,3997,0.2222222222222222,,5,3
oai,998,3997,0.05555555555555555,1.0,5,3
oai,999,3997,0.611111111111111,1.0,5,3
gem,0,4000,1.0,1.0,5,3
gem,1,4000,0.8333333333333334,1.0,5,3
gem,2,4000,0.8888888888888888,1.0,5,3
gem,3,4000,0.8888888888888888,1.0,5,3
gem,4,4000,0.9444444444444445,1.0,5,3
gem,5,4000,0.8333333333333334,1.0,5,3
gem,6,4000,0.8888888888888888,1.0,5,3
gem,7,4000,0.8888888888888888,1.0,5,3
gem,8,4000,0.8333333333333334,1.0,5,3
gem,9,4000,0.8888888888888888,1.0,5,3
gem,10,4000,1.0,1.0,5,3
gem,11,4000,0.8333333333333334,1.0,5,3
gem,12,4000,0.8333333333333334,1.0,5,3
gem,13,4000,0.7222222222222222,1.0,5,3
gem,14,4000,0.7777777777777778,1.0,5,3
gem,15,4000,0.8888888888888888,1.0,5,3
gem,16,4000,0.9444444444444445,1.0,5,3
gem,17,4000,0.8888888888888888,1.0,5,3
gem,18,4000,0.8333333333333334,1.0,5,3
gem,19,4000,0.8888888888888888,1.0,5,3
gem,20,4000,0.8333333333333334,1.0,5,3
gem,21,4000,0.7222222222222222,1.0,5,3
gem,22,4000,0.7222222222222222,1.0,5,3
gem,23,4000,0.8888888888888888,1.0,5,3
gem,24,4000,0.8333333333333334,1.0,5,3
gem,25,4000,0.9444444444444445,1.0,5,3
gem,26,4000,0.8333333333333334,1.0,5,3
gem,27,4000,0.8888888888888888,1.0,5,3
gem,28,4000,0.9444444444444445,1.0,5,3
gem,29,4000,0.8333333333333334,1.0,5,3
gem,30,4000,0.8888888888888888,1.0,5,3
gem,31,4000,0.7222222222222222,1.0,5,3
gem,32,4000,0.8888888888888888,1.0,5,3
gem,33,4000,0.8888888888888888,1.0,5,3
gem,34,4000,0.8333333333333334,1.0,5,3
gem,35,4000,0.9444444444444445,1.0,5,3
gem,36,4000,0.9444444444444445,1.0,5,3
gem,37,4000,0.8888888888888888,1.0,5,3
gem,38,4000,0.9444444444444445,1.0,5,3
gem,39,4000,0.8888888888888888,1.0,5,3
gem,40,4000,0.9444444444444445,1.0,5,3
gem,41,4000,0.7222222222222222,1.0,5,3
gem,42,4000,0.8888888888888888,1.0,5,3
gem,43,4000,0.9444444444444445,1.0,5,3
gem,44,4000,1.0,1.0,5,3
gem,45,4000,0.9444444444444445,1.0,5,3
gem,46,4000,0.8333333333333334,1.0,5,3
gem,47,4000,0.8888888888888888,1.0,5,3
gem,48,4000,0.7222222222222222,1.0,5,3
gem,49,4000,0.7222222222222222,1.0,5,3
gem,50,4000,0.8888888888888888,1.0,5,3
gem,51,4000,0.8333333333333334,1.0,5,3
gem,52,4000,1.0,1.0,5,3
gem,53,4000,1.0,1.0,5,3
gem,54,4000,0.7222222222222222,1.0,5,3
gem,55,4000,0.7222222222222222,1.0,5,3
gem,56,4000,0.8888888888888888,1.0,5,3
gem,57,4000,0.8888888888888888,1.0,5,3
gem,58,4000,0.7222222222222222,1.0,5,3
gem,59,4000,0.8888888888888888,1.0,5,3
gem,60,4000,0.8333333333333334,1.0,5,3
gem,61,4000,0.9444444444444445,1.0,5,3
gem,62,4000,0.8888888888888888,1.0,5,3
gem,63,4000,0.7777777777777778,1.0,5,3
gem,64,4000,0.8888888888888888,1.0,5,3
gem,65,4000,0.7777777777777778,1.0,5,3
gem,66,4000,0.8333333333333334,1.0,5,3
gem,67,4000,0.9444444444444445,1.0,5,3
gem,68,4000,0.9444444444444445,1.0,5,3
gem,69,4000,0.611111111111111,1.0,5,3
gem,70,4000,0.8333333333333334,1.0,5,3
gem,71,4000,0.9444444444444445,1.0,5,3
gem,72,4000,0.7777777777777778,1.0,5,3
gem,73,4000,0.7222222222222222,1.0,5,3
gem,74,4000,0.8888888888888888,1.0,5,3
gem,75,4000,0.7222222222222222,1.0,5,3
gem,76,4000,0.8888888888888888,1.0,5,3
gem,77,4000,0.9444444444444445,1.0,5,3
gem,78,4000,0.8333333333333334,1.0,5,3
gem,79,4000,0.8888888888888888,1.0,5,3
gem,80,4000,0.8888888888888888,1.0,5,3
gem,81,4000,0.8333333333333334,1.0,5,3
gem,82,4000,0.9444444444444445,1.0,5,3
gem,83,4000,0.9444444444444445,1.0,5,3
gem,84,4000,0.7222222222222222,1.0,5,3
gem,85,4000,0.8333333333333334,1.0,5,3
gem,86,4000,0.8333333333333334,1.0,5,3
gem,87,4000,0.8333333333333334,1.0,5,3
gem,88,4000,1.0,1.0,5,3
gem,89,4000,0.9444444444444445,1.0,5,3
gem,90,4000,0.8333333333333334,1.0,5,3
gem,91,4000,0.6666666666666666,1.0,5,3
gem,92,4000,0.8888888888888888,1.0,5,3
gem,93,4000,0.7777777777777778,1.0,5,3
gem,94,4000,0.9444444444444445,1.0,5,3
gem,95,4000,0.8333333333333334,1.0,5,3
gem,96,4000,0.8333333333333334,1.0,5,3
gem,97,4000,0.7777777777777778,1.0,5,3
gem,98,4000,0.8888888888888888,1.0,5,3
gem,99,4000,0.8333333333333334,1.0,5,3
gem,100,4000,0.7222222222222222,1.0,5,3
gem,101,4000,0.7777777777777778,1.0,5,3
gem,102,4000,0.8333333333333334,1.0,5,3
gem,103,4000,0.8888888888888888,1.0,5,3
gem,104,4000,0.8888888888888888,1.0,5,3
gem,105,4000,0.9444444444444445,1.0,5,3
gem,106,4000,0.9444444444444445,1.0,5,3
gem,107,4000,0.8888888888888888,1.0,5,3
gem,108,4000,0.8888888888888888,1.0,5,3
gem,109,4000,0.8888888888888888,1.0,5,3
gem,110,4000,0.9444444444444445,1.0,5,3
gem,111,4000,0.9444444444444445,1.0,5,3
gem,112,4000,0.9444444444444445,1.0,5,3
gem,113,4000,0.9444444444444445,1.0,5,3
gem,114,4000,0.8888888888888888,1.0,5,3
gem,115,4000,0.8888888888888888,1.0,5,3
gem,116,4000,0.7777777777777778,1.0,5,3
gem,117,4000,0.7777777777777778,1.0,5,3
gem,118,4000,0.9444444444444445,1.0,5,3
gem,119,4000,0.8888888888888888,1.0,5,3
gem,120,4000,0.7777777777777778,1.0,5,3
gem,121,4000,0.9444444444444445,1.0,5,3
gem,122,4000,0.9444444444444445,1.0,5,3
gem,123,4000,0.9444444444444445,1.0,5,3
gem,124,4000,0.8333333333333334,1.0,5,3
gem,125,4000,0.9444444444444445,1.0,5,3
gem,126,4000,1.0,1.0,5,3
gem,127,4000,0.8333333333333334,1.0,5,3
gem,128,4000,0.9444444444444445,1.0,5,3
gem,129,4000,0.8333333333333334,1.0,5,3
gem,130,4000,0.8888888888888888,1.0,5,3
gem,131,4000,0.8888888888888888,1.0,5,3
gem,132,4000,0.9444444444444445,1.0,5,3
gem,133,4000,0.8888888888888888,1.0,5,3
gem,134,4000,1.0,1.0,5,3
gem,135,4000,0.7222222222222222,1.0,5,3
gem,136,4000,0.7222222222222222,1.0,5,3
gem,137,4000,0.7777777777777778,1.0,5,3
gem,138,4000,0.8888888888888888,1.0,5,3
gem,139,4000,0.8333333333333334,1.0,5,3
gem,140,4000,0.9444444444444445,1.0,5,3
gem,141,4000,0.9444444444444445,1.0,5,3
gem,142,4000,0.9444444444444445,1.0,5,3
gem,143,4000,0.8333333333333334,1.0,5,3
gem,144,4000,0.8333333333333334,1.0,5,3
gem,145,4000,0.8333333333333334,1.0,5,3
gem,146,4000,0.8333333333333334,1.0,5,3
gem,147,4000,0.8888888888888888,1.0,5,3
gem,148,4000,0.7222222222222222,1.0,5,3
gem,149,4000,0.8333333333333334,1.0,5,3
gem,150,4000,0.8333333333333334,1.0,5,3
gem,151,4000,1.0,1.0,5,3
gem,152,4000,0.8333333333333334,1.0,5,3
gem,153,4000,0.8333333333333334,1.0,5,3
gem,154,4000,0.7777777777777778,1.0,5,3
gem,155,4000,0.8333333333333334,1.0,5,3
gem,156,4000,0.8888888888888888,1.0,5,3
gem,157,4000,0.7777777777777778,1.0,5,3
gem,158,4000,0.8333333333333334,1.0,5,3
gem,159,4000,0.8333333333333334,1.0,5,3
gem,160,4000,0.6666666666666666,1.0,5,3
gem,161,4000,0.8888888888888888,1.0,5,3
gem,162,4000,0.7777777777777778,1.0,5,3
gem,163,4000,0.7777777777777778,1.0,5,3
gem,164,4000,0.8333333333333334,1.0,5,3
gem,165,4000,0.9444444444444445,1.0,5,3
gem,166,4000,0.8333333333333334,1.0,5,3
gem,167,4000,0.9444444444444445,1.0,5,3
gem,168,4000,0.8333333333333334,1.0,5,3
gem,169,4000,0.8333333333333334,1.0,5,3
gem,170,4000,0.9444444444444445,1.0,5,3
gem,171,4000,0.9444444444444445,1.0,5,3
gem,172,4000,0.7777777777777778,1.0,5,3
gem,173,4000,0.8333333333333334,1.0,5,3
gem,174,4000,0.8888888888888888,1.0,5,3
gem,175,4000,0.7777777777777778,1.0,5,3
gem,176,4000,0.8888888888888888,1.0,5,3
gem,177,4000,0.8888888888888888,1.0,5,3
gem,178,4000,0.7777777777777778,1.0,5,3
gem,179,4000,0.8333333333333334,1.0,5,3
gem,180,4000,0.9444444444444445,1.0,5,3
gem,181,4000,0.8333333333333334,1.0,5,3
gem,182,4000,0.8333333333333334,1.0,5,3
gem,183,4000,0.7222222222222222,1.0,5,3
gem,184,4000,0.8333333333333334,1.0,5,3
gem,185,4000,0.8888888888888888,1.0,5,3
gem,186,4000,0.9444444444444445,1.0,5,3
gem,187,4000,0.8333333333333334,1.0,5,3
gem,188,4000,0.9444444444444445,1.0,5,3
gem,189,4000,0.8333333333333334,1.0,5,3
gem,190,4000,0.8888888888888888,1.0,5,3
gem,191,4000,0.7777777777777778,1.0,5,3
gem,192,4000,0.8333333333333334,1.0,5,3
gem,193,4000,0.9444444444444445,1.0,5,3
gem,194,4000,1.0,1.0,5,3
gem,195,4000,0.9444444444444445,1.0,5,3
gem,196,4000,1.0,1.0,5,3
gem,197,4000,0.8333333333333334,1.0,5,3
gem,198,4000,0.8888888888888888,1.0,5,3
gem,199,4000,0.8888888888888888,1.0,5,3
gem,200,4000,0.8333333333333334,1.0,5,3
gem,201,4000,0.8888888888888888,1.0,5,3
gem,202,4000,0.7777777777777778,1.0,5,3
gem,203,4000,0.8333333333333334,1.0,5,3
gem,204,4000,0.9444444444444445,1.0,5,3
gem,205,4000,0.9444444444444445,1.0,5,3
gem,206,4000,0.8888888888888888,1.0,5,3
gem,207,4000,0.8333333333333334,1.0,5,3
gem,208,4000,0.7777777777777778,1.0,5,3
gem,209,4000,0.8333333333333334,1.0,5,3
gem,210,4000,0.7222222222222222,1.0,5,3
gem,211,4000,0.7777777777777778,1.0,5,3
gem,212,4000,0.9444444444444445,1.0,5,3
gem,213,4000,0.8333333333333334,1.0,5,3
gem,214,4000,0.9444444444444445,1.0,5,3
gem,215,4000,0.9444444444444445,1.0,5,3
gem,216,4000,0.8333333333333334,1.0,5,3
gem,217,4000,0.8888888888888888,1.0,5,3
gem,218,4000,0.6666666666666666,1.0,5,3
gem,219,4000,0.9444444444444445,1.0,5,3
gem,220,4000,0.9444444444444445,1.0,5,3
gem,221,4000,0.9444444444444445,1.0,5,3
gem,222,4000,0.8888888888888888,1.0,5,3
gem,223,4000,1.0,1.0,5,3
gem,224,4000,0.9444444444444445,1.0,5,3
gem,225,4000,0.8888888888888888,1.0,5,3
gem,226,4000,0.7777777777777778,1.0,5,3
gem,227,4000,0.8888888888888888,1.0,5,3
gem,228,4000,0.9444444444444445,1.0,5,3
gem,229,4000,0.9444444444444445,1.0,5,3
gem,230,4000,0.8888888888888888,1.0,5,3
gem,231,4000,0.9444444444444445,1.0,5,3
gem,232,4000,0.7777777777777778,1.0,5,3
gem,233,4000,0.8333333333333334,1.0,5,3
gem,234,4000,0.8333333333333334,1.0,5,3
gem,235,4000,0.7777777777777778,1.0,5,3
gem,236,4000,1.0,1.0,5,3
gem,237,4000,0.8333333333333334,1.0,5,3
gem,238,4000,0.7222222222222222,1.0,5,3
gem,239,4000,0.8333333333333334,1.0,5,3
gem,240,4000,0.8888888888888888,1.0,5,3
gem,241,4000,0.8888888888888888,1.0,5,3
gem,242,4000,0.7777777777777778,1.0,5,3
gem,243,4000,0.7777777777777778,1.0,5,3
gem,244,4000,0.9444444444444445,1.0,5,3
gem,245,4000,0.8888888888888888,1.0,5,3
gem,246,4000,0.9444444444444445,1.0,5,3
gem,247,4000,0.8888888888888888,1.0,5,3
gem,248,4000,0.8888888888888888,1.0,5,3
gem,249,4000,0.9444444444444445,1.0,5,3
gem,250,4000,0.8888888888888888,1.0,5,3
gem,251,4000,0.8333333333333334,1.0,5,3
gem,252,4000,0.8888888888888888,1.0,5,3
gem,253,4000,0.8333333333333334,1.0,5,3
gem,254,4000,1.0,1.0,5,3
gem,255,4000,0.7777777777777778,1.0,5,3
gem,256,4000,0.8333333333333334,1.0,5,3
gem,257,4000,0.7222222222222222,1.0,5,3
gem,258,4000,0.8333333333333334,1.0,5,3
gem,259,4000,0.8333333333333334,1.0,5,3
gem,260,4000,0.8333333333333334,1.0,5,3
gem,261,4000,0.8333333333333334,1.0,5,3
gem,262,4000,0.9444444444444445,1.0,5,3
gem,263,4000,0.8888888888888888,1.0,5,3
gem,264,4000,1.0,1.0,5,3
gem,265,4000,0.7777777777777778,1.0,5,3
gem,266,4000,0.8333333333333334,1.0,5,3
gem,267,4000,0.7222222222222222,1.0,5,3
gem,268,4000,0.8333333333333334,1.0,5,3
gem,269,4000,0.9444444444444445,1.0,5,3
gem,270,4000,0.8333333333333334,1.0,5,3
gem,271,4000,0.8888888888888888,1.0,5,3
gem,272,4000,0.7222222222222222,1.0,5,3
gem,273,4000,0.8888888888888888,1.0,5,3
gem,274,4000,0.8888888888888888,1.0,5,3
gem,275,4000,0.8888888888888888,1.0,5,3
gem,276,4000,0.7222222222222222,1.0,5,3
gem,277,4000,0.8333333333333334,1.0,5,3
gem,278,4000,0.8888888888888888,1.0,5,3
gem,279,4000,0.9444444444444445,1.0,5,3
gem,280,4000,0.6666666666666666,1.0,5,3
gem,281,4000,0.7777777777777778,1.0,5,3
gem,282,4000,0.7777777777777778,1.0,5,3
gem,283,4000,1.0,1.0,5,3
gem,284,4000,0.8888888888888888,1.0,5,3
gem,285,4000,0.8888888888888888,1.0,5,3
gem,286,4000,0.9444444444444445,1.0,5,3
gem,287,4000,0.7777777777777778,1.0,5,3
gem,288,4000,0.8888888888888888,1.0,5,3
gem,289,4000,0.8888888888888888,1.0,5,3
gem,290,4000,0.7777777777777778,1.0,5,3
gem,291,4000,0.8333333333333334,1.0,5,3
gem,292,4000,0.8333333333333334,1.0,5,3
gem,293,4000,0.8333333333333334,1.0,5,3
gem,294,4000,0.8333333333333334,1.0,5,3
gem,295,4000,0.8333333333333334,1.0,5,3
gem,296,4000,0.9444444444444445,1.0,5,3
gem,297,4000,0.8888888888888888,1.0,5,3
gem,298,4000,0.8888888888888888,1.0,5,3
gem,299,4000,0.8333333333333334,1.0,5,3
gem,300,4000,0.7777777777777778,1.0,5,3
gem,301,4000,0.7777777777777778,1.0,5,3
gem,302,4000,0.8888888888888888,1.0,5,3
gem,303,4000,0.8888888888888888,1.0,5,3
gem,304,4000,0.8888888888888888,1.0,5,3
gem,305,4000,0.8333333333333334,1.0,5,3
gem,306,4000,0.8333333333333334,1.0,5,3
gem,307,4000,0.8333333333333334,1.0,5,3
gem,308,4000,0.9444444444444445,1.0,5,3
gem,309,4000,1.0,1.0,5,3
gem,310,4000,0.8333333333333334,1.0,5,3
gem,311,4000,0.8888888888888888,1.0,5,3
gem,312,4000,0.7222222222222222,1.0,5,3
gem,313,4000,0.7777777777777778,1.0,5,3
gem,314,4000,0.8333333333333334,1.0,5,3
gem,315,4000,0.9444444444444445,1.0,5,3
gem,316,4000,0.8888888888888888,1.0,5,3
gem,317,4000,1.0,1.0,5,3
gem,318,4000,0.8333333333333334,1.0,5,3
gem,319,4000,1.0,1.0,5,3
gem,320,4000,0.8333333333333334,1.0,5,3
gem,321,4000,1.0,1.0,5,3
gem,322,4000,0.7222222222222222,1.0,5,3
gem,323,4000,0.8888888888888888,1.0,5,3
gem,324,4000,0.8888888888888888,1.0,5,3
gem,325,4000,0.7777777777777778,1.0,5,3
gem,326,4000,0.8333333333333334,1.0,5,3
gem,327,4000,0.8888888888888888,1.0,5,3
gem,328,4000,0.7777777777777778,1.0,5,3
gem,329,4000,0.7777777777777778,1.0,5,3
gem,330,4000,0.8888888888888888,1.0,5,3
gem,331,4000,0.8333333333333334,1.0,5,3
gem,332,4000,0.8333333333333334,1.0,5,3
gem,333,4000,0.9444444444444445,1.0,5,3
gem,334,4000,0.8333333333333334,1.0,5,3
gem,335,4000,0.9444444444444445,1.0,5,3
gem,336,4000,0.8888888888888888,0.8888888888888888,5,3
gem,337,4000,0.7222222222222222,1.0,5,3
gem,338,4000,0.8333333333333334,1.0,5,3
gem,339,4000,0.9444444444444445,1.0,5,3
gem,340,4000,0.7777777777777778,1.0,5,3
gem,341,4000,0.7777777777777778,1.0,5,3
gem,342,4000,0.8888888888888888,1.0,5,3
gem,343,4000,0.8333333333333334,1.0,5,3
gem,344,4000,0.9444444444444445,1.0,5,3
gem,345,4000,0.8888888888888888,1.0,5,3
gem,346,4000,0.7777777777777778,1.0,5,3
gem,347,4000,0.9444444444444445,1.0,5,3
gem,348,4000,1.0,1.0,5,3
gem,349,4000,0.8333333333333334,1.0,5,3
gem,350,4000,0.9444444444444445,1.0,5,3
gem,351,4000,0.7777777777777778,1.0,5,3
gem,352,4000,0.7777777777777778,1.0,5,3
gem,353,4000,0.8888888888888888,1.0,5,3
gem,354,4000,0.7777777777777778,1.0,5,3
gem,355,4000,0.7222222222222222,1.0,5,3
gem,356,4000,0.8333333333333334,1.0,5,3
gem,357,4000,0.7777777777777778,1.0,5,3
gem,358,4000,1.0,1.0,5,3
gem,359,4000,0.7777777777777778,1.0,5,3
gem,360,4000,0.8333333333333334,1.0,5,3
gem,361,4000,0.9444444444444445,1.0,5,3
gem,362,4000,0.9444444444444445,1.0,5,3
gem,363,4000,0.9444444444444445,1.0,5,3
gem,364,4000,0.8333333333333334,1.0,5,3
gem,365,4000,0.6666666666666666,1.0,5,3
gem,366,4000,0.8888888888888888,1.0,5,3
gem,367,4000,0.7222222222222222,1.0,5,3
gem,368,4000,0.8333333333333334,1.0,5,3
gem,369,4000,0.8888888888888888,1.0,5,3
gem,370,4000,0.8888888888888888,1.0,5,3
gem,371,4000,0.8333333333333334,1.0,5,3
gem,372,4000,0.8333333333333334,1.0,5,3
gem,373,4000,1.0,1.0,5,3
gem,374,4000,0.8888888888888888,1.0,5,3
gem,375,4000,0.8888888888888888,1.0,5,3
gem,376,4000,1.0,1.0,5,3
gem,377,4000,0.8333333333333334,1.0,5,3
gem,378,4000,0.6666666666666666,1.0,5,3
gem,379,4000,0.7777777777777778,1.0,5,3
gem,380,4000,0.8333333333333334,1.0,5,3
gem,381,4000,0.8888888888888888,1.0,5,3
gem,382,4000,0.7777777777777778,1.0,5,3
gem,383,4000,0.9444444444444445,1.0,5,3
gem,384,4000,1.0,1.0,5,3
gem,385,4000,0.7777777777777778,1.0,5,3
gem,386,4000,0.8888888888888888,1.0,5,3
gem,387,4000,0.7777777777777778,1.0,5,3
gem,388,4000,0.9444444444444445,1.0,5,3
gem,389,4000,0.8333333333333334,1.0,5,3
gem,390,4000,1.0,1.0,5,3
gem,391,4000,0.7222222222222222,1.0,5,3
gem,392,4000,0.8333333333333334,1.0,5,3
gem,393,4000,0.7777777777777778,1.0,5,3
gem,394,4000,0.7222222222222222,1.0,5,3
gem,395,4000,0.8888888888888888,1.0,5,3
gem,396,4000,0.8888888888888888,1.0,5,3
gem,397,4000,0.8333333333333334,1.0,5,3
gem,398,4000,0.7222222222222222,1.0,5,3
gem,399,4000,0.8888888888888888,1.0,5,3
gem,400,4000,0.8888888888888888,1.0,5,3
gem,401,4000,0.7777777777777778,1.0,5,3
gem,402,4000,0.9444444444444445,1.0,5,3
gem,403,4000,0.7777777777777778,1.0,5,3
gem,404,4000,0.9444444444444445,1.0,5,3
gem,405,4000,0.8333333333333334,1.0,5,3
gem,406,4000,0.8333333333333334,1.0,5,3
gem,407,4000,0.8888888888888888,1.0,5,3
gem,408,4000,0.7777777777777778,1.0,5,3
gem,409,4000,0.7777777777777778,1.0,5,3
gem,410,4000,0.8888888888888888,1.0,5,3
gem,411,4000,0.7222222222222222,1.0,5,3
gem,412,4000,0.8333333333333334,1.0,5,3
gem,413,4000,0.8888888888888888,1.0,5,3
gem,414,4000,0.9444444444444445,1.0,5,3
gem,415,4000,0.8333333333333334,1.0,5,3
gem,416,4000,0.9444444444444445,1.0,5,3
gem,417,4000,0.7777777777777778,1.0,5,3
gem,418,4000,0.8333333333333334,1.0,5,3
gem,419,4000,0.7777777777777778,1.0,5,3
gem,420,4000,0.8333333333333334,1.0,5,3
gem,421,4000,0.8333333333333334,1.0,5,3
gem,422,4000,0.7777777777777778,1.0,5,3
gem,423,4000,0.7222222222222222,1.0,5,3
gem,424,4000,0.8888888888888888,1.0,5,3
gem,425,4000,0.8888888888888888,1.0,5,3
gem,426,4000,0.8333333333333334,1.0,5,3
gem,427,4000,0.7222222222222222,1.0,5,3
gem,428,4000,0.9444444444444445,1.0,5,3
gem,429,4000,1.0,1.0,5,3
gem,430,4000,0.7777777777777778,1.0,5,3
gem,431,4000,0.7777777777777778,1.0,5,3
gem,432,4000,0.8888888888888888,1.0,5,3
gem,433,4000,0.8333333333333334,1.0,5,3
gem,434,4000,0.8888888888888888,1.0,5,3
gem,435,4000,0.8888888888888888,1.0,5,3
gem,436,4000,0.9444444444444445,1.0,5,3
gem,437,4000,0.9444444444444445,1.0,5,3
gem,438,4000,0.8333333333333334,1.0,5,3
gem,439,4000,0.9444444444444445,1.0,5,3
gem,440,4000,0.7222222222222222,1.0,5,3
gem,441,4000,0.8888888888888888,1.0,5,3
gem,442,4000,0.7777777777777778,1.0,5,3
gem,443,4000,0.7777777777777778,1.0,5,3
gem,444,4000,0.8888888888888888,1.0,5,3
gem,445,4000,0.8888888888888888,1.0,5,3
gem,446,4000,0.8888888888888888,1.0,5,3
gem,447,4000,0.8333333333333334,1.0,5,3
gem,448,4000,0.8888888888888888,1.0,5,3
gem,449,4000,0.8888888888888888,1.0,5,3
gem,450,4000,0.7777777777777778,1.0,5,3
gem,451,4000,0.8333333333333334,1.0,5,3
gem,452,4000,1.0,1.0,5,3
gem,453,4000,0.6666666666666666,1.0,5,3
gem,454,4000,0.7777777777777778,1.0,5,3
gem,455,4000,0.8888888888888888,1.0,5,3
gem,456,4000,0.8888888888888888,1.0,5,3
gem,457,4000,0.9444444444444445,1.0,5,3
gem,458,4000,0.8888888888888888,1.0,5,3
gem,459,4000,0.9444444444444445,1.0,5,3
gem,460,4000,0.6666666666666666,1.0,5,3
gem,461,4000,0.8333333333333334,1.0,5,3
gem,462,4000,0.7777777777777778,1.0,5,3
gem,463,4000,0.8333333333333334,1.0,5,3
gem,464,4000,0.9444444444444445,1.0,5,3
gem,465,4000,0.8888888888888888,1.0,5,3
gem,466,4000,0.8888888888888888,1.0,5,3
gem,467,4000,0.9444444444444445,1.0,5,3
gem,468,4000,0.8333333333333334,1.0,5,3
gem,469,4000,0.7777777777777778,1.0,5,3
gem,470,4000,0.8888888888888888,1.0,5,3
gem,471,4000,0.8333333333333334,1.0,5,3
gem,472,4000,0.8888888888888888,1.0,5,3
gem,473,4000,0.8333333333333334,1.0,5,3
gem,474,4000,0.8888888888888888,1.0,5,3
gem,475,4000,1.0,1.0,5,3
gem,476,4000,0.9444444444444445,1.0,5,3
gem,477,4000,0.8888888888888888,1.0,5,3
gem,478,4000,0.9444444444444445,1.0,5,3
gem,479,4000,0.9444444444444445,1.0,5,3
gem,480,4000,0.8333333333333334,1.0,5,3
gem,481,4000,0.8333333333333334,1.0,5,3
gem,482,4000,0.7777777777777778,1.0,5,3
gem,483,4000,0.8888888888888888,1.0,5,3
gem,484,4000,0.7777777777777778,1.0,5,3
gem,485,4000,0.8333333333333334,1.0,5,3
gem,486,4000,0.7777777777777778,1.0,5,3
gem,487,4000,0.8888888888888888,1.0,5,3
gem,488,4000,0.9444444444444445,1.0,5,3
gem,489,4000,0.8888888888888888,1.0,5,3
gem,490,4000,0.7777777777777778,1.0,5,3
gem,491,4000,0.8333333333333334,1.0,5,3
gem,492,4000,0.9444444444444445,1.0,5,3
gem,493,4000,0.8333333333333334,1.0,5,3
gem,494,4000,0.8333333333333334,1.0,5,3
gem,495,4000,0.7777777777777778,1.0,5,3
gem,496,4000,0.8333333333333334,1.0,5,3
gem,497,4000,0.7777777777777778,1.0,5,3
gem,498,4000,0.8333333333333334,1.0,5,3
gem,499,4000,0.8333333333333334,1.0,5,3
gem,500,4000,0.8333333333333334,1.0,5,3
gem,501,4000,0.8888888888888888,1.0,5,3
gem,502,4000,0.8888888888888888,1.0,5,3
gem,503,4000,1.0,1.0,5,3
gem,504,4000,0.8888888888888888,1.0,5,3
gem,505,4000,0.8333333333333334,1.0,5,3
gem,506,4000,0.8888888888888888,1.0,5,3
gem,507,4000,0.8333333333333334,1.0,5,3
gem,508,4000,0.7222222222222222,1.0,5,3
gem,509,4000,0.7777777777777778,1.0,5,3
gem,510,4000,0.8888888888888888,1.0,5,3
gem,511,4000,0.7222222222222222,1.0,5,3
gem,512,4000,0.8888888888888888,1.0,5,3
gem,513,4000,0.8333333333333334,1.0,5,3
gem,514,4000,0.8333333333333334,1.0,5,3
gem,515,4000,0.9444444444444445,1.0,5,3
gem,516,4000,0.8333333333333334,1.0,5,3
gem,517,4000,0.611111111111111,1.0,5,3
gem,518,4000,0.7222222222222222,1.0,5,3
gem,519,4000,0.9444444444444445,1.0,5,3
gem,520,4000,0.8888888888888888,1.0,5,3
gem,521,4000,0.8333333333333334,1.0,5,3
gem,522,4000,0.8333333333333334,1.0,5,3
gem,523,4000,0.8888888888888888,1.0,5,3
gem,524,4000,0.611111111111111,1.0,5,3
gem,525,4000,0.8333333333333334,1.0,5,3
gem,526,4000,0.8333333333333334,1.0,5,3
gem,527,4000,0.9444444444444445,1.0,5,3
gem,528,4000,0.7222222222222222,1.0,5,3
gem,529,4000,0.7777777777777778,1.0,5,3
gem,530,4000,1.0,1.0,5,3
gem,531,4000,0.8333333333333334,1.0,5,3
gem,532,4000,0.8333333333333334,1.0,5,3
gem,533,4000,0.7777777777777778,1.0,5,3
gem,534,4000,0.8333333333333334,1.0,5,3
gem,535,4000,0.8888888888888888,1.0,5,3
gem,536,4000,0.8888888888888888,1.0,5,3
gem,537,4000,0.7222222222222222,1.0,5,3
gem,538,4000,0.7222222222222222,1.0,5,3
gem,539,4000,0.9444444444444445,1.0,5,3
gem,540,4000,0.8333333333333334,1.0,5,3
gem,541,4000,0.7777777777777778,1.0,5,3
gem,542,4000,0.8888888888888888,1.0,5,3
gem,543,4000,0.7777777777777778,1.0,5,3
gem,544,4000,0.8888888888888888,1.0,5,3
gem,545,4000,0.9444444444444445,1.0,5,3
gem,546,4000,0.8888888888888888,1.0,5,3
gem,547,4000,0.7777777777777778,1.0,5,3
gem,548,4000,0.8888888888888888,1.0,5,3
gem,549,4000,1.0,1.0,5,3
gem,550,4000,0.7777777777777778,1.0,5,3
gem,551,4000,0.8888888888888888,1.0,5,3
gem,552,4000,0.9444444444444445,1.0,5,3
gem,553,4000,0.7222222222222222,1.0,5,3
gem,554,4000,0.8333333333333334,1.0,5,3
gem,555,4000,0.7777777777777778,1.0,5,3
gem,556,4000,0.7777777777777778,1.0,5,3
gem,557,4000,0.8333333333333334,1.0,5,3
gem,558,4000,0.7777777777777778,1.0,5,3
gem,559,4000,0.6666666666666666,1.0,5,3
gem,560,4000,0.8888888888888888,1.0,5,3
gem,561,4000,0.7777777777777778,1.0,5,3
gem,562,4000,0.8888888888888888,1.0,5,3
gem,563,4000,0.6666666666666666,1.0,5,3
gem,564,4000,0.9444444444444445,1.0,5,3
gem,565,4000,0.8888888888888888,1.0,5,3
gem,566,4000,0.8333333333333334,1.0,5,3
gem,567,4000,0.8888888888888888,1.0,5,3
gem,568,4000,0.8333333333333334,1.0,5,3
gem,569,4000,0.7222222222222222,1.0,5,3
gem,570,4000,0.9444444444444445,1.0,5,3
gem,571,4000,0.9444444444444445,1.0,5,3
gem,572,4000,0.8333333333333334,1.0,5,3
gem,573,4000,0.7777777777777778,1.0,5,3
gem,574,4000,0.8333333333333334,1.0,5,3
gem,575,4000,0.9444444444444445,1.0,5,3
gem,576,4000,0.7777777777777778,1.0,5,3
gem,577,4000,0.8888888888888888,1.0,5,3
gem,578,4000,0.8333333333333334,1.0,5,3
gem,579,4000,0.7777777777777778,1.0,5,3
gem,580,4000,0.8888888888888888,1.0,5,3
gem,581,4000,0.8333333333333334,1.0,5,3
gem,582,4000,0.8888888888888888,1.0,5,3
gem,583,4000,0.8888888888888888,1.0,5,3
gem,584,4000,0.8888888888888888,1.0,5,3
gem,585,4000,1.0,1.0,5,3
gem,586,4000,0.7222222222222222,1.0,5,3
gem,587,4000,0.8333333333333334,1.0,5,3
gem,588,4000,0.8888888888888888,1.0,5,3
gem,589,4000,0.8888888888888888,1.0,5,3
gem,590,4000,0.8333333333333334,1.0,5,3
gem,591,4000,0.8333333333333334,1.0,5,3
gem,592,4000,0.7777777777777778,1.0,5,3
gem,593,4000,0.9444444444444445,1.0,5,3
gem,594,4000,0.9444444444444445,1.0,5,3
gem,595,4000,0.9444444444444445,1.0,5,3
gem,596,4000,0.8888888888888888,1.0,5,3
gem,597,4000,0.7777777777777778,1.0,5,3
gem,598,4000,0.9444444444444445,1.0,5,3
gem,599,4000,0.8888888888888888,1.0,5,3
gem,600,4000,0.8333333333333334,1.0,5,3
gem,601,4000,0.8333333333333334,1.0,5,3
gem,602,4000,0.8888888888888888,1.0,5,3
gem,603,4000,0.8333333333333334,1.0,5,3
gem,604,4000,0.8333333333333334,0.8888888888888888,5,3
gem,605,4000,0.8888888888888888,1.0,5,3
gem,606,4000,0.8333333333333334,1.0,5,3
gem,607,4000,0.7222222222222222,1.0,5,3
gem,608,4000,0.8333333333333334,1.0,5,3
gem,609,4000,0.7777777777777778,1.0,5,3
gem,610,4000,1.0,1.0,5,3
gem,611,4000,0.6666666666666666,1.0,5,3
gem,612,4000,0.8888888888888888,1.0,5,3
gem,613,4000,0.8333333333333334,1.0,5,3
gem,614,4000,0.7777777777777778,1.0,5,3
gem,615,4000,0.8888888888888888,1.0,5,3
gem,616,4000,0.8888888888888888,1.0,5,3
gem,617,4000,0.7777777777777778,1.0,5,3
gem,618,4000,0.8888888888888888,1.0,5,3
gem,619,4000,1.0,1.0,5,3
gem,620,4000,0.8333333333333334,1.0,5,3
gem,621,4000,0.8333333333333334,1.0,5,3
gem,622,4000,0.8888888888888888,1.0,5,3
gem,623,4000,0.9444444444444445,1.0,5,3
gem,624,4000,0.8888888888888888,1.0,5,3
gem,625,4000,0.7222222222222222,1.0,5,3
gem,626,4000,0.9444444444444445,1.0,5,3
gem,627,4000,0.8333333333333334,1.0,5,3
gem,628,4000,0.8888888888888888,1.0,5,3
gem,629,4000,0.8888888888888888,1.0,5,3
gem,630,4000,0.8333333333333334,1.0,5,3
gem,631,4000,0.8333333333333334,1.0,5,3
gem,632,4000,0.8333333333333334,1.0,5,3
gem,633,4000,0.8888888888888888,1.0,5,3
gem,634,4000,0.8888888888888888,1.0,5,3
gem,635,4000,0.8333333333333334,1.0,5,3
gem,636,4000,0.7222222222222222,1.0,5,3
gem,637,4000,0.8888888888888888,1.0,5,3
gem,638,4000,0.8888888888888888,1.0,5,3
gem,639,4000,0.9444444444444445,1.0,5,3
gem,640,4000,0.7777777777777778,1.0,5,3
gem,641,4000,0.8333333333333334,1.0,5,3
gem,642,4000,0.8888888888888888,1.0,5,3
gem,643,4000,0.8333333333333334,1.0,5,3
gem,644,4000,0.8888888888888888,1.0,5,3
gem,645,4000,0.8333333333333334,1.0,5,3
gem,646,4000,0.7777777777777778,1.0,5,3
gem,647,4000,0.8888888888888888,1.0,5,3
gem,648,4000,0.7222222222222222,1.0,5,3
gem,649,4000,0.8888888888888888,1.0,5,3
gem,650,4000,1.0,1.0,5,3
gem,651,4000,0.8888888888888888,1.0,5,3
gem,652,4000,0.8888888888888888,1.0,5,3
gem,653,4000,0.7777777777777778,1.0,5,3
gem,654,4000,0.7222222222222222,1.0,5,3
gem,655,4000,0.8888888888888888,1.0,5,3
gem,656,4000,0.9444444444444445,1.0,5,3
gem,657,4000,0.611111111111111,1.0,5,3
gem,658,4000,0.9444444444444445,1.0,5,3
gem,659,4000,0.8888888888888888,1.0,5,3
gem,660,4000,0.8888888888888888,1.0,5,3
gem,661,4000,0.8333333333333334,1.0,5,3
gem,662,4000,0.8888888888888888,1.0,5,3
gem,663,4000,0.7777777777777778,1.0,5,3
gem,664,4000,0.9444444444444445,1.0,5,3
gem,665,4000,0.7222222222222222,1.0,5,3
gem,666,4000,0.8333333333333334,1.0,5,3
gem,667,4000,0.8333333333333334,1.0,5,3
gem,668,4000,0.6666666666666666,1.0,5,3
gem,669,4000,0.8888888888888888,1.0,5,3
gem,670,4000,0.9444444444444445,1.0,5,3
gem,671,4000,0.9444444444444445,1.0,5,3
gem,672,4000,1.0,1.0,5,3
gem,673,4000,1.0,1.0,5,3
gem,674,4000,0.7222222222222222,0.9,5,3
gem,675,4000,0.8888888888888888,1.0,5,3
gem,676,4000,0.8888888888888888,1.0,5,3
gem,677,4000,0.8333333333333334,1.0,5,3
gem,678,4000,0.9444444444444445,1.0,5,3
gem,679,4000,1.0,1.0,5,3
gem,680,4000,0.9444444444444445,1.0,5,3
gem,681,4000,0.8333333333333334,1.0,5,3
gem,682,4000,1.0,1.0,5,3
gem,683,4000,0.8888888888888888,1.0,5,3
gem,684,4000,0.8888888888888888,1.0,5,3
gem,685,4000,0.8333333333333334,1.0,5,3
gem,686,4000,0.7222222222222222,1.0,5,3
gem,687,4000,0.8888888888888888,1.0,5,3
gem,688,4000,0.8888888888888888,1.0,5,3
gem,689,4000,0.7222222222222222,1.0,5,3
gem,690,4000,0.8888888888888888,1.0,5,3
gem,691,4000,0.8333333333333334,1.0,5,3
gem,692,4000,0.7777777777777778,1.0,5,3
gem,693,4000,0.8888888888888888,1.0,5,3
gem,694,4000,0.8888888888888888,1.0,5,3
gem,695,4000,0.7777777777777778,1.0,5,3
gem,696,4000,0.8888888888888888,1.0,5,3
gem,697,4000,1.0,1.0,5,3
gem,698,4000,0.8888888888888888,1.0,5,3
gem,699,4000,0.8888888888888888,1.0,5,3
gem,700,4000,0.6666666666666666,1.0,5,3
gem,701,4000,0.7777777777777778,1.0,5,3
gem,702,4000,0.7777777777777778,1.0,5,3
gem,703,4000,0.7222222222222222,1.0,5,3
gem,704,4000,1.0,1.0,5,3
gem,705,4000,0.8888888888888888,1.0,5,3
gem,706,4000,1.0,1.0,5,3
gem,707,4000,0.9444444444444445,1.0,5,3
gem,708,4000,0.8333333333333334,1.0,5,3
gem,709,4000,0.8888888888888888,1.0,5,3
gem,710,4000,0.7777777777777778,1.0,5,3
gem,711,4000,0.8888888888888888,1.0,5,3
gem,712,4000,0.9444444444444445,1.0,5,3
gem,713,4000,0.8888888888888888,1.0,5,3
gem,714,4000,0.7777777777777778,1.0,5,3
gem,715,4000,0.8888888888888888,1.0,5,3
gem,716,4000,0.9444444444444445,1.0,5,3
gem,717,4000,0.8333333333333334,1.0,5,3
gem,718,4000,0.8333333333333334,1.0,5,3
gem,719,4000,0.8333333333333334,1.0,5,3
gem,720,4000,0.8888888888888888,1.0,5,3
gem,721,4000,0.8333333333333334,1.0,5,3
gem,722,4000,0.9444444444444445,1.0,5,3
gem,723,4000,0.7777777777777778,1.0,5,3
gem,724,4000,0.8888888888888888,1.0,5,3
gem,725,4000,0.8888888888888888,1.0,5,3
gem,726,4000,0.5,1.0,5,3
gem,727,4000,0.8333333333333334,1.0,5,3
gem,728,4000,0.8888888888888888,1.0,5,3
gem,729,4000,0.8888888888888888,1.0,5,3
gem,730,4000,0.8888888888888888,1.0,5,3
gem,731,4000,0.8333333333333334,1.0,5,3
gem,732,4000,0.8333333333333334,1.0,5,3
gem,733,4000,0.8333333333333334,1.0,5,3
gem,734,4000,0.7222222222222222,1.0,5,3
gem,735,4000,0.9444444444444445,1.0,5,3
gem,736,4000,0.8888888888888888,1.0,5,3
gem,737,4000,0.9444444444444445,1.0,5,3
gem,738,4000,0.9444444444444445,1.0,5,3
gem,739,4000,0.8888888888888888,1.0,5,3
gem,740,4000,0.8333333333333334,1.0,5,3
gem,741,4000,0.8888888888888888,1.0,5,3
gem,742,4000,0.8333333333333334,1.0,5,3
gem,743,4000,0.8333333333333334,1.0,5,3
gem,744,4000,0.8888888888888888,1.0,5,3
gem,745,4000,0.9444444444444445,1.0,5,3
gem,746,4000,0.8333333333333334,1.0,5,3
gem,747,4000,0.8888888888888888,1.0,5,3
gem,748,4000,0.9444444444444445,1.0,5,3
gem,749,4000,0.7777777777777778,1.0,5,3
gem,750,4000,0.8333333333333334,1.0,5,3
gem,751,4000,0.8888888888888888,1.0,5,3
gem,752,4000,0.8888888888888888,1.0,5,3
gem,753,4000,0.8333333333333334,1.0,5,3
gem,754,4000,0.8888888888888888,1.0,5,3
gem,755,4000,0.8888888888888888,1.0,5,3
gem,756,4000,0.8333333333333334,1.0,5,3
gem,757,4000,0.8888888888888888,1.0,5,3
gem,758,4000,1.0,1.0,5,3
gem,759,4000,0.7777777777777778,1.0,5,3
gem,760,4000,0.8888888888888888,1.0,5,3
gem,761,4000,0.8333333333333334,1.0,5,3
gem,762,4000,1.0,1.0,5,3
gem,763,4000,0.8888888888888888,1.0,5,3
gem,764,4000,0.7777777777777778,1.0,5,3
gem,765,4000,0.7777777777777778,1.0,5,3
gem,766,4000,0.9444444444444445,1.0,5,3
gem,767,4000,0.7777777777777778,1.0,5,3
gem,768,4000,0.8888888888888888,1.0,5,3
gem,769,4000,0.8333333333333334,1.0,5,3
gem,770,4000,0.6666666666666666,1.0,5,3
gem,771,4000,0.8888888888888888,1.0,5,3
gem,772,4000,0.8888888888888888,1.0,5,3
gem,773,4000,1.0,1.0,5,3
gem,774,4000,0.8333333333333334,1.0,5,3
gem,775,4000,0.9444444444444445,1.0,5,3
gem,776,4000,0.7222222222222222,1.0,5,3
gem,777,4000,1.0,1.0,5,3
gem,778,4000,0.7777777777777778,1.0,5,3
gem,779,4000,0.8888888888888888,1.0,5,3
gem,780,4000,0.7777777777777778,1.0,5,3
gem,781,4000,0.8333333333333334,1.0,5,3
gem,782,4000,0.8333333333333334,1.0,5,3
gem,783,4000,0.8888888888888888,1.0,5,3
gem,784,4000,0.7222222222222222,1.0,5,3
gem,785,4000,0.8333333333333334,1.0,5,3
gem,786,4000,0.8888888888888888,1.0,5,3
gem,787,4000,0.9444444444444445,1.0,5,3
gem,788,4000,0.9444444444444445,1.0,5,3
gem,789,4000,1.0,1.0,5,3
gem,790,4000,0.8888888888888888,1.0,5,3
gem,791,4000,0.8333333333333334,1.0,5,3
gem,792,4000,0.8333333333333334,1.0,5,3
gem,793,4000,0.8333333333333334,1.0,5,3
gem,794,4000,0.7777777777777778,1.0,5,3
gem,795,4000,1.0,1.0,5,3
gem,796,4000,0.7222222222222222,1.0,5,3
gem,797,4000,0.7777777777777778,1.0,5,3
gem,798,4000,0.8888888888888888,1.0,5,3
gem,799,4000,0.7222222222222222,1.0,5,3
gem,800,4000,0.7777777777777778,1.0,5,3
gem,801,4000,0.8333333333333334,1.0,5,3
gem,802,4000,0.9444444444444445,1.0,5,3
gem,803,4000,0.9444444444444445,1.0,5,3
gem,804,4000,0.8888888888888888,1.0,5,3
gem,805,4000,0.7777777777777778,1.0,5,3
gem,806,4000,0.8888888888888888,1.0,5,3
gem,807,4000,0.9444444444444445,1.0,5,3
gem,808,4000,0.8333333333333334,1.0,5,3
gem,809,4000,0.8333333333333334,1.0,5,3
gem,810,4000,0.8888888888888888,1.0,5,3
gem,811,4000,0.8333333333333334,1.0,5,3
gem,812,4000,0.8888888888888888,1.0,5,3
gem,813,4000,0.9444444444444445,1.0,5,3
gem,814,4000,0.7777777777777778,1.0,5,3
gem,815,4000,0.8888888888888888,1.0,5,3
gem,816,4000,0.8333333333333334,1.0,5,3
gem,817,4000,0.9444444444444445,1.0,5,3
gem,818,4000,0.7777777777777778,1.0,5,3
gem,819,4000,0.9444444444444445,1.0,5,3
gem,820,4000,0.9444444444444445,1.0,5,3
gem,821,4000,0.8333333333333334,1.0,5,3
gem,822,4000,0.8888888888888888,1.0,5,3
gem,823,4000,0.7777777777777778,1.0,5,3
gem,824,4000,0.9444444444444445,1.0,5,3
gem,825,4000,0.8888888888888888,1.0,5,3
gem,826,4000,0.8888888888888888,1.0,5,3
gem,827,4000,0.6666666666666666,1.0,5,3
gem,828,4000,0.9444444444444445,1.0,5,3
gem,829,4000,0.8888888888888888,1.0,5,3
gem,830,4000,0.8333333333333334,1.0,5,3
gem,831,4000,0.8333333333333334,1.0,5,3
gem,832,4000,0.8888888888888888,1.0,5,3
gem,833,4000,0.8888888888888888,1.0,5,3
gem,834,4000,0.8888888888888888,1.0,5,3
gem,835,4000,1.0,1.0,5,3
gem,836,4000,0.8333333333333334,1.0,5,3
gem,837,4000,0.9444444444444445,1.0,5,3
gem,838,4000,0.7222222222222222,1.0,5,3
gem,839,4000,0.8888888888888888,1.0,5,3
gem,840,4000,0.8888888888888888,1.0,5,3
gem,841,4000,1.0,1.0,5,3
gem,842,4000,0.8333333333333334,1.0,5,3
gem,843,4000,0.7777777777777778,1.0,5,3
gem,844,4000,0.8333333333333334,1.0,5,3
gem,845,4000,0.8333333333333334,1.0,5,3
gem,846,4000,1.0,1.0,5,3
gem,847,4000,0.8333333333333334,1.0,5,3
gem,848,4000,0.8888888888888888,1.0,5,3
gem,849,4000,0.9444444444444445,1.0,5,3
gem,850,4000,0.7777777777777778,1.0,5,3
gem,851,4000,0.9444444444444445,1.0,5,3
gem,852,4000,1.0,1.0,5,3
gem,853,4000,0.8888888888888888,1.0,5,3
gem,854,4000,0.8888888888888888,1.0,5,3
gem,855,4000,0.9444444444444445,1.0,5,3
gem,856,4000,0.7777777777777778,1.0,5,3
gem,857,4000,0.8888888888888888,1.0,5,3
gem,858,4000,0.7777777777777778,1.0,5,3
gem,859,4000,0.8333333333333334,1.0,5,3
gem,860,4000,0.9444444444444445,1.0,5,3
gem,861,4000,1.0,1.0,5,3
gem,862,4000,0.8333333333333334,1.0,5,3
gem,863,4000,1.0,1.0,5,3
gem,864,4000,0.7777777777777778,1.0,5,3
gem,865,4000,0.9444444444444445,1.0,5,3
gem,866,4000,0.9444444444444445,1.0,5,3
gem,867,4000,0.9444444444444445,1.0,5,3
gem,868,4000,0.8333333333333334,1.0,5,3
gem,869,4000,0.8888888888888888,1.0,5,3
gem,870,4000,0.9444444444444445,1.0,5,3
gem,871,4000,0.8888888888888888,1.0,5,3
gem,872,4000,0.7777777777777778,1.0,5,3
gem,873,4000,0.9444444444444445,1.0,5,3
gem,874,4000,0.8333333333333334,0.9,5,3
gem,875,4000,0.8888888888888888,1.0,5,3
gem,876,4000,0.8333333333333334,1.0,5,3
gem,877,4000,1.0,1.0,5,3
gem,878,4000,0.8888888888888888,1.0,5,3
gem,879,4000,0.7777777777777778,1.0,5,3
gem,880,4000,0.7777777777777778,1.0,5,3
gem,881,4000,0.8333333333333334,1.0,5,3
gem,882,4000,0.7222222222222222,1.0,5,3
gem,883,4000,0.8333333333333334,1.0,5,3
gem,884,4000,0.8888888888888888,1.0,5,3
gem,885,4000,0.9444444444444445,1.0,5,3
gem,886,4000,0.9444444444444445,1.0,5,3
gem,887,4000,0.8888888888888888,1.0,5,3
gem,888,4000,0.7777777777777778,1.0,5,3
gem,889,4000,0.7777777777777778,1.0,5,3
gem,890,4000,0.8333333333333334,1.0,5,3
gem,891,4000,0.8333333333333334,1.0,5,3
gem,892,4000,0.7222222222222222,1.0,5,3
gem,893,4000,0.8888888888888888,1.0,5,3
gem,894,4000,0.7777777777777778,1.0,5,3
gem,895,4000,0.8333333333333334,1.0,5,3
gem,896,4000,0.8888888888888888,1.0,5,3
gem,897,4000,0.8333333333333334,1.0,5,3
gem,898,4000,0.8888888888888888,1.0,5,3
gem,899,4000,0.7777777777777778,1.0,5,3
gem,900,4000,0.8888888888888888,1.0,5,3
gem,901,4000,0.9444444444444445,1.0,5,3
gem,902,4000,0.8888888888888888,1.0,5,3
gem,903,4000,0.9444444444444445,1.0,5,3
gem,904,4000,0.9444444444444445,1.0,5,3
gem,905,4000,0.8888888888888888,1.0,5,3
gem,906,4000,0.9444444444444445,1.0,5,3
gem,907,4000,0.7777777777777778,1.0,5,3
gem,908,4000,0.8888888888888888,1.0,5,3
gem,909,4000,0.7222222222222222,1.0,5,3
gem,910,4000,0.8888888888888888,1.0,5,3
gem,911,4000,0.8333333333333334,1.0,5,3
gem,912,4000,1.0,1.0,5,3
gem,913,4000,0.7222222222222222,1.0,5,3
gem,914,4000,0.8888888888888888,1.0,5,3
gem,915,4000,0.8333333333333334,1.0,5,3
gem,916,4000,0.7222222222222222,1.0,5,3
gem,917,4000,1.0,1.0,5,3
gem,918,4000,0.8333333333333334,1.0,5,3
gem,919,4000,0.8888888888888888,1.0,5,3
gem,920,4000,0.8888888888888888,1.0,5,3
gem,921,4000,0.9444444444444445,1.0,5,3
gem,922,4000,0.8888888888888888,1.0,5,3
gem,923,4000,0.9444444444444445,1.0,5,3
gem,924,4000,0.7777777777777778,1.0,5,3
gem,925,4000,0.7777777777777778,1.0,5,3
gem,926,4000,0.8888888888888888,1.0,5,3
gem,927,4000,1.0,1.0,5,3
gem,928,4000,0.7777777777777778,1.0,5,3
gem,929,4000,0.9444444444444445,1.0,5,3
gem,930,4000,0.8333333333333334,1.0,5,3
gem,931,4000,0.9444444444444445,1.0,5,3
gem,932,4000,0.8888888888888888,1.0,5,3
gem,933,4000,0.8333333333333334,1.0,5,3
gem,934,4000,0.7777777777777778,1.0,5,3
gem,935,4000,0.9444444444444445,1.0,5,3
gem,936,4000,1.0,1.0,5,3
gem,937,4000,0.7222222222222222,1.0,5,3
gem,938,4000,0.8333333333333334,1.0,5,3
gem,939,4000,0.8888888888888888,1.0,5,3
gem,940,4000,0.8888888888888888,1.0,5,3
gem,941,4000,0.9444444444444445,1.0,5,3
gem,942,4000,0.9444444444444445,1.0,5,3
gem,943,4000,1.0,1.0,5,3
gem,944,4000,0.9444444444444445,1.0,5,3
gem,945,4000,0.7777777777777778,1.0,5,3
gem,946,4000,0.8888888888888888,1.0,5,3
gem,947,4000,0.8333333333333334,1.0,5,3
gem,948,4000,0.7222222222222222,1.0,5,3
gem,949,4000,0.8888888888888888,1.0,5,3
gem,950,4000,0.7777777777777778,1.0,5,3
gem,951,4000,0.7222222222222222,1.0,5,3
gem,952,4000,0.7777777777777778,1.0,5,3
gem,953,4000,0.8333333333333334,1.0,5,3
gem,954,4000,0.9444444444444445,1.0,5,3
gem,955,4000,0.8888888888888888,1.0,5,3
gem,956,4000,0.9444444444444445,1.0,5,3
gem,957,4000,0.7777777777777778,1.0,5,3
gem,958,4000,0.8333333333333334,1.0,5,3
gem,959,4000,1.0,1.0,5,3
gem,960,4000,0.8888888888888888,1.0,5,3
gem,961,4000,0.9444444444444445,1.0,5,3
gem,962,4000,0.7777777777777778,1.0,5,3
gem,963,4000,0.9444444444444445,1.0,5,3
gem,964,4000,0.8888888888888888,1.0,5,3
gem,965,4000,0.8333333333333334,1.0,5,3
gem,966,4000,0.8888888888888888,0.9090909090909091,5,3
gem,967,4000,0.8888888888888888,1.0,5,3
gem,968,4000,0.8333333333333334,1.0,5,3
gem,969,4000,0.8333333333333334,1.0,5,3
gem,970,4000,0.7777777777777778,1.0,5,3
gem,971,4000,0.8333333333333334,1.0,5,3
gem,972,4000,0.9444444444444445,1.0,5,3
gem,973,4000,0.8888888888888888,1.0,5,3
gem,974,4000,0.7777777777777778,1.0,5,3
gem,975,4000,0.8888888888888888,1.0,5,3
gem,976,4000,1.0,1.0,5,3
gem,977,4000,0.8333333333333334,1.0,5,3
gem,978,4000,0.8888888888888888,1.0,5,3
gem,979,4000,0.9444444444444445,1.0,5,3
gem,980,4000,0.8888888888888888,1.0,5,3
gem,981,4000,0.8888888888888888,1.0,5,3
gem,982,4000,0.9444444444444445,1.0,5,3
gem,983,4000,0.8333333333333334,1.0,5,3
gem,984,4000,0.8888888888888888,1.0,5,3
gem,985,4000,0.9444444444444445,1.0,5,3
gem,986,4000,0.8333333333333334,1.0,5,3
gem,987,4000,0.9444444444444445,1.0,5,3
gem,988,4000,0.8333333333333334,1.0,5,3
gem,989,4000,0.9444444444444445,1.0,5,3
gem,990,4000,0.8333333333333334,1.0,5,3
gem,991,4000,0.9444444444444445,1.0,5,3
gem,992,4000,0.7222222222222222,1.0,5,3
gem,993,4000,0.8333333333333334,1.0,5,3
gem,994,4000,0.9444444444444445,1.0,5,3
gem,995,4000,0.8333333333333334,1.0,5,3
gem,996,4000,0.8888888888888888,1.0,5,3
gem,997,4000,0.9444444444444445,1.0,5,3
gem,998,4000,0.8888888888888888,1.0,5,3
gem,999,4000,0.9444444444444445,1.0,5,3


==> anc/judgerep_release/outputs/tables/pair_counts_available.csv <==
pair_key,n
"[""amazon-nova-experimental-chat-05-14"",""amazon.nova-pro-v1:0""]",33
"[""amazon-nova-experimental-chat-05-14"",""chatgpt-4o-latest-20250326""]",38
"[""amazon-nova-experimental-chat-05-14"",""claude-3-5-haiku-20241022""]",20
"[""amazon-nova-experimental-chat-05-14"",""claude-3-5-sonnet-20241022""]",37
"[""amazon-nova-experimental-chat-05-14"",""claude-3-7-sonnet-20250219""]",35
"[""amazon-nova-experimental-chat-05-14"",""claude-3-7-sonnet-20250219-thinking-32k""]",37
"[""amazon-nova-experimental-chat-05-14"",""claude-opus-4-20250514""]",55
"[""amazon-nova-experimental-chat-05-14"",""claude-opus-4-20250514-thinking-16k""]",48
"[""amazon-nova-experimental-chat-05-14"",""claude-sonnet-4-20250514""]",43
"[""amazon-nova-experimental-chat-05-14"",""claude-sonnet-4-20250514-thinking-32k""]",59
"[""amazon-nova-experimental-chat-05-14"",""command-a-03-2025""]",35
"[""amazon-nova-experimental-chat-05-14"",""deepseek-r1-0528""]",40
"[""amazon-nova-experimental-chat-05-14"",""deepseek-v3-0324""]",30
"[""amazon-nova-experimental-chat-05-14"",""gemini-2.0-flash-001""]",7
"[""amazon-nova-experimental-chat-05-14"",""gemini-2.5-flash""]",60
"[""amazon-nova-experimental-chat-05-14"",""gemini-2.5-flash-lite-preview-06-17-thinking""]",54
"[""amazon-nova-experimental-chat-05-14"",""gemini-2.5-flash-preview-04-17""]",17
"[""amazon-nova-experimental-chat-05-14"",""gemini-2.5-pro""]",63
"[""amazon-nova-experimental-chat-05-14"",""gemini-2.5-pro-preview-05-06""]",6
"[""amazon-nova-experimental-chat-05-14"",""gemma-3-27b-it""]",39
"[""amazon-nova-experimental-chat-05-14"",""gemma-3n-e4b-it""]",16
"[""amazon-nova-experimental-chat-05-14"",""gpt-4.1-2025-04-14""]",38
"[""amazon-nova-experimental-chat-05-14"",""gpt-4.1-mini-2025-04-14""]",20
"[""amazon-nova-experimental-chat-05-14"",""grok-3-mini-beta""]",27
"[""amazon-nova-experimental-chat-05-14"",""grok-3-mini-high""]",35
"[""amazon-nova-experimental-chat-05-14"",""grok-3-preview-02-24""]",23
"[""amazon-nova-experimental-chat-05-14"",""grok-4-0709""]",17
"[""amazon-nova-experimental-chat-05-14"",""hunyuan-turbos-20250416""]",13
"[""amazon-nova-experimental-chat-05-14"",""kimi-k2-0711-preview""]",23
"[""amazon-nova-experimental-chat-05-14"",""llama-3.3-70b-instruct""]",17
"[""amazon-nova-experimental-chat-05-14"",""llama-4-maverick-03-26-experimental""]",16
"[""amazon-nova-experimental-chat-05-14"",""llama-4-maverick-17b-128e-instruct""]",29
"[""amazon-nova-experimental-chat-05-14"",""llama-4-scout-17b-16e-instruct""]",24
"[""amazon-nova-experimental-chat-05-14"",""magistral-medium-2506""]",35
"[""amazon-nova-experimental-chat-05-14"",""minimax-m1""]",52
"[""amazon-nova-experimental-chat-05-14"",""mistral-medium-2505""]",53
"[""amazon-nova-experimental-chat-05-14"",""mistral-small-2506""]",18
"[""amazon-nova-experimental-chat-05-14"",""mistral-small-3.1-24b-instruct-2503""]",28
"[""amazon-nova-experimental-chat-05-14"",""o3-2025-04-16""]",67
"[""amazon-nova-experimental-chat-05-14"",""o3-mini""]",33
"[""amazon-nova-experimental-chat-05-14"",""o4-mini-2025-04-16""]",23
"[""amazon-nova-experimental-chat-05-14"",""qwen-max-2025-01-25""]",11
"[""amazon-nova-experimental-chat-05-14"",""qwen3-235b-a22b""]",29
"[""amazon-nova-experimental-chat-05-14"",""qwen3-235b-a22b-instruct-2507""]",5
"[""amazon-nova-experimental-chat-05-14"",""qwen3-235b-a22b-no-thinking""]",67
"[""amazon-nova-experimental-chat-05-14"",""qwen3-30b-a3b""]",25
"[""amazon-nova-experimental-chat-05-14"",""qwq-32b""]",7
"[""amazon.nova-pro-v1:0"",""chatgpt-4o-latest-20250326""]",74
"[""amazon.nova-pro-v1:0"",""claude-3-5-haiku-20241022""]",67
"[""amazon.nova-pro-v1:0"",""claude-3-5-sonnet-20241022""]",74
"[""amazon.nova-pro-v1:0"",""claude-3-7-sonnet-20250219""]",77
"[""amazon.nova-pro-v1:0"",""claude-3-7-sonnet-20250219-thinking-32k""]",115
"[""amazon.nova-pro-v1:0"",""claude-opus-4-20250514""]",141
"[""amazon.nova-pro-v1:0"",""claude-opus-4-20250514-thinking-16k""]",90
"[""amazon.nova-pro-v1:0"",""claude-sonnet-4-20250514""]",118
"[""amazon.nova-pro-v1:0"",""claude-sonnet-4-20250514-thinking-32k""]",70
"[""amazon.nova-pro-v1:0"",""command-a-03-2025""]",97
"[""amazon.nova-pro-v1:0"",""deepseek-r1-0528""]",88
"[""amazon.nova-pro-v1:0"",""deepseek-v3-0324""]",76
"[""amazon.nova-pro-v1:0"",""gemini-2.0-flash-001""]",49
"[""amazon.nova-pro-v1:0"",""gemini-2.5-flash""]",154
"[""amazon.nova-pro-v1:0"",""gemini-2.5-flash-lite-preview-06-17-thinking""]",53
"[""amazon.nova-pro-v1:0"",""gemini-2.5-flash-preview-04-17""]",67
"[""amazon.nova-pro-v1:0"",""gemini-2.5-pro""]",134
"[""amazon.nova-pro-v1:0"",""gemini-2.5-pro-preview-05-06""]",52
"[""amazon.nova-pro-v1:0"",""gemma-3-27b-it""]",61
"[""amazon.nova-pro-v1:0"",""gemma-3n-e4b-it""]",27
"[""amazon.nova-pro-v1:0"",""gpt-4.1-2025-04-14""]",58
"[""amazon.nova-pro-v1:0"",""gpt-4.1-mini-2025-04-14""]",73
"[""amazon.nova-pro-v1:0"",""grok-3-mini-beta""]",83
"[""amazon.nova-pro-v1:0"",""grok-3-mini-high""]",26
"[""amazon.nova-pro-v1:0"",""grok-3-preview-02-24""]",68
"[""amazon.nova-pro-v1:0"",""grok-4-0709""]",14
"[""amazon.nova-pro-v1:0"",""hunyuan-turbos-20250416""]",17
"[""amazon.nova-pro-v1:0"",""kimi-k2-0711-preview""]",31
"[""amazon.nova-pro-v1:0"",""llama-3.3-70b-instruct""]",52
"[""amazon.nova-pro-v1:0"",""llama-4-maverick-03-26-experimental""]",67
"[""amazon.nova-pro-v1:0"",""llama-4-maverick-17b-128e-instruct""]",42
"[""amazon.nova-pro-v1:0"",""llama-4-scout-17b-16e-instruct""]",18
"[""amazon.nova-pro-v1:0"",""magistral-medium-2506""]",21
"[""amazon.nova-pro-v1:0"",""minimax-m1""]",72
"[""amazon.nova-pro-v1:0"",""mistral-medium-2505""]",107
"[""amazon.nova-pro-v1:0"",""mistral-small-2506""]",20
"[""amazon.nova-pro-v1:0"",""mistral-small-3.1-24b-instruct-2503""]",23
"[""amazon.nova-pro-v1:0"",""o3-2025-04-16""]",120
"[""amazon.nova-pro-v1:0"",""o3-mini""]",70
"[""amazon.nova-pro-v1:0"",""o4-mini-2025-04-16""]",66
"[""amazon.nova-pro-v1:0"",""qwen-max-2025-01-25""]",44
"[""amazon.nova-pro-v1:0"",""qwen3-235b-a22b""]",60
"[""amazon.nova-pro-v1:0"",""qwen3-235b-a22b-instruct-2507""]",10
"[""amazon.nova-pro-v1:0"",""qwen3-235b-a22b-no-thinking""]",132
"[""amazon.nova-pro-v1:0"",""qwen3-30b-a3b""]",57
"[""amazon.nova-pro-v1:0"",""qwq-32b""]",41
"[""chatgpt-4o-latest-20250326"",""claude-3-5-haiku-20241022""]",125
"[""chatgpt-4o-latest-20250326"",""claude-3-5-sonnet-20241022""]",137
"[""chatgpt-4o-latest-20250326"",""claude-3-7-sonnet-20250219""]",126
"[""chatgpt-4o-latest-20250326"",""claude-3-7-sonnet-20250219-thinking-32k""]",96
"[""chatgpt-4o-latest-20250326"",""claude-opus-4-20250514""]",130
"[""chatgpt-4o-latest-20250326"",""claude-opus-4-20250514-thinking-16k""]",71
"[""chatgpt-4o-latest-20250326"",""claude-sonnet-4-20250514""]",111
"[""chatgpt-4o-latest-20250326"",""claude-sonnet-4-20250514-thinking-32k""]",65
"[""chatgpt-4o-latest-20250326"",""command-a-03-2025""]",92
"[""chatgpt-4o-latest-20250326"",""deepseek-r1-0528""]",65
"[""chatgpt-4o-latest-20250326"",""deepseek-v3-0324""]",81
"[""chatgpt-4o-latest-20250326"",""gemini-2.0-flash-001""]",98
"[""chatgpt-4o-latest-20250326"",""gemini-2.0-flash-thinking-exp-01-21""]",13
"[""chatgpt-4o-latest-20250326"",""gemini-2.5-flash""]",126
"[""chatgpt-4o-latest-20250326"",""gemini-2.5-flash-lite-preview-06-17-thinking""]",60
"[""chatgpt-4o-latest-20250326"",""gemini-2.5-flash-preview-04-17""]",74
"[""chatgpt-4o-latest-20250326"",""gemini-2.5-pro""]",99
"[""chatgpt-4o-latest-20250326"",""gemini-2.5-pro-preview-03-25""]",108
"[""chatgpt-4o-latest-20250326"",""gemini-2.5-pro-preview-05-06""]",36
"[""chatgpt-4o-latest-20250326"",""gemma-3-27b-it""]",121
"[""chatgpt-4o-latest-20250326"",""gemma-3n-e4b-it""]",36
"[""chatgpt-4o-latest-20250326"",""gpt-4.1-2025-04-14""]",90
"[""chatgpt-4o-latest-20250326"",""gpt-4.1-mini-2025-04-14""]",82
"[""chatgpt-4o-latest-20250326"",""gpt-4o-2024-11-20""]",20
"[""chatgpt-4o-latest-20250326"",""gpt-4o-mini-2024-07-18""]",29
"[""chatgpt-4o-latest-20250326"",""grok-3-mini-beta""]",91
"[""chatgpt-4o-latest-20250326"",""grok-3-mini-high""]",31
"[""chatgpt-4o-latest-20250326"",""grok-3-preview-02-24""]",98
"[""chatgpt-4o-latest-20250326"",""grok-4-0709""]",5
"[""chatgpt-4o-latest-20250326"",""hunyuan-turbos-20250416""]",12
"[""chatgpt-4o-latest-20250326"",""kimi-k2-0711-preview""]",24
"[""chatgpt-4o-latest-20250326"",""llama-3.3-70b-instruct""]",84
"[""chatgpt-4o-latest-20250326"",""llama-4-maverick-03-26-experimental""]",51
"[""chatgpt-4o-latest-20250326"",""llama-4-maverick-17b-128e-instruct""]",100
"[""chatgpt-4o-latest-20250326"",""llama-4-scout-17b-16e-instruct""]",24
"[""chatgpt-4o-latest-20250326"",""magistral-medium-2506""]",29
"[""chatgpt-4o-latest-20250326"",""minimax-m1""]",62
"[""chatgpt-4o-latest-20250326"",""mistral-medium-2505""]",123
"[""chatgpt-4o-latest-20250326"",""mistral-small-2506""]",28
"[""chatgpt-4o-latest-20250326"",""mistral-small-3.1-24b-instruct-2503""]",32
"[""chatgpt-4o-latest-20250326"",""o3-2025-04-16""]",121
"[""chatgpt-4o-latest-20250326"",""o3-mini""]",95
"[""chatgpt-4o-latest-20250326"",""o4-mini-2025-04-16""]",113
"[""chatgpt-4o-latest-20250326"",""qwen-max-2025-01-25""]",69
"[""chatgpt-4o-latest-20250326"",""qwen3-235b-a22b""]",83
"[""chatgpt-4o-latest-20250326"",""qwen3-235b-a22b-instruct-2507""]",6
"[""chatgpt-4o-latest-20250326"",""qwen3-235b-a22b-no-thinking""]",94
"[""chatgpt-4o-latest-20250326"",""qwen3-30b-a3b""]",74
"[""chatgpt-4o-latest-20250326"",""qwq-32b""]",92
"[""claude-3-5-haiku-20241022"",""claude-3-5-sonnet-20241022""]",64
"[""claude-3-5-haiku-20241022"",""claude-3-7-sonnet-20250219""]",69
"[""claude-3-5-haiku-20241022"",""claude-3-7-sonnet-20250219-thinking-32k""]",63
"[""claude-3-5-haiku-20241022"",""claude-opus-4-20250514""]",127
"[""claude-3-5-haiku-20241022"",""claude-opus-4-20250514-thinking-16k""]",70
"[""claude-3-5-haiku-20241022"",""claude-sonnet-4-20250514""]",90
"[""claude-3-5-haiku-20241022"",""claude-sonnet-4-20250514-thinking-32k""]",58
"[""claude-3-5-haiku-20241022"",""command-a-03-2025""]",60
"[""claude-3-5-haiku-20241022"",""deepseek-r1-0528""]",87
"[""claude-3-5-haiku-20241022"",""deepseek-v3-0324""]",76
"[""claude-3-5-haiku-20241022"",""gemini-2.0-flash-001""]",76
"[""claude-3-5-haiku-20241022"",""gemini-2.0-flash-thinking-exp-01-21""]",6
"[""claude-3-5-haiku-20241022"",""gemini-2.5-flash""]",114
"[""claude-3-5-haiku-20241022"",""gemini-2.5-flash-lite-preview-06-17-thinking""]",44
"[""claude-3-5-haiku-20241022"",""gemini-2.5-flash-preview-04-17""]",78
"[""claude-3-5-haiku-20241022"",""gemini-2.5-pro""]",122
"[""claude-3-5-haiku-20241022"",""gemini-2.5-pro-preview-03-25""]",26
"[""claude-3-5-haiku-20241022"",""gemini-2.5-pro-preview-05-06""]",40
"[""claude-3-5-haiku-20241022"",""gemma-3-27b-it""]",98
"[""claude-3-5-haiku-20241022"",""gemma-3n-e4b-it""]",37
"[""claude-3-5-haiku-20241022"",""gpt-4.1-2025-04-14""]",68
"[""claude-3-5-haiku-20241022"",""gpt-4.1-mini-2025-04-14""]",65
"[""claude-3-5-haiku-20241022"",""gpt-4o-2024-11-20""]",9
"[""claude-3-5-haiku-20241022"",""gpt-4o-mini-2024-07-18""]",11
"[""claude-3-5-haiku-20241022"",""grok-3-mini-beta""]",79
"[""claude-3-5-haiku-20241022"",""grok-3-mini-high""]",35
"[""claude-3-5-haiku-20241022"",""grok-3-preview-02-24""]",88
"[""claude-3-5-haiku-20241022"",""grok-4-0709""]",19
"[""claude-3-5-haiku-20241022"",""hunyuan-turbos-20250416""]",15
"[""claude-3-5-haiku-20241022"",""kimi-k2-0711-preview""]",35
"[""claude-3-5-haiku-20241022"",""llama-3.3-70b-instruct""]",52
"[""claude-3-5-haiku-20241022"",""llama-4-maverick-03-26-experimental""]",81
"[""claude-3-5-haiku-20241022"",""llama-4-maverick-17b-128e-instruct""]",63
"[""claude-3-5-haiku-20241022"",""llama-4-scout-17b-16e-instruct""]",21
"[""claude-3-5-haiku-20241022"",""magistral-medium-2506""]",24
"[""claude-3-5-haiku-20241022"",""minimax-m1""]",61
"[""claude-3-5-haiku-20241022"",""mistral-medium-2505""]",113
"[""claude-3-5-haiku-20241022"",""mistral-small-2506""]",23
"[""claude-3-5-haiku-20241022"",""mistral-small-3.1-24b-instruct-2503""]",31
"[""claude-3-5-haiku-20241022"",""o3-2025-04-16""]",117
"[""claude-3-5-haiku-20241022"",""o3-mini""]",77
"[""claude-3-5-haiku-20241022"",""o4-mini-2025-04-16""]",83
"[""claude-3-5-haiku-20241022"",""qwen-max-2025-01-25""]",55
"[""claude-3-5-haiku-20241022"",""qwen3-235b-a22b""]",55
"[""claude-3-5-haiku-20241022"",""qwen3-235b-a22b-instruct-2507""]",7
"[""claude-3-5-haiku-20241022"",""qwen3-235b-a22b-no-thinking""]",98
"[""claude-3-5-haiku-20241022"",""qwen3-30b-a3b""]",54
"[""claude-3-5-haiku-20241022"",""qwq-32b""]",46
"[""claude-3-5-sonnet-20241022"",""claude-3-7-sonnet-20250219""]",84
"[""claude-3-5-sonnet-20241022"",""claude-3-7-sonnet-20250219-thinking-32k""]",71
"[""claude-3-5-sonnet-20241022"",""claude-opus-4-20250514""]",108
"[""claude-3-5-sonnet-20241022"",""claude-opus-4-20250514-thinking-16k""]",70
"[""claude-3-5-sonnet-20241022"",""claude-sonnet-4-20250514""]",87
"[""claude-3-5-sonnet-20241022"",""claude-sonnet-4-20250514-thinking-32k""]",67
"[""claude-3-5-sonnet-20241022"",""command-a-03-2025""]",66
"[""claude-3-5-sonnet-20241022"",""deepseek-r1-0528""]",77
"[""claude-3-5-sonnet-20241022"",""deepseek-v3-0324""]",72
"[""claude-3-5-sonnet-20241022"",""gemini-2.0-flash-001""]",168
"[""claude-3-5-sonnet-20241022"",""gemini-2.0-flash-thinking-exp-01-21""]",11
"[""claude-3-5-sonnet-20241022"",""gemini-2.5-flash""]",132
"[""claude-3-5-sonnet-20241022"",""gemini-2.5-flash-lite-preview-06-17-thinking""]",67
"[""claude-3-5-sonnet-20241022"",""gemini-2.5-flash-preview-04-17""]",74
"[""claude-3-5-sonnet-20241022"",""gemini-2.5-pro""]",113
"[""claude-3-5-sonnet-20241022"",""gemini-2.5-pro-preview-03-25""]",56
"[""claude-3-5-sonnet-20241022"",""gemini-2.5-pro-preview-05-06""]",35
"[""claude-3-5-sonnet-20241022"",""gemma-3-27b-it""]",105
"[""claude-3-5-sonnet-20241022"",""gemma-3n-e4b-it""]",26
"[""claude-3-5-sonnet-20241022"",""gpt-4.1-2025-04-14""]",101
"[""claude-3-5-sonnet-20241022"",""gpt-4.1-mini-2025-04-14""]",65
"[""claude-3-5-sonnet-20241022"",""gpt-4o-2024-11-20""]",17
"[""claude-3-5-sonnet-20241022"",""gpt-4o-mini-2024-07-18""]",22
"[""claude-3-5-sonnet-20241022"",""grok-3-mini-beta""]",83
"[""claude-3-5-sonnet-20241022"",""grok-3-mini-high""]",36
"[""claude-3-5-sonnet-20241022"",""grok-3-preview-02-24""]",95
"[""claude-3-5-sonnet-20241022"",""grok-4-0709""]",27
"[""claude-3-5-sonnet-20241022"",""hunyuan-turbos-20250416""]",18
"[""claude-3-5-sonnet-20241022"",""kimi-k2-0711-preview""]",33
"[""claude-3-5-sonnet-20241022"",""llama-3.3-70b-instruct""]",66
"[""claude-3-5-sonnet-20241022"",""llama-4-maverick-03-26-experimental""]",77
"[""claude-3-5-sonnet-20241022"",""llama-4-maverick-17b-128e-instruct""]",68
"[""claude-3-5-sonnet-20241022"",""llama-4-scout-17b-16e-instruct""]",24
"[""claude-3-5-sonnet-20241022"",""magistral-medium-2506""]",29
"[""claude-3-5-sonnet-20241022"",""minimax-m1""]",63
"[""claude-3-5-sonnet-20241022"",""mistral-medium-2505""]",91
"[""claude-3-5-sonnet-20241022"",""mistral-small-2506""]",27
"[""claude-3-5-sonnet-20241022"",""mistral-small-3.1-24b-instruct-2503""]",40
"[""claude-3-5-sonnet-20241022"",""o3-2025-04-16""]",130
"[""claude-3-5-sonnet-20241022"",""o3-mini""]",94
"[""claude-3-5-sonnet-20241022"",""o4-mini-2025-04-16""]",80
"[""claude-3-5-sonnet-20241022"",""qwen-max-2025-01-25""]",62
"[""claude-3-5-sonnet-20241022"",""qwen3-235b-a22b""]",74
"[""claude-3-5-sonnet-20241022"",""qwen3-235b-a22b-instruct-2507""]",4
"[""claude-3-5-sonnet-20241022"",""qwen3-235b-a22b-no-thinking""]",89
"[""claude-3-5-sonnet-20241022"",""qwen3-30b-a3b""]",64
"[""claude-3-5-sonnet-20241022"",""qwq-32b""]",65
"[""claude-3-7-sonnet-20250219"",""claude-3-7-sonnet-20250219-thinking-32k""]",74
"[""claude-3-7-sonnet-20250219"",""claude-opus-4-20250514""]",115
"[""claude-3-7-sonnet-20250219"",""claude-opus-4-20250514-thinking-16k""]",64
"[""claude-3-7-sonnet-20250219"",""claude-sonnet-4-20250514""]",101
"[""claude-3-7-sonnet-20250219"",""claude-sonnet-4-20250514-thinking-32k""]",68
"[""claude-3-7-sonnet-20250219"",""command-a-03-2025""]",95
"[""claude-3-7-sonnet-20250219"",""deepseek-r1-0528""]",104
"[""claude-3-7-sonnet-20250219"",""deepseek-v3-0324""]",61
"[""claude-3-7-sonnet-20250219"",""gemini-2.0-flash-001""]",92
"[""claude-3-7-sonnet-20250219"",""gemini-2.0-flash-thinking-exp-01-21""]",11
"[""claude-3-7-sonnet-20250219"",""gemini-2.5-flash""]",143
"[""claude-3-7-sonnet-20250219"",""gemini-2.5-flash-lite-preview-06-17-thinking""]",60
"[""claude-3-7-sonnet-20250219"",""gemini-2.5-flash-preview-04-17""]",66
"[""claude-3-7-sonnet-20250219"",""gemini-2.5-pro""]",151
"[""claude-3-7-sonnet-20250219"",""gemini-2.5-pro-preview-03-25""]",32
"[""claude-3-7-sonnet-20250219"",""gemini-2.5-pro-preview-05-06""]",54
"[""claude-3-7-sonnet-20250219"",""gemma-3-27b-it""]",108
"[""claude-3-7-sonnet-20250219"",""gemma-3n-e4b-it""]",35
"[""claude-3-7-sonnet-20250219"",""gpt-4.1-2025-04-14""]",75
"[""claude-3-7-sonnet-20250219"",""gpt-4.1-mini-2025-04-14""]",78
"[""claude-3-7-sonnet-20250219"",""gpt-4o-2024-11-20""]",18
"[""claude-3-7-sonnet-20250219"",""gpt-4o-mini-2024-07-18""]",6
"[""claude-3-7-sonnet-20250219"",""grok-3-mini-beta""]",96
"[""claude-3-7-sonnet-20250219"",""grok-3-mini-high""]",34
"[""claude-3-7-sonnet-20250219"",""grok-3-preview-02-24""]",89
"[""claude-3-7-sonnet-20250219"",""grok-4-0709""]",25
"[""claude-3-7-sonnet-20250219"",""hunyuan-turbos-20250416""]",13
"[""claude-3-7-sonnet-20250219"",""kimi-k2-0711-preview""]",29
"[""claude-3-7-sonnet-20250219"",""llama-3.3-70b-instruct""]",51
"[""claude-3-7-sonnet-20250219"",""llama-4-maverick-03-26-experimental""]",72
"[""claude-3-7-sonnet-20250219"",""llama-4-maverick-17b-128e-instruct""]",80
"[""claude-3-7-sonnet-20250219"",""llama-4-scout-17b-16e-instruct""]",31
"[""claude-3-7-sonnet-20250219"",""magistral-medium-2506""]",15
"[""claude-3-7-sonnet-20250219"",""minimax-m1""]",82
"[""claude-3-7-sonnet-20250219"",""mistral-medium-2505""]",129
"[""claude-3-7-sonnet-20250219"",""mistral-small-2506""]",23
"[""claude-3-7-sonnet-20250219"",""mistral-small-3.1-24b-instruct-2503""]",33
"[""claude-3-7-sonnet-20250219"",""o3-2025-04-16""]",119
"[""claude-3-7-sonnet-20250219"",""o3-mini""]",72
"[""claude-3-7-sonnet-20250219"",""o4-mini-2025-04-16""]",108
"[""claude-3-7-sonnet-20250219"",""qwen-max-2025-01-25""]",71
"[""claude-3-7-sonnet-20250219"",""qwen3-235b-a22b""]",69
"[""claude-3-7-sonnet-20250219"",""qwen3-235b-a22b-instruct-2507""]",9
"[""claude-3-7-sonnet-20250219"",""qwen3-235b-a22b-no-thinking""]",104
"[""claude-3-7-sonnet-20250219"",""qwen3-30b-a3b""]",68
"[""claude-3-7-sonnet-20250219"",""qwq-32b""]",54
"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-opus-4-20250514""]",171
"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-opus-4-20250514-thinking-16k""]",69
"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-sonnet-4-20250514""]",133
"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-sonnet-4-20250514-thinking-32k""]",64
"[""claude-3-7-sonnet-20250219-thinking-32k"",""command-a-03-2025""]",113
"[""claude-3-7-sonnet-20250219-thinking-32k"",""deepseek-r1-0528""]",115
"[""claude-3-7-sonnet-20250219-thinking-32k"",""deepseek-v3-0324""]",108
"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.0-flash-001""]",65
"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-flash""]",179
"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-flash-lite-preview-06-17-thinking""]",58
"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-flash-preview-04-17""]",78
"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-pro""]",170
"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-pro-preview-05-06""]",76
"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemma-3-27b-it""]",80
"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemma-3n-e4b-it""]",36
"[""claude-3-7-sonnet-20250219-thinking-32k"",""gpt-4.1-2025-04-14""]",101
"[""claude-3-7-sonnet-20250219-thinking-32k"",""gpt-4.1-mini-2025-04-14""]",97
"[""claude-3-7-sonnet-20250219-thinking-32k"",""grok-3-mini-beta""]",81
"[""claude-3-7-sonnet-20250219-thinking-32k"",""grok-3-mini-high""]",35
"[""claude-3-7-sonnet-20250219-thinking-32k"",""grok-3-preview-02-24""]",78
"[""claude-3-7-sonnet-20250219-thinking-32k"",""grok-4-0709""]",16
"[""claude-3-7-sonnet-20250219-thinking-32k"",""hunyuan-turbos-20250416""]",18
"[""claude-3-7-sonnet-20250219-thinking-32k"",""kimi-k2-0711-preview""]",34
"[""claude-3-7-sonnet-20250219-thinking-32k"",""llama-3.3-70b-instruct""]",55
"[""claude-3-7-sonnet-20250219-thinking-32k"",""llama-4-maverick-03-26-experimental""]",102
"[""claude-3-7-sonnet-20250219-thinking-32k"",""llama-4-maverick-17b-128e-instruct""]",50
"[""claude-3-7-sonnet-20250219-thinking-32k"",""llama-4-scout-17b-16e-instruct""]",30
"[""claude-3-7-sonnet-20250219-thinking-32k"",""magistral-medium-2506""]",22
"[""claude-3-7-sonnet-20250219-thinking-32k"",""minimax-m1""]",90
"[""claude-3-7-sonnet-20250219-thinking-32k"",""mistral-medium-2505""]",154
"[""claude-3-7-sonnet-20250219-thinking-32k"",""mistral-small-2506""]",24
"[""claude-3-7-sonnet-20250219-thinking-32k"",""mistral-small-3.1-24b-instruct-2503""]",36
"[""claude-3-7-sonnet-20250219-thinking-32k"",""o3-2025-04-16""]",139
"[""claude-3-7-sonnet-20250219-thinking-32k"",""o3-mini""]",78
"[""claude-3-7-sonnet-20250219-thinking-32k"",""o4-mini-2025-04-16""]",96
"[""claude-3-7-sonnet-20250219-thinking-32k"",""qwen-max-2025-01-25""]",51
"[""claude-3-7-sonnet-20250219-thinking-32k"",""qwen3-235b-a22b""]",78
"[""claude-3-7-sonnet-20250219-thinking-32k"",""qwen3-235b-a22b-instruct-2507""]",4
"[""claude-3-7-sonnet-20250219-thinking-32k"",""qwen3-235b-a22b-no-thinking""]",161
"[""claude-3-7-sonnet-20250219-thinking-32k"",""qwen3-30b-a3b""]",74
"[""claude-3-7-sonnet-20250219-thinking-32k"",""qwq-32b""]",52
"[""claude-opus-4-20250514"",""claude-opus-4-20250514-thinking-16k""]",77
"[""claude-opus-4-20250514"",""claude-sonnet-4-20250514""]",154
"[""claude-opus-4-20250514"",""claude-sonnet-4-20250514-thinking-32k""]",57
"[""claude-opus-4-20250514"",""command-a-03-2025""]",177
"[""claude-opus-4-20250514"",""deepseek-r1-0528""]",135
"[""claude-opus-4-20250514"",""deepseek-v3-0324""]",153
"[""claude-opus-4-20250514"",""gemini-2.0-flash-001""]",109
"[""claude-opus-4-20250514"",""gemini-2.5-flash""]",215
"[""claude-opus-4-20250514"",""gemini-2.5-flash-lite-preview-06-17-thinking""]",71
"[""claude-opus-4-20250514"",""gemini-2.5-flash-preview-04-17""]",101
"[""claude-opus-4-20250514"",""gemini-2.5-pro""]",190
"[""claude-opus-4-20250514"",""gemini-2.5-pro-preview-05-06""]",117
"[""claude-opus-4-20250514"",""gemma-3-27b-it""]",154
"[""claude-opus-4-20250514"",""gemma-3n-e4b-it""]",49
"[""claude-opus-4-20250514"",""gpt-4.1-2025-04-14""]",122
"[""claude-opus-4-20250514"",""gpt-4.1-mini-2025-04-14""]",118
"[""claude-opus-4-20250514"",""grok-3-mini-beta""]",142
"[""claude-opus-4-20250514"",""grok-3-mini-high""]",30
"[""claude-opus-4-20250514"",""grok-3-preview-02-24""]",139
"[""claude-opus-4-20250514"",""grok-4-0709""]",12
"[""claude-opus-4-20250514"",""hunyuan-turbos-20250416""]",32
"[""claude-opus-4-20250514"",""kimi-k2-0711-preview""]",32
"[""claude-opus-4-20250514"",""llama-3.3-70b-instruct""]",110
"[""claude-opus-4-20250514"",""llama-4-maverick-03-26-experimental""]",150
"[""claude-opus-4-20250514"",""llama-4-maverick-17b-128e-instruct""]",80
"[""claude-opus-4-20250514"",""llama-4-scout-17b-16e-instruct""]",37
"[""claude-opus-4-20250514"",""magistral-medium-2506""]",35
"[""claude-opus-4-20250514"",""minimax-m1""]",79
"[""claude-opus-4-20250514"",""mistral-medium-2505""]",180
"[""claude-opus-4-20250514"",""mistral-small-2506""]",27
"[""claude-opus-4-20250514"",""mistral-small-3.1-24b-instruct-2503""]",41
"[""claude-opus-4-20250514"",""o3-2025-04-16""]",145
"[""claude-opus-4-20250514"",""o3-mini""]",136
"[""claude-opus-4-20250514"",""o4-mini-2025-04-16""]",136
"[""claude-opus-4-20250514"",""qwen-max-2025-01-25""]",90
"[""claude-opus-4-20250514"",""qwen3-235b-a22b""]",106
"[""claude-opus-4-20250514"",""qwen3-235b-a22b-instruct-2507""]",4
"[""claude-opus-4-20250514"",""qwen3-235b-a22b-no-thinking""]",201
"[""claude-opus-4-20250514"",""qwen3-30b-a3b""]",125
"[""claude-opus-4-20250514"",""qwq-32b""]",97
"[""claude-opus-4-20250514-thinking-16k"",""claude-sonnet-4-20250514""]",65
"[""claude-opus-4-20250514-thinking-16k"",""claude-sonnet-4-20250514-thinking-32k""]",87
"[""claude-opus-4-20250514-thinking-16k"",""command-a-03-2025""]",75
"[""claude-opus-4-20250514-thinking-16k"",""deepseek-r1-0528""]",70
"[""claude-opus-4-20250514-thinking-16k"",""deepseek-v3-0324""]",64
"[""claude-opus-4-20250514-thinking-16k"",""gemini-2.0-flash-001""]",51
"[""claude-opus-4-20250514-thinking-16k"",""gemini-2.5-flash""]",94
"[""claude-opus-4-20250514-thinking-16k"",""gemini-2.5-flash-lite-preview-06-17-thinking""]",98
"[""claude-opus-4-20250514-thinking-16k"",""gemini-2.5-flash-preview-04-17""]",39
"[""claude-opus-4-20250514-thinking-16k"",""gemini-2.5-pro""]",113
"[""claude-opus-4-20250514-thinking-16k"",""gemini-2.5-pro-preview-05-06""]",40
"[""claude-opus-4-20250514-thinking-16k"",""gemma-3-27b-it""]",78
"[""claude-opus-4-20250514-thinking-16k"",""gemma-3n-e4b-it""]",57
"[""claude-opus-4-20250514-thinking-16k"",""gpt-4.1-2025-04-14""]",80
"[""claude-opus-4-20250514-thinking-16k"",""gpt-4.1-mini-2025-04-14""]",64
"[""claude-opus-4-20250514-thinking-16k"",""grok-3-mini-beta""]",49
"[""claude-opus-4-20250514-thinking-16k"",""grok-3-mini-high""]",31
"[""claude-opus-4-20250514-thinking-16k"",""grok-3-preview-02-24""]",68
"[""claude-opus-4-20250514-thinking-16k"",""grok-4-0709""]",15
"[""claude-opus-4-20250514-thinking-16k"",""hunyuan-turbos-20250416""]",48
"[""claude-opus-4-20250514-thinking-16k"",""kimi-k2-0711-preview""]",21
"[""claude-opus-4-20250514-thinking-16k"",""llama-3.3-70b-instruct""]",50
"[""claude-opus-4-20250514-thinking-16k"",""llama-4-maverick-03-26-experimental""]",82
"[""claude-opus-4-20250514-thinking-16k"",""llama-4-maverick-17b-128e-instruct""]",53
"[""claude-opus-4-20250514-thinking-16k"",""llama-4-scout-17b-16e-instruct""]",47
"[""claude-opus-4-20250514-thinking-16k"",""magistral-medium-2506""]",48
"[""claude-opus-4-20250514-thinking-16k"",""minimax-m1""]",87
"[""claude-opus-4-20250514-thinking-16k"",""mistral-medium-2505""]",112
"[""claude-opus-4-20250514-thinking-16k"",""mistral-small-2506""]",21
"[""claude-opus-4-20250514-thinking-16k"",""mistral-small-3.1-24b-instruct-2503""]",61
"[""claude-opus-4-20250514-thinking-16k"",""o3-2025-04-16""]",119
"[""claude-opus-4-20250514-thinking-16k"",""o3-mini""]",73
"[""claude-opus-4-20250514-thinking-16k"",""o4-mini-2025-04-16""]",73
"[""claude-opus-4-20250514-thinking-16k"",""qwen-max-2025-01-25""]",48
"[""claude-opus-4-20250514-thinking-16k"",""qwen3-235b-a22b""]",72
"[""claude-opus-4-20250514-thinking-16k"",""qwen3-235b-a22b-instruct-2507""]",11
"[""claude-opus-4-20250514-thinking-16k"",""qwen3-235b-a22b-no-thinking""]",128
"[""claude-opus-4-20250514-thinking-16k"",""qwen3-30b-a3b""]",68
"[""claude-opus-4-20250514-thinking-16k"",""qwq-32b""]",54
"[""claude-sonnet-4-20250514"",""claude-sonnet-4-20250514-thinking-32k""]",54
"[""claude-sonnet-4-20250514"",""command-a-03-2025""]",134
"[""claude-sonnet-4-20250514"",""deepseek-r1-0528""]",110
"[""claude-sonnet-4-20250514"",""deepseek-v3-0324""]",103
"[""claude-sonnet-4-20250514"",""gemini-2.0-flash-001""]",80
"[""claude-sonnet-4-20250514"",""gemini-2.5-flash""]",175
"[""claude-sonnet-4-20250514"",""gemini-2.5-flash-lite-preview-06-17-thinking""]",82
"[""claude-sonnet-4-20250514"",""gemini-2.5-flash-preview-04-17""]",90
"[""claude-sonnet-4-20250514"",""gemini-2.5-pro""]",151
"[""claude-sonnet-4-20250514"",""gemini-2.5-pro-preview-05-06""]",78
"[""claude-sonnet-4-20250514"",""gemma-3-27b-it""]",118
"[""claude-sonnet-4-20250514"",""gemma-3n-e4b-it""]",39
"[""claude-sonnet-4-20250514"",""gpt-4.1-2025-04-14""]",110
"[""claude-sonnet-4-20250514"",""gpt-4.1-mini-2025-04-14""]",102
"[""claude-sonnet-4-20250514"",""grok-3-mini-beta""]",94
"[""claude-sonnet-4-20250514"",""grok-3-mini-high""]",32
"[""claude-sonnet-4-20250514"",""grok-3-preview-02-24""]",94
"[""claude-sonnet-4-20250514"",""grok-4-0709""]",19
"[""claude-sonnet-4-20250514"",""hunyuan-turbos-20250416""]",28
"[""claude-sonnet-4-20250514"",""kimi-k2-0711-preview""]",28
"[""claude-sonnet-4-20250514"",""llama-3.3-70b-instruct""]",82
"[""claude-sonnet-4-20250514"",""llama-4-maverick-03-26-experimental""]",135
"[""claude-sonnet-4-20250514"",""llama-4-maverick-17b-128e-instruct""]",68
"[""claude-sonnet-4-20250514"",""llama-4-scout-17b-16e-instruct""]",34
"[""claude-sonnet-4-20250514"",""magistral-medium-2506""]",29
"[""claude-sonnet-4-20250514"",""minimax-m1""]",58
"[""claude-sonnet-4-20250514"",""mistral-medium-2505""]",166
"[""claude-sonnet-4-20250514"",""mistral-small-2506""]",34
"[""claude-sonnet-4-20250514"",""mistral-small-3.1-24b-instruct-2503""]",37
"[""claude-sonnet-4-20250514"",""o3-2025-04-16""]",132
"[""claude-sonnet-4-20250514"",""o3-mini""]",105
"[""claude-sonnet-4-20250514"",""o4-mini-2025-04-16""]",96
"[""claude-sonnet-4-20250514"",""qwen-max-2025-01-25""]",79
"[""claude-sonnet-4-20250514"",""qwen3-235b-a22b""]",95
"[""claude-sonnet-4-20250514"",""qwen3-235b-a22b-instruct-2507""]",6
"[""claude-sonnet-4-20250514"",""qwen3-235b-a22b-no-thinking""]",162
"[""claude-sonnet-4-20250514"",""qwen3-30b-a3b""]",101
"[""claude-sonnet-4-20250514"",""qwq-32b""]",60
"[""claude-sonnet-4-20250514-thinking-32k"",""command-a-03-2025""]",64
"[""claude-sonnet-4-20250514-thinking-32k"",""deepseek-r1-0528""]",81
"[""claude-sonnet-4-20250514-thinking-32k"",""deepseek-v3-0324""]",46
"[""claude-sonnet-4-20250514-thinking-32k"",""gemini-2.0-flash-001""]",46
"[""claude-sonnet-4-20250514-thinking-32k"",""gemini-2.5-flash""]",85
"[""claude-sonnet-4-20250514-thinking-32k"",""gemini-2.5-flash-lite-preview-06-17-thinking""]",67
"[""claude-sonnet-4-20250514-thinking-32k"",""gemini-2.5-flash-preview-04-17""]",51
"[""claude-sonnet-4-20250514-thinking-32k"",""gemini-2.5-pro""]",136
"[""claude-sonnet-4-20250514-thinking-32k"",""gemini-2.5-pro-preview-05-06""]",41
"[""claude-sonnet-4-20250514-thinking-32k"",""gemma-3-27b-it""]",75
"[""claude-sonnet-4-20250514-thinking-32k"",""gemma-3n-e4b-it""]",49
"[""claude-sonnet-4-20250514-thinking-32k"",""gpt-4.1-2025-04-14""]",40
"[""claude-sonnet-4-20250514-thinking-32k"",""gpt-4.1-mini-2025-04-14""]",60
"[""claude-sonnet-4-20250514-thinking-32k"",""grok-3-mini-beta""]",67
"[""claude-sonnet-4-20250514-thinking-32k"",""grok-3-mini-high""]",33
"[""claude-sonnet-4-20250514-thinking-32k"",""grok-3-preview-02-24""]",51
"[""claude-sonnet-4-20250514-thinking-32k"",""grok-4-0709""]",17
"[""claude-sonnet-4-20250514-thinking-32k"",""hunyuan-turbos-20250416""]",45
"[""claude-sonnet-4-20250514-thinking-32k"",""kimi-k2-0711-preview""]",34
"[""claude-sonnet-4-20250514-thinking-32k"",""llama-3.3-70b-instruct""]",37
"[""claude-sonnet-4-20250514-thinking-32k"",""llama-4-maverick-03-26-experimental""]",60
"[""claude-sonnet-4-20250514-thinking-32k"",""llama-4-maverick-17b-128e-instruct""]",50
"[""claude-sonnet-4-20250514-thinking-32k"",""llama-4-scout-17b-16e-instruct""]",38
"[""claude-sonnet-4-20250514-thinking-32k"",""magistral-medium-2506""]",36
"[""claude-sonnet-4-20250514-thinking-32k"",""minimax-m1""]",66
"[""claude-sonnet-4-20250514-thinking-32k"",""mistral-medium-2505""]",97
"[""claude-sonnet-4-20250514-thinking-32k"",""mistral-small-2506""]",38
"[""claude-sonnet-4-20250514-thinking-32k"",""mistral-small-3.1-24b-instruct-2503""]",56
"[""claude-sonnet-4-20250514-thinking-32k"",""o3-2025-04-16""]",104
"[""claude-sonnet-4-20250514-thinking-32k"",""o3-mini""]",57
"[""claude-sonnet-4-20250514-thinking-32k"",""o4-mini-2025-04-16""]",65
"[""claude-sonnet-4-20250514-thinking-32k"",""qwen-max-2025-01-25""]",45
"[""claude-sonnet-4-20250514-thinking-32k"",""qwen3-235b-a22b""]",50
"[""claude-sonnet-4-20250514-thinking-32k"",""qwen3-235b-a22b-instruct-2507""]",5
"[""claude-sonnet-4-20250514-thinking-32k"",""qwen3-235b-a22b-no-thinking""]",119
"[""claude-sonnet-4-20250514-thinking-32k"",""qwen3-30b-a3b""]",62
"[""claude-sonnet-4-20250514-thinking-32k"",""qwq-32b""]",40
"[""command-a-03-2025"",""deepseek-r1-0528""]",87
"[""command-a-03-2025"",""deepseek-v3-0324""]",84
"[""command-a-03-2025"",""gemini-2.0-flash-001""]",42
"[""command-a-03-2025"",""gemini-2.5-flash""]",142
"[""command-a-03-2025"",""gemini-2.5-flash-lite-preview-06-17-thinking""]",52
"[""command-a-03-2025"",""gemini-2.5-flash-preview-04-17""]",51
"[""command-a-03-2025"",""gemini-2.5-pro""]",146
"[""command-a-03-2025"",""gemini-2.5-pro-preview-05-06""]",59
"[""command-a-03-2025"",""gemma-3-27b-it""]",64
"[""command-a-03-2025"",""gemma-3n-e4b-it""]",21
"[""command-a-03-2025"",""gpt-4.1-2025-04-14""]",79
"[""command-a-03-2025"",""gpt-4.1-mini-2025-04-14""]",75
"[""command-a-03-2025"",""grok-3-mini-beta""]",77
"[""command-a-03-2025"",""grok-3-mini-high""]",35
"[""command-a-03-2025"",""grok-3-preview-02-24""]",68
"[""command-a-03-2025"",""grok-4-0709""]",19
"[""command-a-03-2025"",""hunyuan-turbos-20250416""]",11
"[""command-a-03-2025"",""kimi-k2-0711-preview""]",29
"[""command-a-03-2025"",""llama-3.3-70b-instruct""]",53
"[""command-a-03-2025"",""llama-4-maverick-03-26-experimental""]",98
"[""command-a-03-2025"",""llama-4-maverick-17b-128e-instruct""]",58
"[""command-a-03-2025"",""llama-4-scout-17b-16e-instruct""]",21
"[""command-a-03-2025"",""magistral-medium-2506""]",31
"[""command-a-03-2025"",""minimax-m1""]",55
"[""command-a-03-2025"",""mistral-medium-2505""]",116
"[""command-a-03-2025"",""mistral-small-2506""]",18
"[""command-a-03-2025"",""mistral-small-3.1-24b-instruct-2503""]",27
"[""command-a-03-2025"",""o3-2025-04-16""]",124
"[""command-a-03-2025"",""o3-mini""]",85
"[""command-a-03-2025"",""o4-mini-2025-04-16""]",88
"[""command-a-03-2025"",""qwen-max-2025-01-25""]",48
"[""command-a-03-2025"",""qwen3-235b-a22b""]",47
"[""command-a-03-2025"",""qwen3-235b-a22b-instruct-2507""]",7
"[""command-a-03-2025"",""qwen3-235b-a22b-no-thinking""]",119
"[""command-a-03-2025"",""qwen3-30b-a3b""]",91
"[""command-a-03-2025"",""qwq-32b""]",53
"[""deepseek-r1-0528"",""deepseek-v3-0324""]",70
"[""deepseek-r1-0528"",""gemini-2.0-flash-001""]",44
"[""deepseek-r1-0528"",""gemini-2.5-flash""]",120
"[""deepseek-r1-0528"",""gemini-2.5-flash-lite-preview-06-17-thinking""]",60
"[""deepseek-r1-0528"",""gemini-2.5-flash-preview-04-17""]",53
"[""deepseek-r1-0528"",""gemini-2.5-pro""]",103
"[""deepseek-r1-0528"",""gemini-2.5-pro-preview-05-06""]",55
"[""deepseek-r1-0528"",""gemma-3-27b-it""]",81
"[""deepseek-r1-0528"",""gemma-3n-e4b-it""]",29
"[""deepseek-r1-0528"",""gpt-4.1-2025-04-14""]",91
"[""deepseek-r1-0528"",""gpt-4.1-mini-2025-04-14""]",91
"[""deepseek-r1-0528"",""grok-3-mini-beta""]",71
"[""deepseek-r1-0528"",""grok-3-mini-high""]",19
"[""deepseek-r1-0528"",""grok-3-preview-02-24""]",75
"[""deepseek-r1-0528"",""grok-4-0709""]",13
"[""deepseek-r1-0528"",""hunyuan-turbos-20250416""]",31
"[""deepseek-r1-0528"",""kimi-k2-0711-preview""]",15
"[""deepseek-r1-0528"",""llama-3.3-70b-instruct""]",71
"[""deepseek-r1-0528"",""llama-4-maverick-03-26-experimental""]",71
"[""deepseek-r1-0528"",""llama-4-maverick-17b-128e-instruct""]",50
"[""deepseek-r1-0528"",""llama-4-scout-17b-16e-instruct""]",30
"[""deepseek-r1-0528"",""magistral-medium-2506""]",30
"[""deepseek-r1-0528"",""minimax-m1""]",41
"[""deepseek-r1-0528"",""mistral-medium-2505""]",117
"[""deepseek-r1-0528"",""mistral-small-2506""]",19
"[""deepseek-r1-0528"",""mistral-small-3.1-24b-instruct-2503""]",47
"[""deepseek-r1-0528"",""o3-2025-04-16""]",113
"[""deepseek-r1-0528"",""o3-mini""]",76
"[""deepseek-r1-0528"",""o4-mini-2025-04-16""]",96
"[""deepseek-r1-0528"",""qwen-max-2025-01-25""]",34
"[""deepseek-r1-0528"",""qwen3-235b-a22b""]",76
"[""deepseek-r1-0528"",""qwen3-235b-a22b-instruct-2507""]",4
"[""deepseek-r1-0528"",""qwen3-235b-a22b-no-thinking""]",124
"[""deepseek-r1-0528"",""qwen3-30b-a3b""]",66
"[""deepseek-r1-0528"",""qwq-32b""]",39
"[""deepseek-v3-0324"",""gemini-2.0-flash-001""]",59
"[""deepseek-v3-0324"",""gemini-2.5-flash""]",108
"[""deepseek-v3-0324"",""gemini-2.5-flash-lite-preview-06-17-thinking""]",54
"[""deepseek-v3-0324"",""gemini-2.5-flash-preview-04-17""]",70
"[""deepseek-v3-0324"",""gemini-2.5-pro""]",111
"[""deepseek-v3-0324"",""gemini-2.5-pro-preview-03-25""]",16
"[""deepseek-v3-0324"",""gemini-2.5-pro-preview-05-06""]",46
"[""deepseek-v3-0324"",""gemma-3-27b-it""]",88
"[""deepseek-v3-0324"",""gemma-3n-e4b-it""]",27
"[""deepseek-v3-0324"",""gpt-4.1-2025-04-14""]",59
"[""deepseek-v3-0324"",""gpt-4.1-mini-2025-04-14""]",58
"[""deepseek-v3-0324"",""grok-3-mini-beta""]",76
"[""deepseek-v3-0324"",""grok-3-mini-high""]",32
"[""deepseek-v3-0324"",""grok-3-preview-02-24""]",73
"[""deepseek-v3-0324"",""grok-4-0709""]",20
"[""deepseek-v3-0324"",""hunyuan-turbos-20250416""]",4
"[""deepseek-v3-0324"",""kimi-k2-0711-preview""]",31
"[""deepseek-v3-0324"",""llama-3.3-70b-instruct""]",46
"[""deepseek-v3-0324"",""llama-4-maverick-03-26-experimental""]",55
"[""deepseek-v3-0324"",""llama-4-maverick-17b-128e-instruct""]",64
"[""deepseek-v3-0324"",""llama-4-scout-17b-16e-instruct""]",27
"[""deepseek-v3-0324"",""magistral-medium-2506""]",26
"[""deepseek-v3-0324"",""minimax-m1""]",62
"[""deepseek-v3-0324"",""mistral-medium-2505""]",90
"[""deepseek-v3-0324"",""mistral-small-2506""]",27
"[""deepseek-v3-0324"",""mistral-small-3.1-24b-instruct-2503""]",22
"[""deepseek-v3-0324"",""o3-2025-04-16""]",103
"[""deepseek-v3-0324"",""o3-mini""]",67
"[""deepseek-v3-0324"",""o4-mini-2025-04-16""]",57
"[""deepseek-v3-0324"",""qwen-max-2025-01-25""]",45
"[""deepseek-v3-0324"",""qwen3-235b-a22b""]",54
"[""deepseek-v3-0324"",""qwen3-235b-a22b-instruct-2507""]",7
"[""deepseek-v3-0324"",""qwen3-235b-a22b-no-thinking""]",126
"[""deepseek-v3-0324"",""qwen3-30b-a3b""]",55
"[""deepseek-v3-0324"",""qwq-32b""]",42
"[""gemini-2.0-flash-001"",""gemini-2.0-flash-thinking-exp-01-21""]",18
"[""gemini-2.0-flash-001"",""gemini-2.5-flash""]",61
"[""gemini-2.0-flash-001"",""gemini-2.5-flash-lite-preview-06-17-thinking""]",34
"[""gemini-2.0-flash-001"",""gemini-2.5-flash-preview-04-17""]",68
"[""gemini-2.0-flash-001"",""gemini-2.5-pro""]",75
"[""gemini-2.0-flash-001"",""gemini-2.5-pro-preview-03-25""]",67
"[""gemini-2.0-flash-001"",""gemini-2.5-pro-preview-05-06""]",31
"[""gemini-2.0-flash-001"",""gemma-3-27b-it""]",82
"[""gemini-2.0-flash-001"",""gemma-3n-e4b-it""]",13
"[""gemini-2.0-flash-001"",""gpt-4.1-2025-04-14""]",99
"[""gemini-2.0-flash-001"",""gpt-4.1-mini-2025-04-14""]",57
"[""gemini-2.0-flash-001"",""gpt-4o-2024-11-20""]",32
"[""gemini-2.0-flash-001"",""gpt-4o-mini-2024-07-18""]",31
"[""gemini-2.0-flash-001"",""grok-3-mini-beta""]",68
"[""gemini-2.0-flash-001"",""grok-3-mini-high""]",28
"[""gemini-2.0-flash-001"",""grok-3-preview-02-24""]",93
"[""gemini-2.0-flash-001"",""grok-4-0709""]",19
"[""gemini-2.0-flash-001"",""hunyuan-turbos-20250416""]",3
"[""gemini-2.0-flash-001"",""kimi-k2-0711-preview""]",18
"[""gemini-2.0-flash-001"",""llama-3.3-70b-instruct""]",81
"[""gemini-2.0-flash-001"",""llama-4-maverick-03-26-experimental""]",44
"[""gemini-2.0-flash-001"",""llama-4-maverick-17b-128e-instruct""]",77
"[""gemini-2.0-flash-001"",""llama-4-scout-17b-16e-instruct""]",9
"[""gemini-2.0-flash-001"",""magistral-medium-2506""]",9
"[""gemini-2.0-flash-001"",""minimax-m1""]",53
"[""gemini-2.0-flash-001"",""mistral-medium-2505""]",70
"[""gemini-2.0-flash-001"",""mistral-small-2506""]",15
"[""gemini-2.0-flash-001"",""mistral-small-3.1-24b-instruct-2503""]",15
"[""gemini-2.0-flash-001"",""o3-2025-04-16""]",118
"[""gemini-2.0-flash-001"",""o3-mini""]",91
"[""gemini-2.0-flash-001"",""o4-mini-2025-04-16""]",89
"[""gemini-2.0-flash-001"",""qwen-max-2025-01-25""]",70
"[""gemini-2.0-flash-001"",""qwen3-235b-a22b""]",50
"[""gemini-2.0-flash-001"",""qwen3-235b-a22b-instruct-2507""]",5
"[""gemini-2.0-flash-001"",""qwen3-235b-a22b-no-thinking""]",65
"[""gemini-2.0-flash-001"",""qwen3-30b-a3b""]",48
"[""gemini-2.0-flash-001"",""qwq-32b""]",67
"[""gemini-2.0-flash-thinking-exp-01-21"",""gemini-2.5-flash-preview-04-17""]",7
"[""gemini-2.0-flash-thinking-exp-01-21"",""gemini-2.5-pro-preview-03-25""]",10
"[""gemini-2.0-flash-thinking-exp-01-21"",""gemma-3-27b-it""]",6
"[""gemini-2.0-flash-thinking-exp-01-21"",""gpt-4.1-2025-04-14""]",13
"[""gemini-2.0-flash-thinking-exp-01-21"",""gpt-4o-2024-11-20""]",13
"[""gemini-2.0-flash-thinking-exp-01-21"",""gpt-4o-mini-2024-07-18""]",11
"[""gemini-2.0-flash-thinking-exp-01-21"",""grok-3-mini-beta""]",5
"[""gemini-2.0-flash-thinking-exp-01-21"",""grok-3-preview-02-24""]",10
"[""gemini-2.0-flash-thinking-exp-01-21"",""llama-3.3-70b-instruct""]",12
"[""gemini-2.0-flash-thinking-exp-01-21"",""llama-4-maverick-17b-128e-instruct""]",11
"[""gemini-2.0-flash-thinking-exp-01-21"",""o3-2025-04-16""]",8
"[""gemini-2.0-flash-thinking-exp-01-21"",""o3-mini""]",8
"[""gemini-2.0-flash-thinking-exp-01-21"",""o4-mini-2025-04-16""]",1
"[""gemini-2.0-flash-thinking-exp-01-21"",""qwen-max-2025-01-25""]",7
"[""gemini-2.0-flash-thinking-exp-01-21"",""qwq-32b""]",6
"[""gemini-2.5-flash"",""gemini-2.5-flash-lite-preview-06-17-thinking""]",71
"[""gemini-2.5-flash"",""gemini-2.5-flash-preview-04-17""]",77
"[""gemini-2.5-flash"",""gemini-2.5-pro""]",120
"[""gemini-2.5-flash"",""gemini-2.5-pro-preview-05-06""]",59
"[""gemini-2.5-flash"",""gemma-3-27b-it""]",128
"[""gemini-2.5-flash"",""gemma-3n-e4b-it""]",57
"[""gemini-2.5-flash"",""gpt-4.1-2025-04-14""]",98
"[""gemini-2.5-flash"",""gpt-4.1-mini-2025-04-14""]",101
"[""gemini-2.5-flash"",""grok-3-mini-beta""]",108
"[""gemini-2.5-flash"",""grok-3-mini-high""]",40
"[""gemini-2.5-flash"",""grok-3-preview-02-24""]",68
"[""gemini-2.5-flash"",""grok-4-0709""]",22
"[""gemini-2.5-flash"",""hunyuan-turbos-20250416""]",31
"[""gemini-2.5-flash"",""kimi-k2-0711-preview""]",30
"[""gemini-2.5-flash"",""llama-3.3-70b-instruct""]",89
"[""gemini-2.5-flash"",""llama-4-maverick-03-26-experimental""]",121
"[""gemini-2.5-flash"",""llama-4-maverick-17b-128e-instruct""]",84
"[""gemini-2.5-flash"",""llama-4-scout-17b-16e-instruct""]",46
"[""gemini-2.5-flash"",""magistral-medium-2506""]",56
"[""gemini-2.5-flash"",""minimax-m1""]",86
"[""gemini-2.5-flash"",""mistral-medium-2505""]",177
"[""gemini-2.5-flash"",""mistral-small-2506""]",40
"[""gemini-2.5-flash"",""mistral-small-3.1-24b-instruct-2503""]",57
"[""gemini-2.5-flash"",""o3-2025-04-16""]",128
"[""gemini-2.5-flash"",""o3-mini""]",101
"[""gemini-2.5-flash"",""o4-mini-2025-04-16""]",96
"[""gemini-2.5-flash"",""qwen-max-2025-01-25""]",71
"[""gemini-2.5-flash"",""qwen3-235b-a22b""]",84
"[""gemini-2.5-flash"",""qwen3-235b-a22b-instruct-2507""]",5
"[""gemini-2.5-flash"",""qwen3-235b-a22b-no-thinking""]",152
"[""gemini-2.5-flash"",""qwen3-30b-a3b""]",90
"[""gemini-2.5-flash"",""qwq-32b""]",58
"[""gemini-2.5-flash-lite-preview-06-17-thinking"",""gemini-2.5-flash-preview-04-17""]",35
"[""gemini-2.5-flash-lite-preview-06-17-thinking"",""gemini-2.5-pro""]",71
"[""gemini-2.5-flash-lite-preview-06-17-thinking"",""gemini-2.5-pro-preview-05-06""]",20
"[""gemini-2.5-flash-lite-preview-06-17-thinking"",""gemma-3-27b-it""]",60
"[""gemini-2.5-flash-lite-preview-06-17-thinking"",""gemma-3n-e4b-it""]",25
"[""gemini-2.5-flash-lite-preview-06-17-thinking"",""gpt-4.1-2025-04-14""]",67
"[""gemini-2.5-flash-lite-preview-06-17-thinking"",""gpt-4.1-mini-2025-04-14""]",60
"[""gemini-2.5-flash-lite-preview-06-17-thinking"",""grok-3-mini-beta""]",36
"[""gemini-2.5-flash-lite-preview-06-17-thinking"",""grok-3-mini-high""]",15
"[""gemini-2.5-flash-lite-preview-06-17-thinking"",""grok-3-preview-02-24""]",57
"[""gemini-2.5-flash-lite-preview-06-17-thinking"",""grok-4-0709""]",16
"[""gemini-2.5-flash-lite-preview-06-17-thinking"",""hunyuan-turbos-20250416""]",30
"[""gemini-2.5-flash-lite-preview-06-17-thinking"",""kimi-k2-0711-preview""]",35
"[""gemini-2.5-flash-lite-preview-06-17-thinking"",""llama-3.3-70b-instruct""]",50
"[""gemini-2.5-flash-lite-preview-06-17-thinking"",""llama-4-maverick-03-26-experimental""]",56
"[""gemini-2.5-flash-lite-preview-06-17-thinking"",""llama-4-maverick-17b-128e-instruct""]",42
"[""gemini-2.5-flash-lite-preview-06-17-thinking"",""llama-4-scout-17b-16e-instruct""]",28
"[""gemini-2.5-flash-lite-preview-06-17-thinking"",""magistral-medium-2506""]",36
"[""gemini-2.5-flash-lite-preview-06-17-thinking"",""minimax-m1""]",70
"[""gemini-2.5-flash-lite-preview-06-17-thinking"",""mistral-medium-2505""]",84
"[""gemini-2.5-flash-lite-preview-06-17-thinking"",""mistral-small-2506""]",23
"[""gemini-2.5-flash-lite-preview-06-17-thinking"",""mistral-small-3.1-24b-instruct-2503""]",69
"[""gemini-2.5-flash-lite-preview-06-17-thinking"",""o3-2025-04-16""]",90
"[""gemini-2.5-flash-lite-preview-06-17-thinking"",""o3-mini""]",55
"[""gemini-2.5-flash-lite-preview-06-17-thinking"",""o4-mini-2025-04-16""]",54
"[""gemini-2.5-flash-lite-preview-06-17-thinking"",""qwen-max-2025-01-25""]",26
"[""gemini-2.5-flash-lite-preview-06-17-thinking"",""qwen3-235b-a22b""]",56
"[""gemini-2.5-flash-lite-preview-06-17-thinking"",""qwen3-235b-a22b-instruct-2507""]",11
"[""gemini-2.5-flash-lite-preview-06-17-thinking"",""qwen3-235b-a22b-no-thinking""]",91
"[""gemini-2.5-flash-lite-preview-06-17-thinking"",""qwen3-30b-a3b""]",53
"[""gemini-2.5-flash-lite-preview-06-17-thinking"",""qwq-32b""]",26
"[""gemini-2.5-flash-preview-04-17"",""gemini-2.5-pro""]",82
"[""gemini-2.5-flash-preview-04-17"",""gemini-2.5-pro-preview-03-25""]",13
"[""gemini-2.5-flash-preview-04-17"",""gemini-2.5-pro-preview-05-06""]",14
"[""gemini-2.5-flash-preview-04-17"",""gemma-3-27b-it""]",68
"[""gemini-2.5-flash-preview-04-17"",""gemma-3n-e4b-it""]",16
"[""gemini-2.5-flash-preview-04-17"",""gpt-4.1-2025-04-14""]",55
"[""gemini-2.5-flash-preview-04-17"",""gpt-4.1-mini-2025-04-14""]",52
"[""gemini-2.5-flash-preview-04-17"",""gpt-4o-2024-11-20""]",13
"[""gemini-2.5-flash-preview-04-17"",""gpt-4o-mini-2024-07-18""]",7
"[""gemini-2.5-flash-preview-04-17"",""grok-3-mini-beta""]",47
"[""gemini-2.5-flash-preview-04-17"",""grok-3-mini-high""]",20
"[""gemini-2.5-flash-preview-04-17"",""grok-3-preview-02-24""]",54
"[""gemini-2.5-flash-preview-04-17"",""grok-4-0709""]",1
"[""gemini-2.5-flash-preview-04-17"",""hunyuan-turbos-20250416""]",8
"[""gemini-2.5-flash-preview-04-17"",""kimi-k2-0711-preview""]",5
"[""gemini-2.5-flash-preview-04-17"",""llama-3.3-70b-instruct""]",54
"[""gemini-2.5-flash-preview-04-17"",""llama-4-maverick-03-26-experimental""]",52
"[""gemini-2.5-flash-preview-04-17"",""llama-4-maverick-17b-128e-instruct""]",79
"[""gemini-2.5-flash-preview-04-17"",""llama-4-scout-17b-16e-instruct""]",15
"[""gemini-2.5-flash-preview-04-17"",""magistral-medium-2506""]",22
"[""gemini-2.5-flash-preview-04-17"",""minimax-m1""]",39
"[""gemini-2.5-flash-preview-04-17"",""mistral-medium-2505""]",83
"[""gemini-2.5-flash-preview-04-17"",""mistral-small-2506""]",22
"[""gemini-2.5-flash-preview-04-17"",""mistral-small-3.1-24b-instruct-2503""]",14
"[""gemini-2.5-flash-preview-04-17"",""o3-2025-04-16""]",78
"[""gemini-2.5-flash-preview-04-17"",""o3-mini""]",61
"[""gemini-2.5-flash-preview-04-17"",""o4-mini-2025-04-16""]",58
"[""gemini-2.5-flash-preview-04-17"",""qwen-max-2025-01-25""]",50
"[""gemini-2.5-flash-preview-04-17"",""qwen3-235b-a22b""]",46
"[""gemini-2.5-flash-preview-04-17"",""qwen3-235b-a22b-no-thinking""]",62
"[""gemini-2.5-flash-preview-04-17"",""qwen3-30b-a3b""]",46
"[""gemini-2.5-flash-preview-04-17"",""qwq-32b""]",50
"[""gemini-2.5-pro"",""gemini-2.5-pro-preview-05-06""]",62
"[""gemini-2.5-pro"",""gemma-3-27b-it""]",133
"[""gemini-2.5-pro"",""gemma-3n-e4b-it""]",58
"[""gemini-2.5-pro"",""gpt-4.1-2025-04-14""]",112
"[""gemini-2.5-pro"",""gpt-4.1-mini-2025-04-14""]",99
"[""gemini-2.5-pro"",""grok-3-mini-beta""]",97
"[""gemini-2.5-pro"",""grok-3-mini-high""]",37
"[""gemini-2.5-pro"",""grok-3-preview-02-24""]",83
"[""gemini-2.5-pro"",""grok-4-0709""]",22
"[""gemini-2.5-pro"",""hunyuan-turbos-20250416""]",36
"[""gemini-2.5-pro"",""kimi-k2-0711-preview""]",32
"[""gemini-2.5-pro"",""llama-3.3-70b-instruct""]",104
"[""gemini-2.5-pro"",""llama-4-maverick-03-26-experimental""]",102
"[""gemini-2.5-pro"",""llama-4-maverick-17b-128e-instruct""]",90
"[""gemini-2.5-pro"",""llama-4-scout-17b-16e-instruct""]",68
"[""gemini-2.5-pro"",""magistral-medium-2506""]",58
"[""gemini-2.5-pro"",""minimax-m1""]",93
"[""gemini-2.5-pro"",""mistral-medium-2505""]",183
"[""gemini-2.5-pro"",""mistral-small-2506""]",51
"[""gemini-2.5-pro"",""mistral-small-3.1-24b-instruct-2503""]",85
"[""gemini-2.5-pro"",""o3-2025-04-16""]",111
"[""gemini-2.5-pro"",""o3-mini""]",141
"[""gemini-2.5-pro"",""o4-mini-2025-04-16""]",88
"[""gemini-2.5-pro"",""qwen-max-2025-01-25""]",65
"[""gemini-2.5-pro"",""qwen3-235b-a22b""]",89
"[""gemini-2.5-pro"",""qwen3-235b-a22b-instruct-2507""]",11
"[""gemini-2.5-pro"",""qwen3-235b-a22b-no-thinking""]",153
"[""gemini-2.5-pro"",""qwen3-30b-a3b""]",107
"[""gemini-2.5-pro"",""qwq-32b""]",82
"[""gemini-2.5-pro-preview-03-25"",""gemma-3-27b-it""]",30
"[""gemini-2.5-pro-preview-03-25"",""gpt-4.1-2025-04-14""]",29
"[""gemini-2.5-pro-preview-03-25"",""gpt-4.1-mini-2025-04-14""]",16
"[""gemini-2.5-pro-preview-03-25"",""gpt-4o-2024-11-20""]",9
"[""gemini-2.5-pro-preview-03-25"",""gpt-4o-mini-2024-07-18""]",16
"[""gemini-2.5-pro-preview-03-25"",""grok-3-mini-beta""]",21
"[""gemini-2.5-pro-preview-03-25"",""grok-3-preview-02-24""]",28
"[""gemini-2.5-pro-preview-03-25"",""llama-3.3-70b-instruct""]",35
"[""gemini-2.5-pro-preview-03-25"",""llama-4-maverick-03-26-experimental""]",3
"[""gemini-2.5-pro-preview-03-25"",""llama-4-maverick-17b-128e-instruct""]",28
"[""gemini-2.5-pro-preview-03-25"",""o3-2025-04-16""]",26
"[""gemini-2.5-pro-preview-03-25"",""o3-mini""]",20
"[""gemini-2.5-pro-preview-03-25"",""o4-mini-2025-04-16""]",23
"[""gemini-2.5-pro-preview-03-25"",""qwen-max-2025-01-25""]",28
"[""gemini-2.5-pro-preview-03-25"",""qwen3-235b-a22b""]",14
"[""gemini-2.5-pro-preview-03-25"",""qwen3-30b-a3b""]",12
"[""gemini-2.5-pro-preview-03-25"",""qwq-32b""]",23
"[""gemini-2.5-pro-preview-05-06"",""gemma-3-27b-it""]",50
"[""gemini-2.5-pro-preview-05-06"",""gemma-3n-e4b-it""]",2
"[""gemini-2.5-pro-preview-05-06"",""gpt-4.1-2025-04-14""]",27
"[""gemini-2.5-pro-preview-05-06"",""gpt-4.1-mini-2025-04-14""]",37
"[""gemini-2.5-pro-preview-05-06"",""grok-3-mini-beta""]",30
"[""gemini-2.5-pro-preview-05-06"",""grok-3-preview-02-24""]",34
"[""gemini-2.5-pro-preview-05-06"",""hunyuan-turbos-20250416""]",7
"[""gemini-2.5-pro-preview-05-06"",""llama-3.3-70b-instruct""]",27
"[""gemini-2.5-pro-preview-05-06"",""llama-4-maverick-03-26-experimental""]",28
"[""gemini-2.5-pro-preview-05-06"",""llama-4-maverick-17b-128e-instruct""]",22
"[""gemini-2.5-pro-preview-05-06"",""llama-4-scout-17b-16e-instruct""]",2
"[""gemini-2.5-pro-preview-05-06"",""magistral-medium-2506""]",11
"[""gemini-2.5-pro-preview-05-06"",""minimax-m1""]",21
"[""gemini-2.5-pro-preview-05-06"",""mistral-medium-2505""]",75
"[""gemini-2.5-pro-preview-05-06"",""mistral-small-3.1-24b-instruct-2503""]",4
"[""gemini-2.5-pro-preview-05-06"",""o3-2025-04-16""]",46
"[""gemini-2.5-pro-preview-05-06"",""o3-mini""]",41
"[""gemini-2.5-pro-preview-05-06"",""o4-mini-2025-04-16""]",41
"[""gemini-2.5-pro-preview-05-06"",""qwen-max-2025-01-25""]",20
"[""gemini-2.5-pro-preview-05-06"",""qwen3-235b-a22b""]",28
"[""gemini-2.5-pro-preview-05-06"",""qwen3-235b-a22b-no-thinking""]",59
"[""gemini-2.5-pro-preview-05-06"",""qwen3-30b-a3b""]",44
"[""gemini-2.5-pro-preview-05-06"",""qwq-32b""]",25
"[""gemma-3-27b-it"",""gemma-3n-e4b-it""]",27
"[""gemma-3-27b-it"",""gpt-4.1-2025-04-14""]",98
"[""gemma-3-27b-it"",""gpt-4.1-mini-2025-04-14""]",89
"[""gemma-3-27b-it"",""gpt-4o-2024-11-20""]",12
"[""gemma-3-27b-it"",""gpt-4o-mini-2024-07-18""]",16
"[""gemma-3-27b-it"",""grok-3-mini-beta""]",76
"[""gemma-3-27b-it"",""grok-3-mini-high""]",23
"[""gemma-3-27b-it"",""grok-3-preview-02-24""]",90
"[""gemma-3-27b-it"",""grok-4-0709""]",19
"[""gemma-3-27b-it"",""hunyuan-turbos-20250416""]",24
"[""gemma-3-27b-it"",""kimi-k2-0711-preview""]",24
"[""gemma-3-27b-it"",""llama-3.3-70b-instruct""]",69
"[""gemma-3-27b-it"",""llama-4-maverick-03-26-experimental""]",69
"[""gemma-3-27b-it"",""llama-4-maverick-17b-128e-instruct""]",69
"[""gemma-3-27b-it"",""llama-4-scout-17b-16e-instruct""]",32
"[""gemma-3-27b-it"",""magistral-medium-2506""]",35
"[""gemma-3-27b-it"",""minimax-m1""]",64
"[""gemma-3-27b-it"",""mistral-medium-2505""]",112
"[""gemma-3-27b-it"",""mistral-small-2506""]",17
"[""gemma-3-27b-it"",""mistral-small-3.1-24b-instruct-2503""]",32
"[""gemma-3-27b-it"",""o3-2025-04-16""]",114
"[""gemma-3-27b-it"",""o3-mini""]",105
"[""gemma-3-27b-it"",""o4-mini-2025-04-16""]",90
"[""gemma-3-27b-it"",""qwen-max-2025-01-25""]",67
"[""gemma-3-27b-it"",""qwen3-235b-a22b""]",72
"[""gemma-3-27b-it"",""qwen3-235b-a22b-instruct-2507""]",7
"[""gemma-3-27b-it"",""qwen3-235b-a22b-no-thinking""]",98
"[""gemma-3-27b-it"",""qwen3-30b-a3b""]",66
"[""gemma-3-27b-it"",""qwq-32b""]",67
"[""gemma-3n-e4b-it"",""gpt-4.1-2025-04-14""]",19
"[""gemma-3n-e4b-it"",""gpt-4.1-mini-2025-04-14""]",19
"[""gemma-3n-e4b-it"",""grok-3-mini-beta""]",25
"[""gemma-3n-e4b-it"",""grok-3-mini-high""]",28
"[""gemma-3n-e4b-it"",""grok-3-preview-02-24""]",24
"[""gemma-3n-e4b-it"",""grok-4-0709""]",20
"[""gemma-3n-e4b-it"",""hunyuan-turbos-20250416""]",5
"[""gemma-3n-e4b-it"",""kimi-k2-0711-preview""]",22
"[""gemma-3n-e4b-it"",""llama-3.3-70b-instruct""]",12
"[""gemma-3n-e4b-it"",""llama-4-maverick-03-26-experimental""]",26
"[""gemma-3n-e4b-it"",""llama-4-maverick-17b-128e-instruct""]",17
"[""gemma-3n-e4b-it"",""llama-4-scout-17b-16e-instruct""]",25
"[""gemma-3n-e4b-it"",""magistral-medium-2506""]",22
"[""gemma-3n-e4b-it"",""minimax-m1""]",49
"[""gemma-3n-e4b-it"",""mistral-medium-2505""]",32
"[""gemma-3n-e4b-it"",""mistral-small-2506""]",20
"[""gemma-3n-e4b-it"",""mistral-small-3.1-24b-instruct-2503""]",25
"[""gemma-3n-e4b-it"",""o3-2025-04-16""]",47
"[""gemma-3n-e4b-it"",""o3-mini""]",23
"[""gemma-3n-e4b-it"",""o4-mini-2025-04-16""]",27
"[""gemma-3n-e4b-it"",""qwen-max-2025-01-25""]",17
"[""gemma-3n-e4b-it"",""qwen3-235b-a22b""]",22
"[""gemma-3n-e4b-it"",""qwen3-235b-a22b-instruct-2507""]",2
"[""gemma-3n-e4b-it"",""qwen3-235b-a22b-no-thinking""]",54
"[""gemma-3n-e4b-it"",""qwen3-30b-a3b""]",18
"[""gemma-3n-e4b-it"",""qwq-32b""]",9
"[""gpt-4.1-2025-04-14"",""gpt-4.1-mini-2025-04-14""]",57
"[""gpt-4.1-2025-04-14"",""gpt-4o-2024-11-20""]",20
"[""gpt-4.1-2025-04-14"",""gpt-4o-mini-2024-07-18""]",23
"[""gpt-4.1-2025-04-14"",""grok-3-mini-beta""]",58
"[""gpt-4.1-2025-04-14"",""grok-3-mini-high""]",32
"[""gpt-4.1-2025-04-14"",""grok-3-preview-02-24""]",65
"[""gpt-4.1-2025-04-14"",""grok-4-0709""]",11
"[""gpt-4.1-2025-04-14"",""hunyuan-turbos-20250416""]",12
"[""gpt-4.1-2025-04-14"",""kimi-k2-0711-preview""]",27
"[""gpt-4.1-2025-04-14"",""llama-3.3-70b-instruct""]",75
"[""gpt-4.1-2025-04-14"",""llama-4-maverick-03-26-experimental""]",55
"[""gpt-4.1-2025-04-14"",""llama-4-maverick-17b-128e-instruct""]",66
"[""gpt-4.1-2025-04-14"",""llama-4-scout-17b-16e-instruct""]",18
"[""gpt-4.1-2025-04-14"",""magistral-medium-2506""]",24
"[""gpt-4.1-2025-04-14"",""minimax-m1""]",58
"[""gpt-4.1-2025-04-14"",""mistral-medium-2505""]",96
"[""gpt-4.1-2025-04-14"",""mistral-small-2506""]",29
"[""gpt-4.1-2025-04-14"",""mistral-small-3.1-24b-instruct-2503""]",36
"[""gpt-4.1-2025-04-14"",""o3-2025-04-16""]",105
"[""gpt-4.1-2025-04-14"",""o3-mini""]",73
"[""gpt-4.1-2025-04-14"",""o4-mini-2025-04-16""]",73
"[""gpt-4.1-2025-04-14"",""qwen-max-2025-01-25""]",67
"[""gpt-4.1-2025-04-14"",""qwen3-235b-a22b""]",49
"[""gpt-4.1-2025-04-14"",""qwen3-235b-a22b-instruct-2507""]",3
"[""gpt-4.1-2025-04-14"",""qwen3-235b-a22b-no-thinking""]",93
"[""gpt-4.1-2025-04-14"",""qwen3-30b-a3b""]",49
"[""gpt-4.1-2025-04-14"",""qwq-32b""]",58
"[""gpt-4.1-mini-2025-04-14"",""grok-3-mini-beta""]",78
"[""gpt-4.1-mini-2025-04-14"",""grok-3-mini-high""]",27
"[""gpt-4.1-mini-2025-04-14"",""grok-3-preview-02-24""]",71
"[""gpt-4.1-mini-2025-04-14"",""grok-4-0709""]",21
"[""gpt-4.1-mini-2025-04-14"",""hunyuan-turbos-20250416""]",9
"[""gpt-4.1-mini-2025-04-14"",""kimi-k2-0711-preview""]",34
"[""gpt-4.1-mini-2025-04-14"",""llama-3.3-70b-instruct""]",49
"[""gpt-4.1-mini-2025-04-14"",""llama-4-maverick-03-26-experimental""]",61
"[""gpt-4.1-mini-2025-04-14"",""llama-4-maverick-17b-128e-instruct""]",59
"[""gpt-4.1-mini-2025-04-14"",""llama-4-scout-17b-16e-instruct""]",33
"[""gpt-4.1-mini-2025-04-14"",""magistral-medium-2506""]",27
"[""gpt-4.1-mini-2025-04-14"",""minimax-m1""]",59
"[""gpt-4.1-mini-2025-04-14"",""mistral-medium-2505""]",105
"[""gpt-4.1-mini-2025-04-14"",""mistral-small-2506""]",20
"[""gpt-4.1-mini-2025-04-14"",""mistral-small-3.1-24b-instruct-2503""]",24
"[""gpt-4.1-mini-2025-04-14"",""o3-2025-04-16""]",78
"[""gpt-4.1-mini-2025-04-14"",""o3-mini""]",61
"[""gpt-4.1-mini-2025-04-14"",""o4-mini-2025-04-16""]",81
"[""gpt-4.1-mini-2025-04-14"",""qwen-max-2025-01-25""]",41
"[""gpt-4.1-mini-2025-04-14"",""qwen3-235b-a22b""]",63
"[""gpt-4.1-mini-2025-04-14"",""qwen3-235b-a22b-instruct-2507""]",10
"[""gpt-4.1-mini-2025-04-14"",""qwen3-235b-a22b-no-thinking""]",105
"[""gpt-4.1-mini-2025-04-14"",""qwen3-30b-a3b""]",50
"[""gpt-4.1-mini-2025-04-14"",""qwq-32b""]",54
"[""gpt-4o-2024-11-20"",""gpt-4o-mini-2024-07-18""]",13
"[""gpt-4o-2024-11-20"",""grok-3-mini-beta""]",5
"[""gpt-4o-2024-11-20"",""grok-3-preview-02-24""]",15
"[""gpt-4o-2024-11-20"",""llama-3.3-70b-instruct""]",22
"[""gpt-4o-2024-11-20"",""llama-4-maverick-17b-128e-instruct""]",11
"[""gpt-4o-2024-11-20"",""o3-2025-04-16""]",7
"[""gpt-4o-2024-11-20"",""o3-mini""]",19
"[""gpt-4o-2024-11-20"",""o4-mini-2025-04-16""]",15
"[""gpt-4o-2024-11-20"",""qwen-max-2025-01-25""]",9
"[""gpt-4o-2024-11-20"",""qwq-32b""]",8
"[""gpt-4o-mini-2024-07-18"",""grok-3-mini-beta""]",2
"[""gpt-4o-mini-2024-07-18"",""grok-3-preview-02-24""]",18
"[""gpt-4o-mini-2024-07-18"",""llama-3.3-70b-instruct""]",15
"[""gpt-4o-mini-2024-07-18"",""llama-4-maverick-17b-128e-instruct""]",9
"[""gpt-4o-mini-2024-07-18"",""o3-2025-04-16""]",13
"[""gpt-4o-mini-2024-07-18"",""o3-mini""]",19
"[""gpt-4o-mini-2024-07-18"",""o4-mini-2025-04-16""]",13
"[""gpt-4o-mini-2024-07-18"",""qwen-max-2025-01-25""]",6
"[""gpt-4o-mini-2024-07-18"",""qwq-32b""]",14
"[""grok-3-mini-beta"",""grok-3-mini-high""]",19
"[""grok-3-mini-beta"",""grok-3-preview-02-24""]",57
"[""grok-3-mini-beta"",""grok-4-0709""]",22
"[""grok-3-mini-beta"",""hunyuan-turbos-20250416""]",12
"[""grok-3-mini-beta"",""kimi-k2-0711-preview""]",36
"[""grok-3-mini-beta"",""llama-3.3-70b-instruct""]",59
"[""grok-3-mini-beta"",""llama-4-maverick-03-26-experimental""]",66
"[""grok-3-mini-beta"",""llama-4-maverick-17b-128e-instruct""]",54
"[""grok-3-mini-beta"",""llama-4-scout-17b-16e-instruct""]",26
"[""grok-3-mini-beta"",""magistral-medium-2506""]",19
"[""grok-3-mini-beta"",""minimax-m1""]",64
"[""grok-3-mini-beta"",""mistral-medium-2505""]",92
"[""grok-3-mini-beta"",""mistral-small-2506""]",31
"[""grok-3-mini-beta"",""mistral-small-3.1-24b-instruct-2503""]",27
"[""grok-3-mini-beta"",""o3-2025-04-16""]",105
"[""grok-3-mini-beta"",""o3-mini""]",76
"[""grok-3-mini-beta"",""o4-mini-2025-04-16""]",66
"[""grok-3-mini-beta"",""qwen-max-2025-01-25""]",52
"[""grok-3-mini-beta"",""qwen3-235b-a22b""]",45
"[""grok-3-mini-beta"",""qwen3-235b-a22b-instruct-2507""]",1
"[""grok-3-mini-beta"",""qwen3-235b-a22b-no-thinking""]",91
"[""grok-3-mini-beta"",""qwen3-30b-a3b""]",58
"[""grok-3-mini-beta"",""qwq-32b""]",43
"[""grok-3-mini-high"",""grok-3-preview-02-24""]",22
"[""grok-3-mini-high"",""grok-4-0709""]",18
"[""grok-3-mini-high"",""hunyuan-turbos-20250416""]",14
"[""grok-3-mini-high"",""kimi-k2-0711-preview""]",35
"[""grok-3-mini-high"",""llama-3.3-70b-instruct""]",30
"[""grok-3-mini-high"",""llama-4-maverick-03-26-experimental""]",31
"[""grok-3-mini-high"",""llama-4-maverick-17b-128e-instruct""]",26
"[""grok-3-mini-high"",""llama-4-scout-17b-16e-instruct""]",28
"[""grok-3-mini-high"",""magistral-medium-2506""]",18
"[""grok-3-mini-high"",""minimax-m1""]",22
"[""grok-3-mini-high"",""mistral-medium-2505""]",30
"[""grok-3-mini-high"",""mistral-small-2506""]",26
"[""grok-3-mini-high"",""mistral-small-3.1-24b-instruct-2503""]",30
"[""grok-3-mini-high"",""o3-2025-04-16""]",33
"[""grok-3-mini-high"",""o3-mini""]",23
"[""grok-3-mini-high"",""o4-mini-2025-04-16""]",32
"[""grok-3-mini-high"",""qwen-max-2025-01-25""]",14
"[""grok-3-mini-high"",""qwen3-235b-a22b""]",22
"[""grok-3-mini-high"",""qwen3-235b-a22b-instruct-2507""]",3
"[""grok-3-mini-high"",""qwen3-235b-a22b-no-thinking""]",41
"[""grok-3-mini-high"",""qwen3-30b-a3b""]",20
"[""grok-3-mini-high"",""qwq-32b""]",15
"[""grok-3-preview-02-24"",""grok-4-0709""]",15
"[""grok-3-preview-02-24"",""hunyuan-turbos-20250416""]",11
"[""grok-3-preview-02-24"",""kimi-k2-0711-preview""]",34
"[""grok-3-preview-02-24"",""llama-3.3-70b-instruct""]",61
"[""grok-3-preview-02-24"",""llama-4-maverick-03-26-experimental""]",48
"[""grok-3-preview-02-24"",""llama-4-maverick-17b-128e-instruct""]",69
"[""grok-3-preview-02-24"",""llama-4-scout-17b-16e-instruct""]",15
"[""grok-3-preview-02-24"",""magistral-medium-2506""]",19
"[""grok-3-preview-02-24"",""minimax-m1""]",58
"[""grok-3-preview-02-24"",""mistral-medium-2505""]",88
"[""grok-3-preview-02-24"",""mistral-small-2506""]",20
"[""grok-3-preview-02-24"",""mistral-small-3.1-24b-instruct-2503""]",25
"[""grok-3-preview-02-24"",""o3-2025-04-16""]",85
"[""grok-3-preview-02-24"",""o3-mini""]",87
"[""grok-3-preview-02-24"",""o4-mini-2025-04-16""]",81
"[""grok-3-preview-02-24"",""qwen-max-2025-01-25""]",50
"[""grok-3-preview-02-24"",""qwen3-235b-a22b""]",49
"[""grok-3-preview-02-24"",""qwen3-235b-a22b-instruct-2507""]",7
"[""grok-3-preview-02-24"",""qwen3-235b-a22b-no-thinking""]",92
"[""grok-3-preview-02-24"",""qwen3-30b-a3b""]",59
"[""grok-3-preview-02-24"",""qwq-32b""]",51
"[""grok-4-0709"",""hunyuan-turbos-20250416""]",11
"[""grok-4-0709"",""kimi-k2-0711-preview""]",38
"[""grok-4-0709"",""llama-3.3-70b-instruct""]",17
"[""grok-4-0709"",""llama-4-maverick-03-26-experimental""]",11
"[""grok-4-0709"",""llama-4-maverick-17b-128e-instruct""]",25
"[""grok-4-0709"",""llama-4-scout-17b-16e-instruct""]",20
"[""grok-4-0709"",""magistral-medium-2506""]",5
"[""grok-4-0709"",""minimax-m1""]",29
"[""grok-4-0709"",""mistral-medium-2505""]",19
"[""grok-4-0709"",""mistral-small-2506""]",14
"[""grok-4-0709"",""mistral-small-3.1-24b-instruct-2503""]",17
"[""grok-4-0709"",""o3-2025-04-16""]",18
"[""grok-4-0709"",""o3-mini""]",19
"[""grok-4-0709"",""o4-mini-2025-04-16""]",14
"[""grok-4-0709"",""qwen-max-2025-01-25""]",14
"[""grok-4-0709"",""qwen3-235b-a22b""]",18
"[""grok-4-0709"",""qwen3-235b-a22b-instruct-2507""]",11
"[""grok-4-0709"",""qwen3-235b-a22b-no-thinking""]",19
"[""grok-4-0709"",""qwen3-30b-a3b""]",19
"[""grok-4-0709"",""qwq-32b""]",9
"[""hunyuan-turbos-20250416"",""kimi-k2-0711-preview""]",26
"[""hunyuan-turbos-20250416"",""llama-3.3-70b-instruct""]",9
"[""hunyuan-turbos-20250416"",""llama-4-maverick-03-26-experimental""]",6
"[""hunyuan-turbos-20250416"",""llama-4-maverick-17b-128e-instruct""]",9
"[""hunyuan-turbos-20250416"",""llama-4-scout-17b-16e-instruct""]",6
"[""hunyuan-turbos-20250416"",""magistral-medium-2506""]",17
"[""hunyuan-turbos-20250416"",""minimax-m1""]",20
"[""hunyuan-turbos-20250416"",""mistral-medium-2505""]",18
"[""hunyuan-turbos-20250416"",""mistral-small-2506""]",7
"[""hunyuan-turbos-20250416"",""mistral-small-3.1-24b-instruct-2503""]",9
"[""hunyuan-turbos-20250416"",""o3-2025-04-16""]",16
"[""hunyuan-turbos-20250416"",""o3-mini""]",15
"[""hunyuan-turbos-20250416"",""o4-mini-2025-04-16""]",10
"[""hunyuan-turbos-20250416"",""qwen-max-2025-01-25""]",4
"[""hunyuan-turbos-20250416"",""qwen3-235b-a22b""]",8
"[""hunyuan-turbos-20250416"",""qwen3-235b-a22b-instruct-2507""]",5
"[""hunyuan-turbos-20250416"",""qwen3-235b-a22b-no-thinking""]",30
"[""hunyuan-turbos-20250416"",""qwen3-30b-a3b""]",8
"[""kimi-k2-0711-preview"",""llama-3.3-70b-instruct""]",22
"[""kimi-k2-0711-preview"",""llama-4-maverick-03-26-experimental""]",35
"[""kimi-k2-0711-preview"",""llama-4-maverick-17b-128e-instruct""]",25
"[""kimi-k2-0711-preview"",""llama-4-scout-17b-16e-instruct""]",40
"[""kimi-k2-0711-preview"",""magistral-medium-2506""]",22
"[""kimi-k2-0711-preview"",""minimax-m1""]",26
"[""kimi-k2-0711-preview"",""mistral-medium-2505""]",29
"[""kimi-k2-0711-preview"",""mistral-small-2506""]",24
"[""kimi-k2-0711-preview"",""mistral-small-3.1-24b-instruct-2503""]",36
"[""kimi-k2-0711-preview"",""o3-2025-04-16""]",34
"[""kimi-k2-0711-preview"",""o3-mini""]",27
"[""kimi-k2-0711-preview"",""o4-mini-2025-04-16""]",33
"[""kimi-k2-0711-preview"",""qwen-max-2025-01-25""]",32
"[""kimi-k2-0711-preview"",""qwen3-235b-a22b""]",21
"[""kimi-k2-0711-preview"",""qwen3-235b-a22b-instruct-2507""]",10
"[""kimi-k2-0711-preview"",""qwen3-235b-a22b-no-thinking""]",36
"[""kimi-k2-0711-preview"",""qwen3-30b-a3b""]",39
"[""kimi-k2-0711-preview"",""qwq-32b""]",25
"[""llama-3.3-70b-instruct"",""llama-4-maverick-03-26-experimental""]",41
"[""llama-3.3-70b-instruct"",""llama-4-maverick-17b-128e-instruct""]",49
"[""llama-3.3-70b-instruct"",""llama-4-scout-17b-16e-instruct""]",5
"[""llama-3.3-70b-instruct"",""magistral-medium-2506""]",8
"[""llama-3.3-70b-instruct"",""minimax-m1""]",39
"[""llama-3.3-70b-instruct"",""mistral-medium-2505""]",86
"[""llama-3.3-70b-instruct"",""mistral-small-2506""]",13
"[""llama-3.3-70b-instruct"",""mistral-small-3.1-24b-instruct-2503""]",18
"[""llama-3.3-70b-instruct"",""o3-2025-04-16""]",79
"[""llama-3.3-70b-instruct"",""o3-mini""]",57
"[""llama-3.3-70b-instruct"",""o4-mini-2025-04-16""]",66
"[""llama-3.3-70b-instruct"",""qwen-max-2025-01-25""]",37
"[""llama-3.3-70b-instruct"",""qwen3-235b-a22b""]",28
"[""llama-3.3-70b-instruct"",""qwen3-235b-a22b-instruct-2507""]",6
"[""llama-3.3-70b-instruct"",""qwen3-235b-a22b-no-thinking""]",73
"[""llama-3.3-70b-instruct"",""qwen3-30b-a3b""]",41
"[""llama-3.3-70b-instruct"",""qwq-32b""]",39
"[""llama-4-maverick-03-26-experimental"",""llama-4-maverick-17b-128e-instruct""]",55
"[""llama-4-maverick-03-26-experimental"",""llama-4-scout-17b-16e-instruct""]",24
"[""llama-4-maverick-03-26-experimental"",""magistral-medium-2506""]",28
"[""llama-4-maverick-03-26-experimental"",""minimax-m1""]",46
"[""llama-4-maverick-03-26-experimental"",""mistral-medium-2505""]",94
"[""llama-4-maverick-03-26-experimental"",""mistral-small-2506""]",28
"[""llama-4-maverick-03-26-experimental"",""mistral-small-3.1-24b-instruct-2503""]",30
"[""llama-4-maverick-03-26-experimental"",""o3-2025-04-16""]",80
"[""llama-4-maverick-03-26-experimental"",""o3-mini""]",72
"[""llama-4-maverick-03-26-experimental"",""o4-mini-2025-04-16""]",62
"[""llama-4-maverick-03-26-experimental"",""qwen-max-2025-01-25""]",53
"[""llama-4-maverick-03-26-experimental"",""qwen3-235b-a22b""]",46
"[""llama-4-maverick-03-26-experimental"",""qwen3-235b-a22b-instruct-2507""]",13
"[""llama-4-maverick-03-26-experimental"",""qwen3-235b-a22b-no-thinking""]",120
"[""llama-4-maverick-03-26-experimental"",""qwen3-30b-a3b""]",48
"[""llama-4-maverick-03-26-experimental"",""qwq-32b""]",37
"[""llama-4-maverick-17b-128e-instruct"",""llama-4-scout-17b-16e-instruct""]",26
"[""llama-4-maverick-17b-128e-instruct"",""magistral-medium-2506""]",17
"[""llama-4-maverick-17b-128e-instruct"",""minimax-m1""]",59
"[""llama-4-maverick-17b-128e-instruct"",""mistral-medium-2505""]",87
"[""llama-4-maverick-17b-128e-instruct"",""mistral-small-2506""]",15
"[""llama-4-maverick-17b-128e-instruct"",""mistral-small-3.1-24b-instruct-2503""]",29
"[""llama-4-maverick-17b-128e-instruct"",""o3-2025-04-16""]",113
"[""llama-4-maverick-17b-128e-instruct"",""o3-mini""]",74
"[""llama-4-maverick-17b-128e-instruct"",""o4-mini-2025-04-16""]",72
"[""llama-4-maverick-17b-128e-instruct"",""qwen-max-2025-01-25""]",40
"[""llama-4-maverick-17b-128e-instruct"",""qwen3-235b-a22b""]",42
"[""llama-4-maverick-17b-128e-instruct"",""qwen3-235b-a22b-instruct-2507""]",7
"[""llama-4-maverick-17b-128e-instruct"",""qwen3-235b-a22b-no-thinking""]",63
"[""llama-4-maverick-17b-128e-instruct"",""qwen3-30b-a3b""]",45
"[""llama-4-maverick-17b-128e-instruct"",""qwq-32b""]",54
"[""llama-4-scout-17b-16e-instruct"",""magistral-medium-2506""]",14
"[""llama-4-scout-17b-16e-instruct"",""minimax-m1""]",56
"[""llama-4-scout-17b-16e-instruct"",""mistral-medium-2505""]",65
"[""llama-4-scout-17b-16e-instruct"",""mistral-small-2506""]",27
"[""llama-4-scout-17b-16e-instruct"",""mistral-small-3.1-24b-instruct-2503""]",21
"[""llama-4-scout-17b-16e-instruct"",""o3-2025-04-16""]",70
"[""llama-4-scout-17b-16e-instruct"",""o3-mini""]",33
"[""llama-4-scout-17b-16e-instruct"",""o4-mini-2025-04-16""]",28
"[""llama-4-scout-17b-16e-instruct"",""qwen-max-2025-01-25""]",10
"[""llama-4-scout-17b-16e-instruct"",""qwen3-235b-a22b""]",26
"[""llama-4-scout-17b-16e-instruct"",""qwen3-235b-a22b-instruct-2507""]",2
"[""llama-4-scout-17b-16e-instruct"",""qwen3-235b-a22b-no-thinking""]",61
"[""llama-4-scout-17b-16e-instruct"",""qwen3-30b-a3b""]",20
"[""llama-4-scout-17b-16e-instruct"",""qwq-32b""]",6
"[""magistral-medium-2506"",""minimax-m1""]",48
"[""magistral-medium-2506"",""mistral-medium-2505""]",42
"[""magistral-medium-2506"",""mistral-small-2506""]",22
"[""magistral-medium-2506"",""mistral-small-3.1-24b-instruct-2503""]",27
"[""magistral-medium-2506"",""o3-2025-04-16""]",49
"[""magistral-medium-2506"",""o3-mini""]",27
"[""magistral-medium-2506"",""o4-mini-2025-04-16""]",28
"[""magistral-medium-2506"",""qwen-max-2025-01-25""]",10
"[""magistral-medium-2506"",""qwen3-235b-a22b""]",24
"[""magistral-medium-2506"",""qwen3-235b-a22b-instruct-2507""]",3
"[""magistral-medium-2506"",""qwen3-235b-a22b-no-thinking""]",71
"[""magistral-medium-2506"",""qwen3-30b-a3b""]",31
"[""magistral-medium-2506"",""qwq-32b""]",16
"[""minimax-m1"",""mistral-medium-2505""]",77
"[""minimax-m1"",""mistral-small-2506""]",33
"[""minimax-m1"",""mistral-small-3.1-24b-instruct-2503""]",51
"[""minimax-m1"",""o3-2025-04-16""]",92
"[""minimax-m1"",""o3-mini""]",66
"[""minimax-m1"",""o4-mini-2025-04-16""]",70
"[""minimax-m1"",""qwen-max-2025-01-25""]",40
"[""minimax-m1"",""qwen3-235b-a22b""]",56
"[""minimax-m1"",""qwen3-235b-a22b-instruct-2507""]",4
"[""minimax-m1"",""qwen3-235b-a22b-no-thinking""]",89
"[""minimax-m1"",""qwen3-30b-a3b""]",53
"[""minimax-m1"",""qwq-32b""]",37
"[""mistral-medium-2505"",""mistral-small-2506""]",31
"[""mistral-medium-2505"",""mistral-small-3.1-24b-instruct-2503""]",53
"[""mistral-medium-2505"",""o3-2025-04-16""]",161
"[""mistral-medium-2505"",""o3-mini""]",90
"[""mistral-medium-2505"",""o4-mini-2025-04-16""]",89
"[""mistral-medium-2505"",""qwen-max-2025-01-25""]",85
"[""mistral-medium-2505"",""qwen3-235b-a22b""]",91
"[""mistral-medium-2505"",""qwen3-235b-a22b-instruct-2507""]",4
"[""mistral-medium-2505"",""qwen3-235b-a22b-no-thinking""]",153
"[""mistral-medium-2505"",""qwen3-30b-a3b""]",90
"[""mistral-medium-2505"",""qwq-32b""]",68
"[""mistral-small-2506"",""mistral-small-3.1-24b-instruct-2503""]",19
"[""mistral-small-2506"",""o3-2025-04-16""]",45
"[""mistral-small-2506"",""o3-mini""]",27
"[""mistral-small-2506"",""o4-mini-2025-04-16""]",25
"[""mistral-small-2506"",""qwen-max-2025-01-25""]",11
"[""mistral-small-2506"",""qwen3-235b-a22b""]",17
"[""mistral-small-2506"",""qwen3-235b-a22b-instruct-2507""]",4
"[""mistral-small-2506"",""qwen3-235b-a22b-no-thinking""]",36
"[""mistral-small-2506"",""qwen3-30b-a3b""]",19
"[""mistral-small-2506"",""qwq-32b""]",12
"[""mistral-small-3.1-24b-instruct-2503"",""o3-2025-04-16""]",60
"[""mistral-small-3.1-24b-instruct-2503"",""o3-mini""]",23
"[""mistral-small-3.1-24b-instruct-2503"",""o4-mini-2025-04-16""]",31
"[""mistral-small-3.1-24b-instruct-2503"",""qwen-max-2025-01-25""]",10
"[""mistral-small-3.1-24b-instruct-2503"",""qwen3-235b-a22b""]",26
"[""mistral-small-3.1-24b-instruct-2503"",""qwen3-235b-a22b-instruct-2507""]",9
"[""mistral-small-3.1-24b-instruct-2503"",""qwen3-235b-a22b-no-thinking""]",85
"[""mistral-small-3.1-24b-instruct-2503"",""qwen3-30b-a3b""]",31
"[""mistral-small-3.1-24b-instruct-2503"",""qwq-32b""]",12
"[""o3-2025-04-16"",""o3-mini""]",112
"[""o3-2025-04-16"",""o4-mini-2025-04-16""]",98
"[""o3-2025-04-16"",""qwen-max-2025-01-25""]",91
"[""o3-2025-04-16"",""qwen3-235b-a22b""]",74
"[""o3-2025-04-16"",""qwen3-235b-a22b-instruct-2507""]",13
"[""o3-2025-04-16"",""qwen3-235b-a22b-no-thinking""]",130
"[""o3-2025-04-16"",""qwen3-30b-a3b""]",84
"[""o3-2025-04-16"",""qwq-32b""]",74
"[""o3-mini"",""o4-mini-2025-04-16""]",69
"[""o3-mini"",""qwen-max-2025-01-25""]",43
"[""o3-mini"",""qwen3-235b-a22b""]",50
"[""o3-mini"",""qwen3-235b-a22b-instruct-2507""]",8
"[""o3-mini"",""qwen3-235b-a22b-no-thinking""]",113
"[""o3-mini"",""qwen3-30b-a3b""]",53
"[""o3-mini"",""qwq-32b""]",51
"[""o4-mini-2025-04-16"",""qwen-max-2025-01-25""]",43
"[""o4-mini-2025-04-16"",""qwen3-235b-a22b""]",53
"[""o4-mini-2025-04-16"",""qwen3-235b-a22b-instruct-2507""]",4
"[""o4-mini-2025-04-16"",""qwen3-235b-a22b-no-thinking""]",93
"[""o4-mini-2025-04-16"",""qwen3-30b-a3b""]",64
"[""o4-mini-2025-04-16"",""qwq-32b""]",38
"[""qwen-max-2025-01-25"",""qwen3-235b-a22b""]",36
"[""qwen-max-2025-01-25"",""qwen3-235b-a22b-no-thinking""]",53
"[""qwen-max-2025-01-25"",""qwen3-30b-a3b""]",43
"[""qwen-max-2025-01-25"",""qwq-32b""]",35
"[""qwen3-235b-a22b"",""qwen3-235b-a22b-instruct-2507""]",5
"[""qwen3-235b-a22b"",""qwen3-235b-a22b-no-thinking""]",80
"[""qwen3-235b-a22b"",""qwen3-30b-a3b""]",64
"[""qwen3-235b-a22b"",""qwq-32b""]",35
"[""qwen3-235b-a22b-instruct-2507"",""qwen3-235b-a22b-no-thinking""]",7
"[""qwen3-235b-a22b-instruct-2507"",""qwen3-30b-a3b""]",8
"[""qwen3-235b-a22b-instruct-2507"",""qwq-32b""]",8
"[""qwen3-235b-a22b-no-thinking"",""qwen3-30b-a3b""]",104
"[""qwen3-235b-a22b-no-thinking"",""qwq-32b""]",66
"[""qwen3-30b-a3b"",""qwq-32b""]",28


==> anc/judgerep_release/outputs/tables/pair_counts_sampled.csv <==
pair_key,split,n,repeats
"[""chatgpt-4o-latest-20250326"",""claude-opus-4-20250514""]",confirm,104,13
"[""chatgpt-4o-latest-20250326"",""claude-opus-4-20250514""]",dev,26,0
"[""chatgpt-4o-latest-20250326"",""claude-sonnet-4-20250514""]",confirm,89,11
"[""chatgpt-4o-latest-20250326"",""claude-sonnet-4-20250514""]",dev,22,0
"[""chatgpt-4o-latest-20250326"",""gemini-2.5-flash""]",confirm,101,13
"[""chatgpt-4o-latest-20250326"",""gemini-2.5-flash""]",dev,25,0
"[""chatgpt-4o-latest-20250326"",""mistral-medium-2505""]",confirm,98,12
"[""chatgpt-4o-latest-20250326"",""mistral-medium-2505""]",dev,25,0
"[""chatgpt-4o-latest-20250326"",""o3-2025-04-16""]",confirm,97,12
"[""chatgpt-4o-latest-20250326"",""o3-2025-04-16""]",dev,24,0
"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-opus-4-20250514""]",confirm,137,17
"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-opus-4-20250514""]",dev,34,0
"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-sonnet-4-20250514""]",confirm,106,13
"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-sonnet-4-20250514""]",dev,27,0
"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-flash""]",confirm,143,18
"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-flash""]",dev,36,0
"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-pro""]",confirm,136,17
"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-pro""]",dev,34,0
"[""claude-3-7-sonnet-20250219-thinking-32k"",""mistral-medium-2505""]",confirm,123,16
"[""claude-3-7-sonnet-20250219-thinking-32k"",""mistral-medium-2505""]",dev,31,0
"[""claude-3-7-sonnet-20250219-thinking-32k"",""o3-2025-04-16""]",confirm,111,14
"[""claude-3-7-sonnet-20250219-thinking-32k"",""o3-2025-04-16""]",dev,28,0
"[""claude-3-7-sonnet-20250219-thinking-32k"",""qwen3-235b-a22b-no-thinking""]",confirm,129,16
"[""claude-3-7-sonnet-20250219-thinking-32k"",""qwen3-235b-a22b-no-thinking""]",dev,32,0
"[""claude-opus-4-20250514"",""claude-sonnet-4-20250514""]",confirm,123,16
"[""claude-opus-4-20250514"",""claude-sonnet-4-20250514""]",dev,31,0
"[""claude-opus-4-20250514"",""gemini-2.5-flash""]",confirm,146,18
"[""claude-opus-4-20250514"",""gemini-2.5-flash""]",dev,37,0
"[""claude-opus-4-20250514"",""gemini-2.5-pro""]",confirm,146,18
"[""claude-opus-4-20250514"",""gemini-2.5-pro""]",dev,37,0
"[""claude-opus-4-20250514"",""mistral-medium-2505""]",confirm,144,18
"[""claude-opus-4-20250514"",""mistral-medium-2505""]",dev,36,0
"[""claude-opus-4-20250514"",""o3-2025-04-16""]",confirm,116,15
"[""claude-opus-4-20250514"",""o3-2025-04-16""]",dev,29,0
"[""claude-opus-4-20250514"",""qwen3-235b-a22b-no-thinking""]",confirm,146,18
"[""claude-opus-4-20250514"",""qwen3-235b-a22b-no-thinking""]",dev,37,0
"[""claude-sonnet-4-20250514"",""gemini-2.5-flash""]",confirm,140,18
"[""claude-sonnet-4-20250514"",""gemini-2.5-flash""]",dev,35,0
"[""claude-sonnet-4-20250514"",""gemini-2.5-pro""]",confirm,121,15
"[""claude-sonnet-4-20250514"",""gemini-2.5-pro""]",dev,30,0
"[""claude-sonnet-4-20250514"",""mistral-medium-2505""]",confirm,133,17
"[""claude-sonnet-4-20250514"",""mistral-medium-2505""]",dev,33,0
"[""claude-sonnet-4-20250514"",""o3-2025-04-16""]",confirm,106,13
"[""claude-sonnet-4-20250514"",""o3-2025-04-16""]",dev,26,0
"[""claude-sonnet-4-20250514"",""qwen3-235b-a22b-no-thinking""]",confirm,130,16
"[""claude-sonnet-4-20250514"",""qwen3-235b-a22b-no-thinking""]",dev,32,0
"[""gemini-2.5-flash"",""gemini-2.5-pro""]",confirm,96,12
"[""gemini-2.5-flash"",""gemini-2.5-pro""]",dev,24,0
"[""gemini-2.5-flash"",""mistral-medium-2505""]",confirm,142,18
"[""gemini-2.5-flash"",""mistral-medium-2505""]",dev,35,0
"[""gemini-2.5-flash"",""o3-2025-04-16""]",confirm,102,13
"[""gemini-2.5-flash"",""o3-2025-04-16""]",dev,26,0
"[""gemini-2.5-flash"",""qwen3-235b-a22b-no-thinking""]",confirm,122,15
"[""gemini-2.5-flash"",""qwen3-235b-a22b-no-thinking""]",dev,30,0
"[""gemini-2.5-pro"",""mistral-medium-2505""]",confirm,146,18
"[""gemini-2.5-pro"",""mistral-medium-2505""]",dev,37,0
"[""gemini-2.5-pro"",""o3-2025-04-16""]",confirm,89,11
"[""gemini-2.5-pro"",""o3-2025-04-16""]",dev,22,0
"[""gemini-2.5-pro"",""qwen3-235b-a22b-no-thinking""]",confirm,122,15
"[""gemini-2.5-pro"",""qwen3-235b-a22b-no-thinking""]",dev,31,0
"[""mistral-medium-2505"",""o3-2025-04-16""]",confirm,129,16
"[""mistral-medium-2505"",""o3-2025-04-16""]",dev,32,0
"[""mistral-medium-2505"",""qwen3-235b-a22b-no-thinking""]",confirm,123,15
"[""mistral-medium-2505"",""qwen3-235b-a22b-no-thinking""]",dev,30,0
"[""o3-2025-04-16"",""qwen3-235b-a22b-no-thinking""]",confirm,104,13
"[""o3-2025-04-16"",""qwen3-235b-a22b-no-thinking""]",dev,26,0


==> anc/judgerep_release/outputs/tables/pair_decisions.csv <==
pair_key,source,n,win_rate,se,direction,significant,gap_human,planned_judges,economy_judges
"[""chatgpt-4o-latest-20250326"",""claude-opus-4-20250514""]",human,104,0.6634615384615384,0.046559318615500375,1,True,0.16346153846153844,5,3
"[""chatgpt-4o-latest-20250326"",""claude-opus-4-20250514""]",opus,103,0.48058252427184467,0.04413127562993041,-1,False,0.16346153846153844,5,3
"[""chatgpt-4o-latest-20250326"",""claude-opus-4-20250514""]",sonnet,103,0.5339805825242718,0.044314122775498885,1,False,0.16346153846153844,5,3
"[""chatgpt-4o-latest-20250326"",""claude-opus-4-20250514""]",haiku,104,0.7211538461538461,0.038543135998091255,1,True,0.16346153846153844,5,3
"[""chatgpt-4o-latest-20250326"",""claude-opus-4-20250514""]",oai,104,0.4807692307692308,0.042072808506242114,-1,False,0.16346153846153844,5,3
"[""chatgpt-4o-latest-20250326"",""claude-opus-4-20250514""]",gem,104,0.8028846153846154,0.033061847433718115,1,True,0.16346153846153844,5,3
"[""chatgpt-4o-latest-20250326"",""claude-opus-4-20250514""]",majority,104,0.6346153846153846,0.04543724243330081,1,True,0.16346153846153844,5,3
"[""chatgpt-4o-latest-20250326"",""claude-sonnet-4-20250514""]",human,89,0.6404494382022472,0.05115417375096595,1,True,0.1404494382022472,5,3
"[""chatgpt-4o-latest-20250326"",""claude-sonnet-4-20250514""]",opus,88,0.5625,0.04768169067801933,1,False,0.1404494382022472,5,3
"[""chatgpt-4o-latest-20250326"",""claude-sonnet-4-20250514""]",sonnet,89,0.5449438202247191,0.04902031108389292,1,False,0.1404494382022472,5,3
"[""chatgpt-4o-latest-20250326"",""claude-sonnet-4-20250514""]",haiku,89,0.7303370786516854,0.04306931055520593,1,True,0.1404494382022472,5,3
"[""chatgpt-4o-latest-20250326"",""claude-sonnet-4-20250514""]",oai,89,0.5,0.04658950768962903,0,False,0.1404494382022472,5,3
"[""chatgpt-4o-latest-20250326"",""claude-sonnet-4-20250514""]",gem,89,0.7247191011235955,0.0415260756799868,1,True,0.1404494382022472,5,3
"[""chatgpt-4o-latest-20250326"",""claude-sonnet-4-20250514""]",majority,89,0.6404494382022472,0.04924659918166057,1,True,0.1404494382022472,5,3
"[""chatgpt-4o-latest-20250326"",""gemini-2.5-flash""]",human,101,0.6138613861386139,0.04868630040849207,1,True,0.11386138613861385,5,3
"[""chatgpt-4o-latest-20250326"",""gemini-2.5-flash""]",opus,101,0.3316831683168317,0.043530589974219026,-1,True,0.11386138613861385,5,3
"[""chatgpt-4o-latest-20250326"",""gemini-2.5-flash""]",sonnet,101,0.32673267326732675,0.04304938653922706,-1,True,0.11386138613861385,5,3
"[""chatgpt-4o-latest-20250326"",""gemini-2.5-flash""]",haiku,101,0.2524752475247525,0.03697989979600613,-1,True,0.11386138613861385,5,3
"[""chatgpt-4o-latest-20250326"",""gemini-2.5-flash""]",oai,101,0.40594059405940597,0.04544220095985315,-1,True,0.11386138613861385,5,3
"[""chatgpt-4o-latest-20250326"",""gemini-2.5-flash""]",gem,101,0.27722772277227725,0.040095953923399194,-1,True,0.11386138613861385,5,3
"[""chatgpt-4o-latest-20250326"",""gemini-2.5-flash""]",majority,101,0.29207920792079206,0.04408998827368776,-1,True,0.11386138613861385,5,3
"[""chatgpt-4o-latest-20250326"",""mistral-medium-2505""]",human,98,0.5612244897959183,0.0503852745884438,1,False,0.061224489795918324,5,3
"[""chatgpt-4o-latest-20250326"",""mistral-medium-2505""]",opus,96,0.75,0.041885390829169554,1,True,0.061224489795918324,5,3
"[""chatgpt-4o-latest-20250326"",""mistral-medium-2505""]",sonnet,97,0.6907216494845361,0.04362451257683184,1,True,0.061224489795918324,5,3
"[""chatgpt-4o-latest-20250326"",""mistral-medium-2505""]",haiku,98,0.6581632653061225,0.04265843648840266,1,True,0.061224489795918324,5,3
"[""chatgpt-4o-latest-20250326"",""mistral-medium-2505""]",oai,98,0.7244897959183674,0.03913812750227289,1,True,0.061224489795918324,5,3
"[""chatgpt-4o-latest-20250326"",""mistral-medium-2505""]",gem,98,0.7091836734693877,0.04097709239546361,1,True,0.061224489795918324,5,3
"[""chatgpt-4o-latest-20250326"",""mistral-medium-2505""]",majority,98,0.7295918367346939,0.04300928282055662,1,True,0.061224489795918324,5,3
"[""chatgpt-4o-latest-20250326"",""o3-2025-04-16""]",human,97,0.5154639175257731,0.05100662408521442,1,False,0.015463917525773141,5,3
"[""chatgpt-4o-latest-20250326"",""o3-2025-04-16""]",opus,94,0.35106382978723405,0.04651537756155034,-1,True,0.015463917525773141,5,3
"[""chatgpt-4o-latest-20250326"",""o3-2025-04-16""]",sonnet,95,0.22105263157894736,0.04009771761850046,-1,True,0.015463917525773141,5,3
"[""chatgpt-4o-latest-20250326"",""o3-2025-04-16""]",haiku,96,0.203125,0.034394930426373704,-1,True,0.015463917525773141,5,3
"[""chatgpt-4o-latest-20250326"",""o3-2025-04-16""]",oai,97,0.5721649484536082,0.04516441584756139,1,False,0.015463917525773141,5,3
"[""chatgpt-4o-latest-20250326"",""o3-2025-04-16""]",gem,97,0.20618556701030927,0.03417581491566338,-1,True,0.015463917525773141,5,3
"[""chatgpt-4o-latest-20250326"",""o3-2025-04-16""]",majority,97,0.23711340206185566,0.0415113838677034,-1,True,0.015463917525773141,5,3
"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-opus-4-20250514""]",human,137,0.3357664233576642,0.04049576342249981,-1,True,0.1642335766423358,5,3
"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-opus-4-20250514""]",opus,136,0.25735294117647056,0.034610064917850694,-1,True,0.1642335766423358,5,3
"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-opus-4-20250514""]",sonnet,136,0.22058823529411764,0.0329077016344421,-1,True,0.1642335766423358,5,3
"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-opus-4-20250514""]",haiku,137,0.17518248175182483,0.028179731644305886,-1,True,0.1642335766423358,5,3
"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-opus-4-20250514""]",oai,136,0.3125,0.03459125627804296,-1,True,0.1642335766423358,5,3
"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-opus-4-20250514""]",gem,137,0.22627737226277372,0.032338877501546105,-1,True,0.1642335766423358,5,3
"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-opus-4-20250514""]",majority,137,0.2116788321167883,0.03305774014641778,-1,True,0.1642335766423358,5,3
"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-sonnet-4-20250514""]",human,106,0.3113207547169811,0.045187455317707514,-1,True,0.18867924528301888,5,3
"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-sonnet-4-20250514""]",opus,106,0.2688679245283019,0.039182188032632424,-1,True,0.18867924528301888,5,3
"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-sonnet-4-20250514""]",sonnet,106,0.22169811320754718,0.0373662266124225,-1,True,0.18867924528301888,5,3
"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-sonnet-4-20250514""]",haiku,106,0.16981132075471697,0.03343658253753389,-1,True,0.18867924528301888,5,3
"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-sonnet-4-20250514""]",oai,106,0.3632075471698113,0.03995337515579662,-1,True,0.18867924528301888,5,3
"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-sonnet-4-20250514""]",gem,106,0.19811320754716982,0.033964759816461035,-1,True,0.18867924528301888,5,3
"[""claude-3-7-sonnet-20250219-thinking-32k"",""claude-sonnet-4-20250514""]",majority,106,0.2028301886792453,0.037783550264178435,-1,True,0.18867924528301888,5,3
"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-flash""]",human,143,0.23776223776223776,0.03572502141815568,-1,True,0.26223776223776224,5,3
"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-flash""]",opus,141,0.2127659574468085,0.03231762113923417,-1,True,0.26223776223776224,5,3
"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-flash""]",sonnet,141,0.22340425531914893,0.03239257513509566,-1,True,0.26223776223776224,5,3
"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-flash""]",haiku,143,0.11188811188811189,0.021867177609455623,-1,True,0.26223776223776224,5,3
"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-flash""]",oai,143,0.4370629370629371,0.036756059375239625,-1,False,0.26223776223776224,5,3
"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-flash""]",gem,143,0.07342657342657342,0.01786251070907784,-1,True,0.26223776223776224,5,3
"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-flash""]",majority,143,0.15384615384615385,0.02860506958009876,-1,True,0.26223776223776224,5,3
"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-pro""]",human,136,0.25,0.037267799624996496,-1,True,0.25,5,3
"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-pro""]",opus,135,0.16296296296296298,0.029191060459825696,-1,True,0.25,5,3
"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-pro""]",sonnet,135,0.14074074074074075,0.026627174245266422,-1,True,0.25,5,3
"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-pro""]",haiku,136,0.11397058823529412,0.021495624374056974,-1,True,0.25,5,3
"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-pro""]",oai,134,0.5,0.0396370017644709,0,False,0.25,5,3
"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-pro""]",gem,136,0.058823529411764705,0.014814414322409328,-1,True,0.25,5,3
"[""claude-3-7-sonnet-20250219-thinking-32k"",""gemini-2.5-pro""]",majority,136,0.08088235294117647,0.021017543918766785,-1,True,0.25,5,3
"[""claude-3-7-sonnet-20250219-thinking-32k"",""mistral-medium-2505""]",human,123,0.34959349593495936,0.04317120734620423,-1,True,0.15040650406504064,5,3
"[""claude-3-7-sonnet-20250219-thinking-32k"",""mistral-medium-2505""]",opus,123,0.44308943089430897,0.043274619089651176,-1,False,0.15040650406504064,5,3
"[""claude-3-7-sonnet-20250219-thinking-32k"",""mistral-medium-2505""]",sonnet,123,0.3699186991869919,0.0411570453852742,-1,True,0.15040650406504064,5,3
"[""claude-3-7-sonnet-20250219-thinking-32k"",""mistral-medium-2505""]",haiku,123,0.1991869918699187,0.031479065117358034,-1,True,0.15040650406504064,5,3
"[""claude-3-7-sonnet-20250219-thinking-32k"",""mistral-medium-2505""]",oai,123,0.6016260162601627,0.03955610924756135,1,True,0.15040650406504064,5,3
"[""claude-3-7-sonnet-20250219-thinking-32k"",""mistral-medium-2505""]",gem,123,0.2682926829268293,0.035719916003091816,-1,True,0.15040650406504064,5,3
"[""claude-3-7-sonnet-20250219-thinking-32k"",""mistral-medium-2505""]",majority,123,0.3333333333333333,0.04026876696380345,-1,True,0.15040650406504064,5,3
"[""claude-3-7-sonnet-20250219-thinking-32k"",""o3-2025-04-16""]",human,111,0.22522522522522523,0.039829046407167334,-1,True,0.27477477477477474,5,3
"[""claude-3-7-sonnet-20250219-thinking-32k"",""o3-2025-04-16""]",opus,110,0.2318181818181818,0.03963831092996834,-1,True,0.27477477477477474,5,3
"[""claude-3-7-sonnet-20250219-thinking-32k"",""o3-2025-04-16""]",sonnet,110,0.16818181818181818,0.03372685795859876,-1,True,0.27477477477477474,5,3
"[""claude-3-7-sonnet-20250219-thinking-32k"",""o3-2025-04-16""]",haiku,111,0.12162162162162163,0.024962064761528263,-1,True,0.27477477477477474,5,3
"[""claude-3-7-sonnet-20250219-thinking-32k"",""o3-2025-04-16""]",oai,111,0.3918918918918919,0.04264273876939099,-1,True,0.27477477477477474,5,3
"[""claude-3-7-sonnet-20250219-thinking-32k"",""o3-2025-04-16""]",gem,111,0.09009009009009009,0.02411258587611487,-1,True,0.27477477477477474,5,3
"[""claude-3-7-sonnet-20250219-thinking-32k"",""o3-2025-04-16""]",majority,111,0.11261261261261261,0.028391700264804188,-1,True,0.27477477477477474,5,3
"[""claude-3-7-sonnet-20250219-thinking-32k"",""qwen3-235b-a22b-no-thinking""]",human,129,0.3333333333333333,0.04166666666666667,-1,True,0.16666666666666669,5,3
"[""claude-3-7-sonnet-20250219-thinking-32k"",""qwen3-235b-a22b-no-thinking""]",opus,128,0.4453125,0.04232216404717304,-1,False,0.16666666666666669,5,3
"[""claude-3-7-sonnet-20250219-thinking-32k"",""qwen3-235b-a22b-no-thinking""]",sonnet,128,0.375,0.039992617428956774,-1,True,0.16666666666666669,5,3
"[""claude-3-7-sonnet-20250219-thinking-32k"",""qwen3-235b-a22b-no-thinking""]",haiku,129,0.20930232558139536,0.031943693278831266,-1,True,0.16666666666666669,5,3
"[""claude-3-7-sonnet-20250219-thinking-32k"",""qwen3-235b-a22b-no-thinking""]",oai,129,0.5891472868217055,0.038302781736535604,1,True,0.16666666666666669,5,3
"[""claude-3-7-sonnet-20250219-thinking-32k"",""qwen3-235b-a22b-no-thinking""]",gem,129,0.2131782945736434,0.033821161071758206,-1,True,0.16666666666666669,5,3
"[""claude-3-7-sonnet-20250219-thinking-32k"",""qwen3-235b-a22b-no-thinking""]",majority,129,0.32945736434108525,0.03948866332224612,-1,True,0.16666666666666669,5,3
"[""claude-opus-4-20250514"",""claude-sonnet-4-20250514""]",human,123,0.6178861788617886,0.04399169527004513,1,True,0.11788617886178865,5,3
"[""claude-opus-4-20250514"",""claude-sonnet-4-20250514""]",opus,123,0.7154471544715447,0.03654461871152709,1,True,0.11788617886178865,5,3
"[""claude-opus-4-20250514"",""claude-sonnet-4-20250514""]",sonnet,123,0.7276422764227642,0.035700951352961224,1,True,0.11788617886178865,5,3
"[""claude-opus-4-20250514"",""claude-sonnet-4-20250514""]",haiku,123,0.6747967479674797,0.03462626753230354,1,True,0.11788617886178865,5,3
"[""claude-opus-4-20250514"",""claude-sonnet-4-20250514""]",oai,123,0.6056910569105691,0.03616459501830077,1,True,0.11788617886178865,5,3
"[""claude-opus-4-20250514"",""claude-sonnet-4-20250514""]",gem,123,0.6869918699186992,0.03482519224907816,1,True,0.11788617886178865,5,3
"[""claude-opus-4-20250514"",""claude-sonnet-4-20250514""]",majority,123,0.7195121951219512,0.039634787105617096,1,True,0.11788617886178865,5,3
"[""claude-opus-4-20250514"",""gemini-2.5-flash""]",human,146,0.3698630136986301,0.04009165058801775,-1,True,0.13013698630136988,5,3
"[""claude-opus-4-20250514"",""gemini-2.5-flash""]",opus,145,0.45517241379310347,0.037878751846630074,-1,False,0.13013698630136988,5,3
"[""claude-opus-4-20250514"",""gemini-2.5-flash""]",sonnet,146,0.4315068493150685,0.03846061760949335,-1,False,0.13013698630136988,5,3
"[""claude-opus-4-20250514"",""gemini-2.5-flash""]",haiku,146,0.1917808219178082,0.02760314703661618,-1,True,0.13013698630136988,5,3
"[""claude-opus-4-20250514"",""gemini-2.5-flash""]",oai,146,0.5924657534246576,0.03436564091943917,1,True,0.13013698630136988,5,3
"[""claude-opus-4-20250514"",""gemini-2.5-flash""]",gem,146,0.1780821917808219,0.027379540797973917,-1,True,0.13013698630136988,5,3
"[""claude-opus-4-20250514"",""gemini-2.5-flash""]",majority,146,0.3150684931506849,0.03733369631121882,-1,True,0.13013698630136988,5,3
"[""claude-opus-4-20250514"",""gemini-2.5-pro""]",human,146,0.19863013698630136,0.03313256608889815,-1,True,0.3013698630136986,5,3
"[""claude-opus-4-20250514"",""gemini-2.5-pro""]",opus,145,0.27241379310344827,0.03493950380131187,-1,True,0.3013698630136986,5,3
"[""claude-opus-4-20250514"",""gemini-2.5-pro""]",sonnet,146,0.2568493150684932,0.03304578828002523,-1,True,0.3013698630136986,5,3
"[""claude-opus-4-20250514"",""gemini-2.5-pro""]",haiku,146,0.1780821917808219,0.028228990593939036,-1,True,0.3013698630136986,5,3
"[""claude-opus-4-20250514"",""gemini-2.5-pro""]",oai,146,0.5856164383561644,0.03648450698457897,1,True,0.3013698630136986,5,3
"[""claude-opus-4-20250514"",""gemini-2.5-pro""]",gem,146,0.11986301369863013,0.023461037419938262,-1,True,0.3013698630136986,5,3
"[""claude-opus-4-20250514"",""gemini-2.5-pro""]",majority,146,0.2363013698630137,0.03408677881970581,-1,True,0.3013698630136986,5,3
"[""claude-opus-4-20250514"",""mistral-medium-2505""]",human,144,0.4930555555555556,0.04180806750294941,-1,False,0.00694444444444442,5,3
"[""claude-opus-4-20250514"",""mistral-medium-2505""]",opus,144,0.7256944444444444,0.03407887874437983,1,True,0.00694444444444442,5,3
"[""claude-opus-4-20250514"",""mistral-medium-2505""]",sonnet,144,0.7361111111111112,0.03411967476132902,1,True,0.00694444444444442,5,3
"[""claude-opus-4-20250514"",""mistral-medium-2505""]",haiku,144,0.4201388888888889,0.03575932701874625,-1,True,0.00694444444444442,5,3
"[""claude-opus-4-20250514"",""mistral-medium-2505""]",oai,144,0.6944444444444444,0.0334609703431207,1,True,0.00694444444444442,5,3
"[""claude-opus-4-20250514"",""mistral-medium-2505""]",gem,144,0.53125,0.03661668491574727,1,False,0.00694444444444442,5,3
"[""claude-opus-4-20250514"",""mistral-medium-2505""]",majority,144,0.6631944444444444,0.038114895616404805,1,True,0.00694444444444442,5,3
"[""claude-opus-4-20250514"",""o3-2025-04-16""]",human,116,0.31896551724137934,0.04346177891598434,-1,True,0.18103448275862066,5,3
"[""claude-opus-4-20250514"",""o3-2025-04-16""]",opus,115,0.36086956521739133,0.04213406470245595,-1,True,0.18103448275862066,5,3
"[""claude-opus-4-20250514"",""o3-2025-04-16""]",sonnet,116,0.33189655172413796,0.037711902803889474,-1,True,0.18103448275862066,5,3
"[""claude-opus-4-20250514"",""o3-2025-04-16""]",haiku,116,0.125,0.02659809712394277,-1,True,0.18103448275862066,5,3
"[""claude-opus-4-20250514"",""o3-2025-04-16""]",oai,116,0.5172413793103449,0.04194084257576933,1,False,0.18103448275862066,5,3
"[""claude-opus-4-20250514"",""o3-2025-04-16""]",gem,116,0.10344827586206896,0.023326476147918232,-1,True,0.18103448275862066,5,3
"[""claude-opus-4-20250514"",""o3-2025-04-16""]",majority,116,0.21982758620689655,0.03532288052290035,-1,True,0.18103448275862066,5,3
"[""claude-opus-4-20250514"",""qwen3-235b-a22b-no-thinking""]",human,146,0.4315068493150685,0.041131302645371945,-1,False,0.0684931506849315,5,3
"[""claude-opus-4-20250514"",""qwen3-235b-a22b-no-thinking""]",opus,145,0.7137931034482758,0.03520085620332953,1,True,0.0684931506849315,5,3
"[""claude-opus-4-20250514"",""qwen3-235b-a22b-no-thinking""]",sonnet,146,0.702054794520548,0.034902782562319136,1,True,0.0684931506849315,5,3
"[""claude-opus-4-20250514"",""qwen3-235b-a22b-no-thinking""]",haiku,146,0.3698630136986301,0.0350634738968269,-1,True,0.0684931506849315,5,3
"[""claude-opus-4-20250514"",""qwen3-235b-a22b-no-thinking""]",oai,146,0.6952054794520548,0.03273593106356978,1,True,0.0684931506849315,5,3
"[""claude-opus-4-20250514"",""qwen3-235b-a22b-no-thinking""]",gem,146,0.4315068493150685,0.03592036308731509,-1,False,0.0684931506849315,5,3
"[""claude-opus-4-20250514"",""qwen3-235b-a22b-no-thinking""]",majority,146,0.6335616438356164,0.03835637526090894,1,True,0.0684931506849315,5,3
"[""claude-sonnet-4-20250514"",""gemini-2.5-flash""]",human,140,0.25,0.03672765801557938,-1,True,0.25,5,3
"[""claude-sonnet-4-20250514"",""gemini-2.5-flash""]",opus,139,0.2841726618705036,0.0361194942298424,-1,True,0.25,5,3
"[""claude-sonnet-4-20250514"",""gemini-2.5-flash""]",sonnet,139,0.23741007194244604,0.031194102442733653,-1,True,0.25,5,3
"[""claude-sonnet-4-20250514"",""gemini-2.5-flash""]",haiku,139,0.10431654676258993,0.02310192164857435,-1,True,0.25,5,3
"[""claude-sonnet-4-20250514"",""gemini-2.5-flash""]",oai,140,0.4928571428571429,0.03792732349595962,-1,False,0.25,5,3
"[""claude-sonnet-4-20250514"",""gemini-2.5-flash""]",gem,140,0.060714285714285714,0.017898205614110107,-1,True,0.25,5,3
"[""claude-sonnet-4-20250514"",""gemini-2.5-flash""]",majority,140,0.16071428571428573,0.030526325615308977,-1,True,0.25,5,3
"[""claude-sonnet-4-20250514"",""gemini-2.5-pro""]",human,121,0.19008264462809918,0.035817969517092825,-1,True,0.3099173553719008,5,3
"[""claude-sonnet-4-20250514"",""gemini-2.5-pro""]",opus,120,0.2125,0.03533676519985829,-1,True,0.3099173553719008,5,3
"[""claude-sonnet-4-20250514"",""gemini-2.5-pro""]",sonnet,121,0.1487603305785124,0.029716653243578584,-1,True,0.3099173553719008,5,3
"[""claude-sonnet-4-20250514"",""gemini-2.5-pro""]",haiku,121,0.10330578512396695,0.023411926403661645,-1,True,0.3099173553719008,5,3
"[""claude-sonnet-4-20250514"",""gemini-2.5-pro""]",oai,121,0.4834710743801653,0.03977116200275784,-1,False,0.3099173553719008,5,3
"[""claude-sonnet-4-20250514"",""gemini-2.5-pro""]",gem,121,0.05371900826446281,0.018371784957543977,-1,True,0.3099173553719008,5,3
"[""claude-sonnet-4-20250514"",""gemini-2.5-pro""]",majority,121,0.1115702479338843,0.027201677215057164,-1,True,0.3099173553719008,5,3
"[""claude-sonnet-4-20250514"",""mistral-medium-2505""]",human,133,0.3233082706766917,0.040711478612594984,-1,True,0.1766917293233083,5,3
"[""claude-sonnet-4-20250514"",""mistral-medium-2505""]",opus,132,0.6174242424242424,0.039463441154331654,1,True,0.1766917293233083,5,3
"[""claude-sonnet-4-20250514"",""mistral-medium-2505""]",sonnet,132,0.6060606060606061,0.03952583837015636,1,True,0.1766917293233083,5,3
"[""claude-sonnet-4-20250514"",""mistral-medium-2505""]",haiku,133,0.32706766917293234,0.03460429271045014,-1,True,0.1766917293233083,5,3
"[""claude-sonnet-4-20250514"",""mistral-medium-2505""]",oai,133,0.6466165413533834,0.03650155775569651,1,True,0.1766917293233083,5,3
"[""claude-sonnet-4-20250514"",""mistral-medium-2505""]",gem,133,0.31954887218045114,0.03513244553603054,-1,True,0.1766917293233083,5,3
"[""claude-sonnet-4-20250514"",""mistral-medium-2505""]",majority,133,0.5338345864661654,0.040711478612594984,1,False,0.1766917293233083,5,3
"[""claude-sonnet-4-20250514"",""o3-2025-04-16""]",human,106,0.24528301886792453,0.041988576623712213,-1,True,0.25471698113207547,5,3
"[""claude-sonnet-4-20250514"",""o3-2025-04-16""]",opus,105,0.22857142857142856,0.03829503467546929,-1,True,0.25471698113207547,5,3
"[""claude-sonnet-4-20250514"",""o3-2025-04-16""]",sonnet,105,0.21428571428571427,0.03697411656357355,-1,True,0.25471698113207547,5,3
"[""claude-sonnet-4-20250514"",""o3-2025-04-16""]",haiku,106,0.07075471698113207,0.021655100145734466,-1,True,0.25471698113207547,5,3
"[""claude-sonnet-4-20250514"",""o3-2025-04-16""]",oai,106,0.45754716981132076,0.044011517589339126,-1,False,0.25471698113207547,5,3
"[""claude-sonnet-4-20250514"",""o3-2025-04-16""]",gem,106,0.06132075471698113,0.019772777292616187,-1,True,0.25471698113207547,5,3
"[""claude-sonnet-4-20250514"",""o3-2025-04-16""]",majority,106,0.15566037735849056,0.03375510845979488,-1,True,0.25471698113207547,5,3
"[""claude-sonnet-4-20250514"",""qwen3-235b-a22b-no-thinking""]",human,130,0.3230769230769231,0.04117444688605597,-1,True,0.1769230769230769,5,3
"[""claude-sonnet-4-20250514"",""qwen3-235b-a22b-no-thinking""]",opus,128,0.5703125,0.041030635025316245,1,False,0.1769230769230769,5,3
"[""claude-sonnet-4-20250514"",""qwen3-235b-a22b-no-thinking""]",sonnet,129,0.5310077519379846,0.041088013657198046,1,False,0.1769230769230769,5,3
"[""claude-sonnet-4-20250514"",""qwen3-235b-a22b-no-thinking""]",haiku,130,0.25769230769230766,0.03420213136111077,-1,True,0.1769230769230769,5,3
"[""claude-sonnet-4-20250514"",""qwen3-235b-a22b-no-thinking""]",oai,130,0.6230769230769231,0.03785448177882698,1,True,0.1769230769230769,5,3
"[""claude-sonnet-4-20250514"",""qwen3-235b-a22b-no-thinking""]",gem,130,0.2923076923076923,0.03571595663393525,-1,True,0.1769230769230769,5,3
"[""claude-sonnet-4-20250514"",""qwen3-235b-a22b-no-thinking""]",majority,130,0.47307692307692306,0.04205213650105631,-1,False,0.1769230769230769,5,3
"[""gemini-2.5-flash"",""gemini-2.5-pro""]",human,96,0.28125,0.04612893115468517,-1,True,0.21875,5,3
"[""gemini-2.5-flash"",""gemini-2.5-pro""]",opus,96,0.328125,0.04043901421417237,-1,True,0.21875,5,3
"[""gemini-2.5-flash"",""gemini-2.5-pro""]",sonnet,96,0.359375,0.04169064551246016,-1,True,0.21875,5,3
"[""gemini-2.5-flash"",""gemini-2.5-pro""]",haiku,96,0.28125,0.036882711801392284,-1,True,0.21875,5,3
"[""gemini-2.5-flash"",""gemini-2.5-pro""]",oai,96,0.5677083333333334,0.04541462956158923,1,False,0.21875,5,3
"[""gemini-2.5-flash"",""gemini-2.5-pro""]",gem,96,0.22916666666666666,0.036960050346792374,-1,True,0.21875,5,3
"[""gemini-2.5-flash"",""gemini-2.5-pro""]",majority,96,0.28125,0.043687298427113226,-1,True,0.21875,5,3
"[""gemini-2.5-flash"",""mistral-medium-2505""]",human,142,0.5774647887323944,0.041599168576887044,1,False,0.07746478873239437,5,3
"[""gemini-2.5-flash"",""mistral-medium-2505""]",opus,142,0.778169014084507,0.03296847865067638,1,True,0.07746478873239437,5,3
"[""gemini-2.5-flash"",""mistral-medium-2505""]",sonnet,142,0.7711267605633803,0.03185066834987495,1,True,0.07746478873239437,5,3
"[""gemini-2.5-flash"",""mistral-medium-2505""]",haiku,142,0.778169014084507,0.02936269423246529,1,True,0.07746478873239437,5,3
"[""gemini-2.5-flash"",""mistral-medium-2505""]",oai,142,0.6654929577464789,0.03628494890968941,1,True,0.07746478873239437,5,3
"[""gemini-2.5-flash"",""mistral-medium-2505""]",gem,142,0.8098591549295775,0.028150278456172566,1,True,0.07746478873239437,5,3
"[""gemini-2.5-flash"",""mistral-medium-2505""]",majority,142,0.823943661971831,0.030477988432768822,1,True,0.07746478873239437,5,3
"[""gemini-2.5-flash"",""o3-2025-04-16""]",human,102,0.4411764705882353,0.04940635630605663,-1,False,0.05882352941176472,5,3
"[""gemini-2.5-flash"",""o3-2025-04-16""]",opus,100,0.5,0.04714045207910317,0,False,0.05882352941176472,5,3
"[""gemini-2.5-flash"",""o3-2025-04-16""]",sonnet,100,0.485,0.04463940823618485,-1,False,0.05882352941176472,5,3
"[""gemini-2.5-flash"",""o3-2025-04-16""]",haiku,102,0.28431372549019607,0.035869678750956056,-1,True,0.05882352941176472,5,3
"[""gemini-2.5-flash"",""o3-2025-04-16""]",oai,102,0.4950980392156863,0.04265907912281131,-1,False,0.05882352941176472,5,3
"[""gemini-2.5-flash"",""o3-2025-04-16""]",gem,102,0.27450980392156865,0.038554906665865474,-1,True,0.05882352941176472,5,3
"[""gemini-2.5-flash"",""o3-2025-04-16""]",majority,102,0.4166666666666667,0.047292924638846545,-1,False,0.05882352941176472,5,3
"[""gemini-2.5-flash"",""qwen3-235b-a22b-no-thinking""]",human,122,0.5245901639344263,0.045399541614687976,1,False,0.024590163934426257,5,3
"[""gemini-2.5-flash"",""qwen3-235b-a22b-no-thinking""]",opus,121,0.7148760330578512,0.03795134548340932,1,True,0.024590163934426257,5,3
"[""gemini-2.5-flash"",""qwen3-235b-a22b-no-thinking""]",sonnet,121,0.7231404958677686,0.03755180683254982,1,True,0.024590163934426257,5,3
"[""gemini-2.5-flash"",""qwen3-235b-a22b-no-thinking""]",haiku,122,0.6885245901639344,0.03507780118014849,1,True,0.024590163934426257,5,3
"[""gemini-2.5-flash"",""qwen3-235b-a22b-no-thinking""]",oai,122,0.6229508196721312,0.036951046999157786,1,True,0.024590163934426257,5,3
"[""gemini-2.5-flash"",""qwen3-235b-a22b-no-thinking""]",gem,122,0.7377049180327869,0.03354032022332906,1,True,0.024590163934426257,5,3
"[""gemini-2.5-flash"",""qwen3-235b-a22b-no-thinking""]",majority,122,0.7418032786885246,0.035986120929022876,1,True,0.024590163934426257,5,3
"[""gemini-2.5-pro"",""mistral-medium-2505""]",human,146,0.6917808219178082,0.03834688463221958,1,True,0.1917808219178082,5,3
"[""gemini-2.5-pro"",""mistral-medium-2505""]",opus,145,0.8758620689655172,0.02567621598125135,1,True,0.1917808219178082,5,3
"[""gemini-2.5-pro"",""mistral-medium-2505""]",sonnet,145,0.906896551724138,0.022417476856140324,1,True,0.1917808219178082,5,3
"[""gemini-2.5-pro"",""mistral-medium-2505""]",haiku,146,0.8698630136986302,0.023835562143287838,1,True,0.1917808219178082,5,3
"[""gemini-2.5-pro"",""mistral-medium-2505""]",oai,146,0.6575342465753424,0.03496182703310876,1,True,0.1917808219178082,5,3
"[""gemini-2.5-pro"",""mistral-medium-2505""]",gem,146,0.8972602739726028,0.02168929053759125,1,True,0.1917808219178082,5,3
"[""gemini-2.5-pro"",""mistral-medium-2505""]",majority,146,0.9006849315068494,0.02311370459175882,1,True,0.1917808219178082,5,3
"[""gemini-2.5-pro"",""o3-2025-04-16""]",human,89,0.5393258426966292,0.05313506354909072,1,False,0.0393258426966292,5,3
"[""gemini-2.5-pro"",""o3-2025-04-16""]",opus,88,0.6193181818181818,0.04641983782999063,1,True,0.0393258426966292,5,3
"[""gemini-2.5-pro"",""o3-2025-04-16""]",sonnet,88,0.5625,0.04485878516032959,1,False,0.0393258426966292,5,3
"[""gemini-2.5-pro"",""o3-2025-04-16""]",haiku,89,0.42696629213483145,0.041938596492375704,-1,False,0.0393258426966292,5,3
"[""gemini-2.5-pro"",""o3-2025-04-16""]",oai,89,0.43258426966292135,0.04316912369151535,-1,False,0.0393258426966292,5,3
"[""gemini-2.5-pro"",""o3-2025-04-16""]",gem,89,0.37640449438202245,0.043967628771063284,-1,True,0.0393258426966292,5,3
"[""gemini-2.5-pro"",""o3-2025-04-16""]",majority,89,0.4887640449438202,0.04923931579787724,-1,False,0.0393258426966292,5,3
"[""gemini-2.5-pro"",""qwen3-235b-a22b-no-thinking""]",human,122,0.6557377049180327,0.04319337331204006,1,True,0.15573770491803274,5,3
"[""gemini-2.5-pro"",""qwen3-235b-a22b-no-thinking""]",opus,122,0.8852459016393442,0.02653426798027549,1,True,0.15573770491803274,5,3
"[""gemini-2.5-pro"",""qwen3-235b-a22b-no-thinking""]",sonnet,122,0.8647540983606558,0.02669335244127864,1,True,0.15573770491803274,5,3
"[""gemini-2.5-pro"",""qwen3-235b-a22b-no-thinking""]",haiku,122,0.8729508196721312,0.025073712903712728,1,True,0.15573770491803274,5,3
"[""gemini-2.5-pro"",""qwen3-235b-a22b-no-thinking""]",oai,122,0.6188524590163934,0.03862793749115581,1,True,0.15573770491803274,5,3
"[""gemini-2.5-pro"",""qwen3-235b-a22b-no-thinking""]",gem,122,0.930327868852459,0.019577205149656704,1,True,0.15573770491803274,5,3
"[""gemini-2.5-pro"",""qwen3-235b-a22b-no-thinking""]",majority,122,0.9221311475409836,0.02179184622338265,1,True,0.15573770491803274,5,3
"[""mistral-medium-2505"",""o3-2025-04-16""]",human,129,0.34108527131782945,0.041902613004728015,-1,True,0.15891472868217055,5,3
"[""mistral-medium-2505"",""o3-2025-04-16""]",opus,129,0.2248062015503876,0.034786011953176155,-1,True,0.15891472868217055,5,3
"[""mistral-medium-2505"",""o3-2025-04-16""]",sonnet,129,0.20930232558139536,0.03333530506156893,-1,True,0.15891472868217055,5,3
"[""mistral-medium-2505"",""o3-2025-04-16""]",haiku,129,0.1744186046511628,0.030465523105159865,-1,True,0.15891472868217055,5,3
"[""mistral-medium-2505"",""o3-2025-04-16""]",oai,129,0.32558139534883723,0.035937726571032357,-1,True,0.15891472868217055,5,3
"[""mistral-medium-2505"",""o3-2025-04-16""]",gem,129,0.1511627906976744,0.029430896411797365,-1,True,0.15891472868217055,5,3
"[""mistral-medium-2505"",""o3-2025-04-16""]",majority,129,0.16666666666666666,0.030802676986923128,-1,True,0.15891472868217055,5,3
"[""mistral-medium-2505"",""qwen3-235b-a22b-no-thinking""]",human,123,0.4634146341463415,0.045146529286327904,-1,False,0.036585365853658514,5,3
"[""mistral-medium-2505"",""qwen3-235b-a22b-no-thinking""]",opus,123,0.516260162601626,0.03996489836192945,1,False,0.036585365853658514,5,3
"[""mistral-medium-2505"",""qwen3-235b-a22b-no-thinking""]",sonnet,123,0.4878048780487805,0.041409675801333624,-1,False,0.036585365853658514,5,3
"[""mistral-medium-2505"",""qwen3-235b-a22b-no-thinking""]",haiku,123,0.3699186991869919,0.038218612579829656,-1,True,0.036585365853658514,5,3
"[""mistral-medium-2505"",""qwen3-235b-a22b-no-thinking""]",oai,123,0.45528455284552843,0.0374127133239855,-1,False,0.036585365853658514,5,3
"[""mistral-medium-2505"",""qwen3-235b-a22b-no-thinking""]",gem,123,0.3699186991869919,0.037780184517758955,-1,True,0.036585365853658514,5,3
"[""mistral-medium-2505"",""qwen3-235b-a22b-no-thinking""]",majority,123,0.43902439024390244,0.0426472118813112,-1,False,0.036585365853658514,5,3
"[""o3-2025-04-16"",""qwen3-235b-a22b-no-thinking""]",human,104,0.5480769230769231,0.049038186969314376,1,False,0.04807692307692313,5,3
"[""o3-2025-04-16"",""qwen3-235b-a22b-no-thinking""]",opus,103,0.7427184466019418,0.03954822789476854,1,True,0.04807692307692313,5,3
"[""o3-2025-04-16"",""qwen3-235b-a22b-no-thinking""]",sonnet,103,0.7766990291262136,0.03824146740923951,1,True,0.04807692307692313,5,3
"[""o3-2025-04-16"",""qwen3-235b-a22b-no-thinking""]",haiku,104,0.8028846153846154,0.03444472389820403,1,True,0.04807692307692313,5,3
"[""o3-2025-04-16"",""qwen3-235b-a22b-no-thinking""]",oai,104,0.6442307692307693,0.039052131027431145,1,True,0.04807692307692313,5,3
"[""o3-2025-04-16"",""qwen3-235b-a22b-no-thinking""]",gem,104,0.7932692307692307,0.03654374298530301,1,True,0.04807692307692313,5,3
"[""o3-2025-04-16"",""qwen3-235b-a22b-no-thinking""]",majority,104,0.8125,0.03753732272633188,1,True,0.04807692307692313,5,3


==> anc/judgerep_release/outputs/tables/pair_size_distribution.csv <==
battles_per_pair,pairs
111,2
120,1
121,1
123,1
126,1
128,1
130,2
132,1
133,1
139,1
145,1
151,1
152,1
153,2
154,2
161,2
162,1
166,1
170,1
171,1
175,1
177,1
179,1
180,1
183,4


==> anc/judgerep_release/outputs/tables/parse_quality.csv <==
judge,split,verdict,n,planned_judges,economy_judges
opus,confirm,A,4608,5,3
opus,confirm,B,5172,5,3
opus,confirm,TIE,144,5,3
opus,confirm,parse_fail,0,5,3
opus,confirm,refused,76,5,3
opus,confirm,missing,0,5,3
sonnet,confirm,A,4888,5,3
sonnet,confirm,B,4887,5,3
sonnet,confirm,TIE,184,5,3
sonnet,confirm,parse_fail,2,5,3
sonnet,confirm,refused,39,5,3
sonnet,confirm,missing,0,5,3
haiku,confirm,A,5125,5,3
haiku,confirm,B,4743,5,3
haiku,confirm,TIE,129,5,3
haiku,confirm,parse_fail,3,5,3
haiku,confirm,refused,0,5,3
haiku,confirm,missing,0,5,3
oai,confirm,A,5150,5,3
oai,confirm,B,4654,5,3
oai,confirm,TIE,192,5,3
oai,confirm,parse_fail,4,5,3
oai,confirm,refused,0,5,3
oai,confirm,missing,0,5,3
gem,confirm,A,5387,5,3
gem,confirm,B,4485,5,3
gem,confirm,TIE,128,5,3
gem,confirm,parse_fail,0,5,3
gem,confirm,refused,0,5,3
gem,confirm,missing,0,5,3


==> anc/judgerep_release/outputs/tables/prompt_hash_counts.csv <==
language,prompt_sha256,n
af,777360f610d5f3038713ab721dda9165c0043e517de3e322c8680110db9f088d,1
ar,00cca2d825eca584d3237a5b34330a7bda494d05c984b76798e174726b668200,1
ar,357011710b988b0c111b39238e0f4f4641ce807345fd56879a70bce95bc1af03,1
ar,3e107c5ab1061db1bba41060fd9b64eabf3b984fdb2d25955bb0bc6ef663ce84,1
ar,4416e3843c7d2b47b6b21bf062aa5ccc045f1ed880f2155f0f4ef3571d2c9706,1
ar,462bdf70a03abbbff9ec2f64740419c41d20a40aa0bef421920f86628f084449,1
ar,6e22eceaad4e167928d85f8bd90e2b5c957dffb3f388260a15e1be6c15baac29,1
ar,7f581cc2621bfb3c2b5ee45a1bcc6564d19c0b544fd9aab523ed78a7133278e9,1
ar,887de1add913623bb0733a685168a9232625b66fd85fb29dd2fe72a35bda436a,1
ar,8944a5f9ff2cc371c7358a98bf5be29ae1ce04b8accf0a43ac18a6efd3334fc5,1
ar,d1eac3e107433825fbeabbd19660b45fd35787db16cead1205be88b1e35e535b,1
ar,d72b726d2ca02d820ddf02b80544b8bd6119d406568381c08d35e1295fd37bb6,1
ar,f6c38ca0e5b22ac5282409e72e877f77e8fd3f37ae4b0e26c9b29fe1d292acb8,1
be,fb861cee8ae0102fa2102385d6cbf61df99820d374f9feb4f0ff68bbd1a697f7,1
bn,0d0cee45b4fa9b40edd369c9a706b3863ae8d20880132e99969c13ec843c2584,1
bn,1d75731c40ff86e8f8da7f709ac8b90c3e4f7c25649cdfb5e46ccb4882754b98,1
bn,b85ee18383dff62e2d813868e0225e7ecc7cb75186afa2bccf8e9468ca5d4dbc,1
bn,e548395c84ce9ac1ab33938551f6769a91871929b4452eac2d4e831cfb912c8c,1
bn,f46b77110ecaad84122c0fe6679c70ae790fea384fdd033e45d7e7d0d602c59c,1
ca,2f5332a9e27a30ca2d9543fe8a1f87e9a01588c1b2c4ca68f2cde1cc97ca0ae1,1
co,f3f13d29b2299e4f4d0375b7cb7cfb59a031b9790a448a16ef4b2336a2f0f007,1
cs,139afee1eac56e041eddc68f37e3d8d5625a4859b6e77ed35e1af684883ab1e5,1
cs,25c15fc8d43018a87c14ec732e70f98f5ce1c78da2fac5acbb5b84d89ecfa07e,1
cs,28637d798c137c5b1dba025fa8ca40008831f94ff7631c47c2614228080b2a69,1
cs,386f16f073dbb4925efc262867ce20c10818328c2fbde12094c634f60cedb814,1
cs,434b33b9e0230c57d3c58711a80c419b81d4c24de31bb51382842e3b591fb4d4,1
cs,564b16eac5f283fda59ebb4cef37acfa8cead20a6cbc35e2d946ef14d5d9f4dd,1
cs,8cb1156742e95542021d816798f94cd2c8da84c59b91a892cacc19637ed331f9,1
cs,a90368c15cd6a84502832bf83418d4aa500d4291ef74cf6d3e669161f71f8693,1
cs,ab4caa14c5018a1b3645b4696a4003640eee6bf5752b6e3374f39c2dcb76f269,1
cs,b730bab36b6d1ce263b5768c6ed6ca43ec7ccb7ddb898b2473bee7a6b18fc984,1
cs,d7b0220abf0f0200a5496260ae08b8110f4c7ff7f469cd18b0717be159b34c84,1
cs,da22de758b9c5ef9748660943da49d5cd3959dbd79af507b1c4faf1dac4d6f55,1
cs,f7396a1da824fba5be9942bb1098e8951249c279ccbaec6e7888822367d5ccc6,1
cs,faf0a0cd14814beab3311e161b9d7fb0e706c9ca4d126a914f1e2083852cd94b,1
da,20a2d9323fceb0fd6f051a1a84b61df13d0281d824c21326d78d73e40b7256cc,1
da,649e42e78668d82bd85ae8352e2f31e1a381931464b2a1ffa24b8edb4bfda2c4,1
da,7a7947edf436d197271c336a070d85a8ce0962e8529173d55b5d668fc07d303f,1
da,aafcaa703fa1a769f4a936944b03e06404ff798c96e561be12ebc54f107c9451,1
de,01b2785a509b366c804dc13672b67bc79c264c10549de4011ae58f40242b96ef,1
de,02e7d3786202dd9e8b113c98db18fb8bd6b27d08ed95b2bfdcfa37eaeba236f5,1
de,0367c56a146f6299924d01b6defb4aca49987ca44920441eac9c2ddc4635d0a6,1
de,04553ef950f1d8efadb4fc622389ce17c27a8aabfb0fa6e54e4d1d35d11042de,1
de,045dccf4c1501883e673b911553b7f2d6adfe1cdee51d8762ce8a213af931833,1
de,050711d2ff342c7a9081a4e180e2c1a4c73e50f5b4c684ca9f84a4cdc7eb0d57,1
de,05a55ab0c95b97b979cf3cbe18981a9f90782bf97672261e1296d6c9e1b5ee55,1
de,0785519e836fd86b606150475010a6c8d7444c2d1addab34f42962812fe7ed0e,1
de,08bdab4a2a3ae63a65d93e0d2a13b734789b5a3e120e4696cb3d69661dbca3e7,1
de,094957b9da28fa5dfce7ddf586cbfd683e76e4cefe8d72308711808f4c9ab6b4,1
de,0a32f38bfadcb0f24c8f64d65db66110fb0dd7d9abadc5f5ae86ae109795fb61,1
de,0d8fcd6f6150043f5f4c42dc9242a8908c001e1f9e07a9a24cf2dddd7577d058,1
de,1205897e739a5d6ab40f0c2d52b7ad71f9ac82cb964e5f3a005a5f2daa0a22e3,1
de,127ff6d930dc733b83d4a91d21dfd1d232ea3cc66c63778254a028077aab278f,1
de,129fd8cec1e034e1b367fbd60e26889430b1596ae6a9068848e254a1c7d81bff,1
de,13c1bbb7c0273cf29b4c83454c22400414160dfc77c634b865f1c2bbbc88e9a4,1
de,143a324def44c415a7caf082931883da7bd376e58b5e6a0aa8a448db9c8d8e57,1
de,14810b45b41b920a817b2f54bed3b32111584b706249be8b94a96e1382ca1a63,1
de,14e20709d3c5d74d469a23dac0febb7e3c04eb2703f5c6539ae62c472008b252,1
de,15902b6ea63121ec94af277c4d5ecc072e1a1ee10c3281b7d41c3082b5dae44c,1
de,175a92b051cfb2ec2f26b994b1f9078c6b698f5319812c332f0b7c483d357650,1
de,1823fc7d595f7e7cce6d23df05d46fd74bbf89571db4ffd7dad9c1d98d0adf86,1
de,182f7993ac32d07825c1d294fdadff45757a136cea0c48e660d1537787d7e721,1
de,1c61778d46c01076f14d4861d348a80c90ac30471da106b9589306df981542ec,1
de,1ce8d6625c245b976bf56469f667afb8ef0456638f3872a2b3c444b6a713f9d9,1
de,1e1d3e6877a730e179d7b02edea2fa6a99f422b0bbb95018cca03c3f470706e3,1
de,1f96642d8a6ad638112875a14c065a7961b441cd69fcdc64a151ee1f8e0ec533,1
de,225c5aa220c235d53cf07852bad9ffc0f1066745099093cf8e87c44fb3ed1bad,1
de,2416da1889225c3a30a30c1658c151f6ae990989f5e96cc42a0984d7bb86f192,1
de,27497500a633ca319f1b16ded43f941643f069d019be5bed31c0cb94bbd3bd88,1
de,2c046af4883eac12aad480ec668126c73874e04d689a019e5caddd7297d92093,1
de,2e10e7180e6d23fdc120925c2dc0fce3e1ed719824e247b91bd0ac334dabbde7,1
de,2e1712cdcd97d1f27959914e11b7ec0ced9c64b5cf85af46dac33eee805d053b,1
de,2f45232da4eff7e7a4725a36f8e9caf0080bf24671f6a9a387aa994852a3721a,1
de,300057f755916513f1ec49298724846ee5ff25f36c1d431b8591323063f24bba,1
de,30783c457dbf447030e2d866b01763c3506f7659e827a74152ea3efccc810c3d,1
de,3264d9a968eb91f6cbaa233ffd195a77c7f452c3a5af55bdb03926ce4544645a,1
de,352849bd855eb49d278dc87de3bf35bc09ed3125eec78ea2f67ac7131de30144,1
de,387d7d0f91a855fff7e8661434c32e8084a0a1774513c8a315792b6552aa3c63,1
de,38be7d583cfaebc33798f8df013c4140ca311bb711bd202c0f7fed20b401d1de,1
de,398f63726fe78d962c013c1ce8b042faf9facdde564ad12e7e1f912f9083e58e,1
de,398fb287186f1ca9f58f2a11f7c1ec15d5fbd1af8120c113b1e8f73f46b652e3,1
de,3ba208ef8d07d006b66c048035d05f4759e648cb7743f349fae6289383405efe,1
de,3c3b8a831fdce8fda1abe918fa6129ff8c6f5a0dbe01d772a065da993da54bf4,1
de,3c6a6756dda16c74ea4a076021aed84955774a36b7e741b498bb82f433e0e308,1
de,3f484535c54fa49e4e9817cd992d98ef9fc78904ae877920a4b6dfb58e40c366,1
de,4044ff02c417859c96905efb9ee5bd16d9da65350c702ac1c77ea5907d028d44,1
de,459a372d12f5458a2299cf2415afe4d9537ce386816d97bd4858ee210c55cb9d,1
de,481bae0bf90eb6cc6762a3953bca2e1286663db38c78c97f1fcc79417cf94299,1
de,499f02f0adfd9ab683dbed5251e387654938c53c9adf971027cdb7f2dcf80e62,1
de,4d94faf7a1902755fc662e6aca219dc3ae5039f5fed85a2c6116c9155e72fdf6,1
de,50cd9bbd71b23991a461ea84105c5daf4aa3d176139f07cc61434a435db7e942,1
de,510aa09ac66abea7fac5b423e59d86ea51230f7da851140b8abddb905ea01c47,1
de,51fa0d49574e9f4e6ed9716c74a2da3df403638cb9982a3bc3e1613cd94f59b6,1
de,5264972ea6186737a9bb66c38c835382f5bee9f63b4574270d7289a35f77a4d6,1
de,549368d6efbebec4eafa532a8c0073f3272c471ecf6dc7e745df6aa09b4fc746,1
de,55360ae664a53233e70f648ba3dd11967f1975b2fafbf704d3aae5b986fcf0df,1
de,5625e3c5d68a9b5b329794bab9b1cc9947c3163c6d7407e5922f27fc5cbfb9f4,1
de,57d74365417a56bf4862043882e8c18d4d0bd0c5bb75b468c3cdbebd97f7d2b4,1
de,5ac14ea695206eeaa2cc5f4999c27c5a0748eb246b999301578dd4f68ce44e32,1
de,5ba3f063404d337dffe64686121cac83fb13cf1e3d9a0c99c92b46571d337157,1
de,5bc7abbc785b0377722375483697659e39cf0fca0f3b12e52b9877aaaf559154,1
de,5c7fbcc1ddbdef5bc5684e697621e40c5ccdb624e42c59dab889af4b79d56628,1
de,5ca31159f918bf6aaf462e7a4fc1d4f969378dbb65e29af5e049b1c1b36768f9,1
de,6265ea92f741c8bf126e01330a3e60c6e7c4e5d744d40d17f4a3750d8d5bf490,1
de,6344d76f55b09496d59b46b1b2012f2f0c8035775149b6ded0bc79381ba70727,1
de,635b5c4b6d25d8ea018bb0ddf3f10087e71bc746d04957a8f0bfe7dc07c12b19,1
de,64318205ce70d808e8a2874877a5abfd882f3fe6d0b767e8a32c22ffdcb3d265,1
de,64c44b84ed45a7fc8629f3976c3529f83a2fc0d8a4c2478f3215d0a435e0ba77,1
de,64e2e6ce8953229451d9d42e1c558055992f1dc8af09595d383a45007f6a642c,1
de,65ddec49741d522ff7b8c9f752e730122deaad5dfa4dbb0599944cfc4310e710,1
de,65ff59a359eded7af60ae5effe3bafbdb954f79e10fbf54f373ecf696e0ccb1e,1
de,668a3e8daacc1c074e608f596ae6a7e229f4c69c771d8947df7d6ed15e1c8d92,1
de,679efd963b464362dc117261b1c748d605182bb0a93a4ca6b103e4d07da4a925,1
de,689ea1bced82965f4433255e9684e2a46bd3b9f46cd87db1a6f32b2c52a43877,1
de,6b8ecb5d0d927ecd3a7e9b757b7617bf8751a59090ac926c5fc0548f62b72e7f,1
de,6f60d30317628c55fa16c6280025aefc0a6d05209d1ea86f3d77887022abf733,1
de,6f79ac86141893538ec6a4edcf1b360f71eccb4a212a0f1682dada6255cd809a,1
de,70278e47b833c03a220be05ed0aed8f5802e8897ce3d1fdf5d6eab492652f8cb,1
de,702b3e4177453b4d076f9473833e30bde3dfaefc682758e460736d85c8cb075e,1
de,70d4da2f2213b5caeb78f8a789ea09adaa68b72a36258de37a4c7dad4421a2e2,1
de,71e8abd1ce4ffa9e251ec9f8fd6ec5e5e1619b94d06912a6f659a48ce7895391,1
de,73c33b39167bc8a0e3c7fe592f7f641352148178c8965060ca824e83eb3e5bfc,1
de,73f9187eb401a4cc42b7955537b28f52a7ca6fef8877c9798200894de21d81dc,1
de,744d39f05fdda8ac38b3245b9317241198bfb346a6647aaea4e6becea6ce8b54,1
de,77dd12f57e72c4047337bf9ffc67d4233bfb0630a0284f9e83e73f26cb90174e,1
de,7988e81a458ac9bc8bda5ac57d5494f752dcb922b940ae5a6b91233ba0165558,1
de,7bb5ce4701564d3998f21afdbe9c5bbbf7362db9dea6d99fea7a21a8f6d684a4,1
de,7c0ff099d6f024a08d73e192e30fde2864890c638cba9b6f007438f5c21c5b4e,1
de,7ce40d74a6842f8663f2f7f6faaea4e2e9255946219cddd53c2d1bb52e7c491c,1
de,7e94ba6afe40c629308d4218834a7375dc23c58169076cf9110d15e78d83e96e,1
de,7f8ec4d07c9424367cd24acb0035aa2b58cbb407cfc8bc4adf069a9aed0cb339,1
de,7fc11f3c84d2756aaf95c858802b0f8e642334024dfe5efa540f8504889e14e9,1
de,8194fd6e3922f924fc295395787a5868f5d273d0b550f9f3bb97c12414f1341b,1
de,81bb74cec04273282b2b81989714fd20f55527aacd9afd71958c2adb1f347236,1
de,834d9ca0c94c528dad027890805e00b688a0681712eb92521a59f70ce7c0974e,1
de,83a851e69228cf04a4afc0e182040410855b19bf3443bb7dfdfe092e90efb162,1
de,83b19153521da4b823e808c56090283ec91572b313aa528a4c12c801691e378b,1
de,8406504e45eee2fbd8fca33874b3d13289ad14c6438b1cd308c9c0764225525f,1
de,89984a777aebfe08c0c942576602fc82be6520ef4a28e4d0da665f81f0581286,1
de,8ae4fa55195934ed73f2a68cc28ae43c917cab3efa58869ca804e5b92145c443,1
de,8b2b1bdff6786b8d83b4a9398d8e4b4570d5acac1274ccb2b983dce69456d820,1
de,8bf114f825e5e59307dd5405025ab9ad255ea447619374c1df1f122face39928,1
de,8c4a967c7757b798e48b7eb353d61775dd4a566f018443871e36fae3605caa77,1
de,8c7c9519c8f3858d2b4f8c669520b7b21d5e9358d8f81f730d205be2ce272897,1
de,8e171f58c4371287470b2fd080efde1d999172426c29a912a0cad8a3e2849436,1
de,8e55e64f0936b21c3cd7d64998435af595205d62794304bf725e099dce0e3c6f,1
de,909563a1d1cddfdca7d6a9b92de6a5d43b3becb62044c86ccdb828869acb16b3,1
de,94671d57ad2254a83212c3a776c8797c6bcf88c9c4f7ab6c4549648786400da9,1
de,9570781142b9925ec6cd3fab89f399108408cccc1e22f81d13dbb853fb24eec1,1
de,9a0144acfd7bbf7257b1e1d8fda4c23999ece0f46dc14f67a082ee0c8dddb612,1
de,9ae2631db023044458ea808842c64ed7493b51809f6024972358ecc5b88ecc2f,1
de,9c85148ac54359233e80bde0c8ef8e5febbbfe05b26504bd76cfa08dce245246,1
de,a1101fe5b3f917546263074ca9bf2f0a0cac120a0f2318e73616d324effcf9e1,1
de,a1b004220da5402d7080159916e5015ce170907e9cd01341a49c5a1117b2fcf0,1
de,a346ca9d0b28f666a5ef70c741e92df2b2923b25f6ebdb95eb09cfcc55e183ad,1
de,a46185a48d51cefd1b5d42e0bd4c6ebb995b3dd71989fad22335ca1aedfff4b0,1
de,aa39f3c7139814ce26edb800bba3b48430a1e026990d51ee217d49c8b1fcd6ec,1
de,aa64612a8750b0fc3a86c27107eb865e4a4e983fa6140d46c49a3b1bfc3589fd,1
de,aae8611ac5457e17d1c9e4034c9722e18d40a52f43270b31edf677a6ce111771,1
de,ab56fa6303e23f7771d35f0fd943d77ae099839d63ac15e31b6699add613bf71,1
de,abed82b61ce9859a2e955a7972a127896c39736357ccc60de0bb86891f60e58d,1
de,ad1a6aad593ba7b02cd75217fc90d28b30264b7bfb6ff54dc2e478c7b7d17428,1
de,af9e207598b28cce6480a418b282ed2bd0d413924a1bef46cb2e6f917e29bebd,1
de,b00342d74469ea7311802be4d6cb269b14af04f390f0c4771df92b2473e2aff7,1
de,b09b7abe006c4dfede8a6f9bd58de8c1ceb0d62171fd7e29990a0fb54f627644,1
de,b1364a9a7e98f8b751624894310d0ab6e7663c33466f5999fbb9f36cf982b197,1
de,b26a8b3046914427eceb7adf020627e0e9733c4dcb0da4e59afb75112b19f247,1
de,b30695d71dd578e3e369cc384ea8c8665dda457cf1083826b591ee263dfea941,1
de,b33fc7eca30a499f8289f52f83c82af51c52ff3423ad0cdeab2b41824397e834,1
de,b3bd3d2a231f816a841696b15a7838de28543fe4ef8df2e77908885199f0a749,1
de,b403f42ce7a908a2141a4778ff19d4a4e57fb6d0cac232b480b62eb867cbe36c,1
de,b47ca89d523a66f6b6282b4855a72fbb5f6d553179c996468eb297ac628488d3,1
de,b5c949ad9e7bcfb8967f8a49cc36a52c951edef81840be7e086262cd611419ff,1
de,bb635c494c48d8334aef846c9120336d58d35ef80dc9509a028df069f7a883bd,1
de,bbbded67bf9e87a04528926e4dfcdea789c812f091b89920a9ff1b1dee3ac747,1
de,bccd3e41ec15854716518260b2b8a1d7b428b0f9d1e629db2909df88c40af05e,1
de,bcde05eddec5a029b0cc6e39f7383fee2588bf10dc7554b52bfa4b0022032165,1
de,bd340c50b575201a806eaac17f4ecfcc9d3ad764d78bdad42ea3a6552877c84a,1
de,bd531c2a16cb6321918aab69ca57a4e16dd6d2fd9c08c89990f4a274041f5f0c,1
de,c0510c984c6c92134ae03ee5cbbdcbdfdc64f2096301a36e76062a52b24812e2,1
de,c2468616be8ac6adad94de0f5bd9c0e4506e77e703c1fac2759e21d302802ac2,1
de,c29e333cdd22de1bacbb17b0983d5501840b56feddd0b54566e7e9d05099e383,1
de,c40a1c86a42b0c03fca183ca267ef198c4e26c638744944a6e318a3fa3103413,1
de,c56fa4111e770416ec73a74371610086966a4e60ffa1605a36e6992e30c89a0f,1
de,c5f35ae03c98bd855735a4bc1d09f32e2327743769c78ec626e029a9393165cd,1
de,c9ac10bb3bdd65f12563c20044c3b86aab97aebf6ad65072ef01bae5702cb8b2,1
de,cb3673fdbb220ca7967cc90af6ed2b59a2c9474898306db20d21fda25ade9891,1
de,cc5f9338054236941405634ebf6aae55844a0786e90acb148276f92a1d15b4b3,1
de,d0a9f2907de079139845970924d8416d11f5ebe9ae054b8046172e3b30c94067,1
de,d0c05368199ae332201bd9744b07baee6e139355105e271113216a29551e27da,1
de,d0dc33364fd516d10ab197aafb9a592b03b5aad4286bba8f4686c9cb89abe881,1
de,d3269cd375c284c3f88b289e2539c8f0cfd103007c8d3ffeedb6dd801e451754,1
de,d3c6bb4cb7e138870702015f50beef7ee99ac1317f415d35f4f0d857f9cb6aba,1
de,d55bb801a0f714586a58a53ccbd38d202e0ffa1266912c87e0d64cdc77ea1e9a,1
de,d8e18a3ddf45853b84f652ba5ea048e55e8170301fb106c5e9d9650c5bb78f93,1
de,d95ac98a87cf47f58c57373d8cb6681dd83848a5c87450ab3fd305f0a38c197a,1
de,dd65acebac5770d724c55084128ee994400265f3ff2632d62c20860eb87283a0,1
de,dfe75c211698e4cc5fb52343b9da1301ffd102ae69202ae8be42689a7e5228e1,1
de,e825bd7243cee924b1282ade8ca954191e33f22ed524b40000bad928c0c8f896,1
de,ea6de8e04b6c33922750d54b71f98e3336c183207b6bbfc6c8ffc3276e941c93,1
de,ec575c816f2028ffa23a9b1516c0fcd165901cb2e9933912971d400f7ecdc953,1
de,ec5cdd178ed72c01547e10e5c3f492c0a4dcd2314d8d8e46b54249b47adc90ec,1
de,ef454719acbc93119be5f4026454ce8fcccec47def14383217940c8de7acd659,1
de,ef7117bfbdd713eb87a2ecd1e16d27229617d9682334f9f3fffcd3e371046704,1
de,efff815db925178897e7dba3882263ed75c06d4564bd291f827f9cad985fb6db,1
de,f064a7ed93a4372a75056563ae6671ee59a7c6bc63f4f4144b05e45ed3c89c25,1
de,f296b4f168494c7aabc69c1cbaca94dd67b428bacde79ae17d3f7e639c434aae,1
de,f43583e8da61384324826d5837c6bccec71428cfdda3de0853864f43ad477815,1
de,f678beb60e9284b6a39697bcf52f774c18fd3da9389d92f8def747edd6d4988e,1
de,f6cfa1347501120e46705e448d2637814f47239bdf6826533962a7e5d1a43979,1
de,f8ef22c11d1f9136bfd148c55781c749c763eaeefce73ead5f124c828b0ba28f,1
de,f9a0a12d0f23e55a3d34326d1f21f67d491ea9914b497340af9e482d5275b771,1
de,f9c3b4c268538b78f14aee9d1cd8e592a3929f19b474553270252ee9c9cc7879,1
de,fa0eccc8e72767ed2da8ada60894affedfc629b353dc95c33c27d234d3e2218f,1
de,fb5a146fae83c42f201cc7b11d71cec6a1d0a6f9647fd6292d4c5731c577f0df,1
de,fbbebc87a9dfc07eabbab8baf5475a86b280568be24eb3a730b4b61c46f3ed85,1
de,fcc6dd232d5ad7fb64f0db2c658793b195b37c59042382b4bfe8b150cc4da56d,1
de,fe99616207d09a81563d08f15714fb13804478b38baed2f73c3e2588f0a9101f,1
el,0b88a2c6d452cd2478a0f4e3059c2f448d50effcba01889ef2939fb7fa6e77aa,1
el,134b23aecc52fd1dc5f840662e6eee1bf68ccb0a010f5cd18d30a72666e56bbb,1
el,521f3d9bdc44ebb14b4d31e9a855c36bc03292b1e681010d31b8c9b611e62041,1
el,617cbda5306a304105e26bf29093770dc9fa96d8e0224eb514f15f8ecceee75a,1
en,0031ea6a30e29cd6d926c43104a97c69eaa193e45613c6979b55869d8b1595e4,1
en,004f8bf1267fa9abb2f00f5bb8fa5e0ca45d909b6687c62e43f1245f830e9727,1
en,00543ab900911f1d3ebb83cc0e015cde7d866cafb5c57b67744aa61357794e12,1
en,007ddace6ff80657e4f5027e4de4e71f5dce972dcbb8fc8103a62b9ff16a2e59,1
en,008e4ab3ecd557f01d98f7bbf824dcab6487139d576144fc9969b15ea24dfdb2,1
en,00dbab9efadedab3106a9fe3a7fe6660befde313459b7b34845cbefe025debea,1
en,010b7df62a9138bd6b54aed567c049f5f4ba677d83b845348a60b283100cb5b4,1
en,010bd2aaa6152f3772f112fcb2a7f9d403afd9cf80dbcaa4d97abc960135c64f,1
en,011917279fe59d03a8be52159fe3feba49d29a644c2657eb07a96328655428b1,1
en,0125c2686decc5a3923a10c1014a99746b86e726f3625f27f2b18cbcc2f02fed,1
en,014ceafd8046e65a4d57a66e02c62c8cda9e2ab2235346bccbae4a2221b032ce,1
en,0170d45a4c510d344417aee01b4795fe674d31612685b0efc55c8cdcbf76b533,1
en,01c5df2b3f33919b93c5a534e4d6c33bc25ad43f07139d2cc2683158fba79067,1
en,01f65f4789bdc2c0827ffad899ef1d61d0b67eb8520376e7f9416127ea960895,1
en,022473ee9ea69fb6dfbe8eabe23e19f28ad07d67aa3f094f738d5efca1b89899,1
en,02782b4d0c2f736c8bebc4a626abd1addb459fecedfdfd47b8980d03aa82e129,1
en,029573c8182bff4355da2a3280a487e2ce6e8e4251012ed5a3f4f4156c2b1d58,1
en,02b0c49864fb3c436789c885496cb0642419b71b53a7f9df965c3d792b4a75e9,1
en,02f118178a3e06637e34403eff2ca3fb5e15332951263e95921e87f4f83d5246,1
en,02fd741c44f0c8201104340d2f8350e93aa74233f6002e257dc7538754b942f9,1
en,0335874f9afabc5a935b1205381514ce92a12c2712d26d40aae579a8dacd93b6,1
en,033669230647fa21fcbb383e68d847123d8cf91f747c98cc9bb59795775db07b,1
en,0358e9c8362b90d3dd402ba23a215a3e8b1d628a4819b514775dbbc096127acd,1
en,035d5a4cbe9166039d912ba277bf35b3ccd388d30453b22a87e1b29c84b2415f,1
en,0366e5d5c31514687eb42315946f3e70d4c7efceccf8252dfb45493ee90fe6a1,1
en,0373c3333c8729e6b129c54d1ce3455711e20251bb0cafc5312bc7df5c490e02,1
en,037acd9a2662365f369883ad514b05789b46b53b76d2fcbc596bd2b702438f00,1
en,03a1c42eb301af3793cbf1fb2300b8f24b14e4a1bedde097e934470c127c1d1b,1
en,03ab562f449f505eaf13ec24ffd4d8a89cceb8a49826a89fc2f4c7c640dfb852,1
en,03bedc1794b6de6ddcb0eafbf3c60d5f8a36ad92baa9c630675207244984e2e4,1
en,03c2afdcb780a1e233438316d815d902e357abab91dc079ca6a91bbcd8e0adba,1
en,03f57768cf5e64be46363729e7be4a891659e3d60dbfb25fd4c3fd6092d9ff6f,1
en,0419325ebb688700e12106ae310113392deaff69c5aabcfaac15fe9dc0259c04,1
en,042c683f1e5e2699ff908ac155d1c19a9ced675b3632851d6687580535f1274e,1
en,0434b5e1bcf0c5f2b6893fe636b5260fba01ab972dde1db3318fc0d6f378686f,1
en,0443b4103f83234f747e5bfeac4ee84034cb418d253215c581bfeb1a53167509,1
en,044a82cb5ba4b30bd997891111482d0290741a074c4e9792e1afd00f34eda90b,1
en,044fa5173b4ea11b179dff3de26eaa719cf7aa41ca2ca09c32e3a3d7b7a6132a,1
en,04635eac156a09d82262d12058a3497d0dcba5ebfa9ae85b7e9c8d2b5717d93a,1
en,046a93f2b713cc96aa4c5020aefd3fd99d480a1d8358be557e2dc4f718cf52a0,1
en,0473e9f57bcc33f859e03100de17d0ebc64a5ad5a7c2251ae1a2dedc18e6ac9b,1
en,0495ef2a5baa80b386d9c0ba8607958b71587f8a008d48a2833ea26ba4ff9431,1
en,04bc3f33e32d2836943450e8781d8afb963f23ee7a8808486e4e55b1f828996c,1
en,04d036d2ff69a5d392344d9b16cd30d9a6719bc4507352da40a62da57c7160c6,1
en,04f091d93cf94956bf3e43e3ebd993a8385ba1a772a2176a53da58bd7b5b3286,1
en,050c9499a995f2af85aa70146c16b707cc3e77e9f82cda8ef7b628014608695f,1
en,056292fcb14fc805843d26f0df6af7ed319aaf97f4da2930c352fbe77fd834c7,1
en,059569c4f4f0b7d5efbdd4d64dbc27e615d26cd61c75ddfcf24bf9f7db9d6370,1
en,059d0040293aeac6f5ea289eb42773654f4b6d6f64ee38ed367202ba4c7a757f,1
en,05a1ff9ae3210c3d961cbc8cf6f1e18ab2beab7a9520f2c306ae1bf51d28a45d,1
en,05a26492608798cc38e81e40922f1220eb87124914f3b4e36f38bfd665bdb90e,1
en,05b67aee860ad9bf407a53ebed243d8a5644194359c0b4d13ab383c0292c2bbc,1
en,05bb1d16d520be325c80ecdeafc8cafd710dd085b53a75e573e67f9ef4d33874,1
en,06046c7c9d4ac15ce1c162f1e641b3be043bd8b7c7ab05fe4235c16c28004916,1
en,061000e28deb59f59f594a29fc7c5e43fce3c48fbe2e5b55d0768bf2426601b3,1
en,064d8ecc942ecff6e8eeca75e0e1aca24aafb36234ddbc552da1ff2ce6865d01,1
en,066a3223b8962ea86dadf5880dafe95ab54d1106b95b052b55b81d925ae6528d,1
en,0683243bb3c6e0044e5ad01ea72975d0cedf6ceac017c9e12a87149638ad014a,1
en,06ad986210fa100382314b62cb38771a93c14a3a8d16a17ca5282e221c1ebcdc,1
en,06aef367a568c29974152bb8986d71de58dfd6bb74335cfa2a169daf9ed2b539,1
en,06b409860793f90df50539881066503d276b1fa683e7e9d563253859597c8add,1
en,06bcf0a1037ed7810e51c70bd226a186e4c31a79d04922bd5bb9773fd8ea10a7,1
en,06da0fac56ff4cb1ea1c6fefc8d1ebb9b4a6ef974818951620b862abe47832ba,1
en,06e69890c8feda3a03eb147a88704ae633fe563cfe16de42667dad0c56b5349a,1
en,06fa1b685201f3915be696bcf847b9b7b668777abdd72b8a5f9e1afbf2ced07b,1
en,0706750a90f2853f8318b7a5a09db69f9f66d03daae18320d8755d1fdd82afc7,1
en,07175065d6a4dce4a68ee5148105e3f2d2bbad499c85092e6f98267fe7ce8ccb,1
en,071cb79c68b97f0cd9d1c911745fb77d74cf54f1f1e5ccd0e885c297db0350f2,1
en,073c81d0403d747fc22d859f58f82ce278c236268d753e4b03113ab410563abc,1
en,073f90eebec4ed4653153ec72d4ad1be0a7bb9d8b5358cb6ba88a5543d1c9b80,1
en,074f6d73fdbfe57e78de579be2a679f00e84c5810d6fefebe52dd2a6ca8cf4a9,1
en,0755638a184dfa8773a36e3ecb290fcd06edea8fcc229480292c64292b9998e0,1
en,07686cedf3c2e8b946d6aa381bd60397292df77faff2c8eea14143138f9f455d,1
en,076f9e1f95a010c0bb134d338a2d60d34b9e67081910912964dbf5974810a645,1
en,077f8a844d096d829a9008f3868f1bd12173329c23feefe9d211aa8f19ea1376,1
en,07927545d5495449c69f5df656dd1d51cf21f57abe949371bbb11e5720eb7ec2,1
en,07985b4b44737fd7d6be8bda4964488dd96e14b77bf54a8e5f8c71144f999066,1
en,079b565ed91f7e60cd69c921f1df13a30d0e70a1ce5031fa778f243cd9bfe88b,1
en,07a262f477e26ce22c1b49cfbe5bb7a3d8acb49cf8e66861dd3e7f0e72e12342,1
en,07ad379c9414d96e532e903351243e3f7d3c57866de3a11f3b51404fe819f0b5,1
en,07d564b2d169822c3fa9d228f26e77f7e78f1556205aabafa79fadefe60062d7,1
en,07de3acca1888287201af6e868fcff241b81e18e4b514250b57bb8386ac0f8d8,1
en,07e4ecf9edc0341b0e609796263fbd947a70127dbe8c1edbc768deb1edfa43bb,1
en,07f118616072fcfc1122720fbbac3f2ff9ba8510a8a2409319b9385658d89db7,1
en,07f182a47af697c1210290894d4c5820da3d44d4494c04bbc0bda0f5617109ca,1
en,07fef1f69eecb42695aabe3a6b9dbf016ee6aebdcdea613c0f44870859c639da,1
en,0819b1a7fc8b752fc2f9b73b935308c16af7bdbe00cc811b10039fb35fa20aab,1
en,08663c2a7abdc65e609424b6dd76ae8615c8d592d3a0fe969e9f08aa1867ccf5,1
en,0878fcd7b4e85d0fe0661523e58e1d62399a509d5ec5d99e0500332c639836c0,1
en,08b3a6bf99a0707e1e68e178c40a885eb2dc513e725f6cbc647a784e2f4ec6de,1
en,08c3037d5413ecfd608d1c7588c011fb54dc1dc8d9e571e67776bd82752c649d,1
en,08d07c3f9b119db6eb1cb797acde5ed928464c247de58d578ad7167262699643,1
en,08d51bbfc8c4becfa94015a486920829f1b3cab5454ac36179fb382d8d087eed,1
en,08eacdae54db627a716b2a26570bd416fb832d865320311b318d8515dec3d891,1
en,08f1450075d24a23e2ab7a0c28f5049e68b5bb2d9af06a8a984422316ac3aeff,1
en,090f60caa6053aa2110aef7f903ffe4c44511770110d600e38a256003b3dbb75,1
en,094eb67381640b81dd2c3612106a4e9476cf43c304cdd4ddf42f26ae914c0ad5,1
en,0952fd49b574bc3e6d47613be7a8e8031bdc75fecd502705982bd900772cd7f5,1
en,095505711d942f2d5da454ac55ad64765ba6e9358c88d9b6fea731b3171000ae,1
en,096702ed425e0b6894ac4558411cd9cd6445ab8151c2f050a99b0c1e8f51cf73,1
en,096ea413b1bffacf71c6b47224f6cf2fc3557d14e40e71398e60173341f760e1,1
en,0977dbbec44b9edc9b7ba13c10b644e052ded4112530d9522d4d54085b03dc59,1
en,09787773b84950ac4f364ae698611e9a4bee15455a4672735103e57fb6f1c149,1
en,098c1a1a3624ed42ed7ac9e3da3b186a4887b6198d4d655edfd3d3b74deadf1a,1
en,098f5f549b8822cdb81f04d913a9d1e295d522f1285bbf34a284b0fe733c21b9,1
en,09a4cd2aa7054b78e8b774d52b8516e387f2714e4ccd0ab708baa142ac4182f9,1
en,09bf9cfee8f88371287b43f13cc6c0641334e46a20c19b499f39a2aafead6211,1
en,09cbc2d7d0c3d2a652b473a21841711a38114d6bf258a7595b73210a913efbad,1
en,09f013a2404e990b5527b1104fab081e1e6bde79a2237c7fb5f5be409aa42a12,1
en,0a04f0d008473887c2e759558b5bad92826cb37e2a2d7b84c40ab2e011588b3a,1
en,0a0d0d46ff64027a8afdd24bf1a74318163254b978ddae7236c82d2db832a61b,1
en,0a2950ba07bdec62463098b757bdcdc7e6c5934c7fc3c2787462a5438b190536,1
en,0a2da4a7dd5955f6338bc96077beac8e0a56a599cf54114c88f4baa4d3343f01,1
en,0a2fdb56425fa4f819822905a0e86869ed5ff92da1f7abf2881d672112ca8700,1
en,0a64f73ed50fe5110a88c9b67b5b41aad5c4dddde473c927ba937753a4c59e51,1
en,0aad2782385c911a8621bc034c0031806b062a468405f3eeae8aa97af80bb447,1
en,0ab9192dca51d592ac1e73676b193a3710854d51e47c8390982028b15f3709a5,1
en,0affd5287c01073cefafecd00dd4efa58031185b81260f81b891c6497064843f,1
en,0b0143d95b63afb9c7d6b25e37566860b5f26fe350bfcc9cffa8b032e5eee1ae,1
en,0b03f3ad46295f1793eb63801c0f08be99cdd6c7c2eefaf10e8fae65aff22abc,1
en,0b173498565ac5e6db8a9d797824d19bf9988e1574a270d5fe46ce3674f5fb19,1
en,0b25c66554cfef12c066f1c60cfdd6a1f1e6d4a88382f81edec0cf104e210c23,1
en,0b4a9eb81f80700b17e8f52921c23fddf2a49ab7e2aa1e397670d19cdfee87d8,1
en,0b544aee47b734cc7d0cf4326dde3111f132a73e0c8eb47a6d99b4fd9236c669,1
en,0b67ef3ecb27f13034036b872532de1e9bbd892aae6e7e0372b32e47ccd90bb0,1
en,0b9d63512dc1ed5ad07df5ceea9d41c5044df7b132676771c66e323d5aae92a8,1
en,0ba03eec44b2f8ef07b36d8b53941a3797e613912e42e9108bf0a8b0c21bf8d4,1
en,0bd7fd6d85c40e5aade463c5d0355f854e7565e9bd12af37f3245bfdc0d689d1,1
en,0bf2b32b5393e23e8a94340a6c0d213859273a93fa3a5d143cb539ff776b594e,1
en,0c191eb0a8e53d1ac5cae4510f5cc594917a84031946a63799e94acb0af968d4,1
en,0c1c777c6bce755c22a0fa1b4c15d503b03a48b1cf5a62155c26fc8050350bb4,1
en,0c335d37ae1ee3a69749e77ad1777248b9c443cdef6b163b3176775d4bd82845,1
en,0c38533598022ece2a37241809d2f0d444f39788ba94b932fecd10fe821c0095,1
en,0c4f3ffd77c62696eea9d5ff4d0f70a3c5712ce6771a850cf2b8b35366458e6d,1
en,0c5fe324a00c32252b1fb95fc91eea5a0b1201462b4e185ffcf70523987e825b,1
en,0c8bd2ff398f04563c8b249e91d185f4dbc0548877626127e75436cdcad93c2d,1
en,0cb69744008c26b9122500549405bc68d21f4c73c6ac62a83731b65033972b1b,1
en,0cca19870bc6d85742053fe28e62c73858e176b85d94d0615e166ce03cbc0152,1
en,0cce8f2a6c91ce05b497597d2760654159f5c8dea0abde38d40f5b0c17c56e56,1
en,0cf1a51919e06f8a303861ea205902ce5c9ce0e687f7da0d37fd5994697bf596,1
en,0d122a8b2c0149c10f92f2ce1f3dc9b02c0a5f874b07f909a49f5e9b679032d7,1
en,0d1ebd0c2e55207248a2beb5439bc8bed5a0ee27884e7f6fff625a2b4729b2c2,1
en,0d315df2db2e9e41acbdf31696e10f85a2a115fcced8a2e343a3727a053146a7,1
en,0d4f31204e3b34295e0faa09b31fdd9c6f05bf1561280bf83974982a809160c3,1
en,0d507110bc62c3bde2e9ed538f36fc2672f9881a61440b3714a12a167dcd06e6,1
en,0daaaf595a60fb127725e64cc06ad5b65d7e05f9a80841c880589abddc3ae115,1
en,0dab6a416474eed4a9f990ac023f8c3a28b1881635182bc27b2f49d7eb9e8140,1
en,0dbfe71b43046d0d06748d34bd2eff95fc926eeea065241e83dabf44f3b1e45e,1
en,0dd38283faae905382385c8f854203f08377db0200629669f74148ae89b25ead,1
en,0e047a6cc1f308b69ce916873e2ccaa7c881882746880409af78c69dde3d4958,1
en,0e1151232ffabc194046132bd3c9e33fdc264a1d762918812f75bfdc67456fcc,1
en,0e1a35a1cc0385ee2989420d1847fbffeb4c1df86bacbb65c8da545440a175b0,1
en,0e359c168c06dd88744ce9acdf295c18a554dbfda4bf86151594d8669f5d73b7,1
en,0e43197310256f2ce4ad65f717b769ced7499f5f29e5070ef613db51540897dd,1
en,0e46b9cdc82d435a145b3ec1a0865f17eef65f33eeb4f1aa5cd0ffb3497b2ed3,1
en,0e569012d6bed4c2bdac588748b95947314ea379647418c528997d02eb03539a,1
en,0e58d16000ff7dc2779cca94f7414dcce024ebe1890859352809c281e3f42f39,1
en,0e6efc56adecbfa8f1c663d5b1522923b8472d1ebe708e01d0c073f185a7a421,1
en,0e75c0c20c37424d8a012122914a18416690f50faf8f3ccbf61625785a04e256,1
en,0ec4ca63516977c15ff9c704b12baf3945271405baaf913e2f0763f3c496c9b5,1
en,0ec65c0853e2738045b94cef50ca8f297174a24b50575073f2e3cb2d1319b2de,1
en,0effda1e5eda7d77624cd5e8335f32b226f5eede0241efc68939a5fefde2cc01,1
en,0f0d403003faa6a3d4029c0f59a19bae9e22a432cdb8f0bca922708e9e1faede,1
en,0f207f4856946ea1cab60843862762d53de570c0e2a0e0fcc788e89c4c54adbc,1
en,0f592634a69f8c8dc65b110259d28c7e68c48fe208fbac5ce83d95877c1507f7,1
en,0f5f19bb7f6c0b7b6ebe97483f4033df572d0d0fb97c09ac03fbafdae18bcd00,1
en,0f5f6ba3aa64dae371e8ab4d1fde9c6db128c2ca77c472f495f71f554390d312,1
en,0f73d0bae9e6990a830ffc50ad466b5e2b21aaa7a216333312110e0ff2eeff70,1
en,0fb3b9cc0a9f5a44cddabf02ba3337753511253f266eb4bd889a973e8fd16ac8,1
en,0fc601207da9311efc4439a1fd78e489f9c4cc6deda6eb3c24ebd81a4f9a1956,1
en,0ff0d891d9b49b9668657c5d8531d92fa551f9929b5e82e10662c4c750fe48b3,1
en,0ff5bc1ef5e9145521633066cf5d23ba5ff68d73d52e1b041d1eeecea21fba8c,1
en,0ffde46abdf40b94966a8f019021503bf6fbe5f3b6eab421af299e8910af2f2f,1
en,101ed666c038666394e7faa7affd23a5dea55827fbcf965c5b2c136b037f9b50,1
en,102109cd760f6b02a339cfc7434336f1bd2349757d7c7f0c039a9679df4b679b,1
en,102dd7a4f17be5f55aa5c13f0f9f3e42b79e04bc59db22ac4bba7d8b7761a9bd,1
en,103e46bc129375453451f315c31c0a66c0134f64fc4e90c1c6bda58eaa67ff64,1
en,105ed1ab9e93c229d97f5183e020b447359f325f71b7964dbf1807bd98f6a25f,1
en,1061ab26ec06f294d7cd5af2eb3193df47159b76cf23db58b0d8b6cc419642a2,1
en,10746afc10ba3de9a8d8fea5c66fa2c1620a83ace75f984b9aff7ef1b1d33714,1
en,107a5f84a538ed6c78d4c841e3fb90100dea2f15e8af238875f6998ceea035a4,1
en,107b11d30deaf8056f1551ab519898610b17a6154d3d259fd8a36d03383e8f79,1
en,1098da338566f0d0739437c054041ab5cf631e9570c329f346a597d0c330836c,1
en,109b05d309e4b8bc6adb53de09dc9d0165dd789d6d835c608c4a680369c605c9,1
en,10aa397eee234daf9af4b2c63ab8d3eae4470d781ab31eec87fe04ab820094b9,1
en,10bcb2f7bdab5543eceb6b2a9885e66217d9e1e0203ff3ed4b5064f9aef0a4ce,1
en,10f118434af40a05b854a88554661a866a6bbcc4a13bd327944056081dd140d1,1
en,10f78bebb980057eb090546905e320ac21e81db07ba193832d659b71b062622d,1
en,10fb1670f65a372c2429cb47fd5f2b8eff64fd5dd945f6501bb5196b3f0c9756,1
en,1140c2b2386a3543b85d401ed506413a67d20048cf194ba4901edc2c973bfb46,1
en,114d03cb5108903795b812aeacf43a7635c08e3ef542c257a794c2c8cd8f5019,1
en,115d32021d6e9420be253b7d35e7727b437579a6de2abf29cb0f8348e16b2c72,1
en,1172063c98a52a87cc9f708ce2a87d3804c075985c330012a64e1f8920d51bc3,1
en,1179d8359614ef3a02111ef6859827ff4f30c9e769f15bb3b63a08b38965442f,1
en,11f672456cabbd314e7bacaf9ee20e07a16d35b409e655b9b76f31cdbcc79fa2,1
en,120c219d9f597e7a8688e5673c1e5fcbe2550d3a6dba07d978527136a4cdc460,1
en,123f1c9e687c0b3b2cf9486dc4e694482b130ab4e969e21507405526215af55e,1
en,125547d557a643c44f963e6ce1ac163c79a905228860a098f492ebff09a2a1a3,1
en,12566ea0ab27ffef914468b5cdc99107fdf0f247d2492bf36ea29d630668ef83,1
en,126e17c3d7eb8535ee43d39a7bcaf228cf0faa2e60c6e1cf295eb66637b7ed68,1
en,1272b95117ec73b8a3a667cdb437a5d700820a2e597b90372fbde42055b7ca2f,1
en,128479803a1c7a27ea5f4d38fc1b54c77b4e4a42fd439af2cf1a7155b1d27bcc,1
en,1289d254f67a0ff8e01ae2b4c0674358d50d8d3fdda0bf6bd2921fb31754f999,1
en,128e1fb9aa827000661d49f55b4dfd1515d45b0fbe7810f6b05f0e342ff6dd87,1
en,12908fd617f4afc2d1af5583fcea4a089a0157c316b43a0e5899c7013e669471,1
en,12aab467f6d1ad0895912f07a0a69331fceab9183fc312fafc153071e9a7aadd,1
en,12b99c90502c90aedd4f4f61c036d32d5e6d7caf6f4cf726ef6463a0a1193e2a,1
en,12bfec43cdcc547f6ac18007cd9d2195b456a6a099727c42ca6b309ae8c93e5d,1
en,12f23496e7fe433fda832aafa0afcc62b3589eb29185fa3e3674cda4d6ea9998,1
en,12f9c1983e69725e358732e06fa98ef2e114c98dc70893aaf14d02bb01002705,1
en,13247756449429e76f3356805f01a7f7bd693ba8eb4db5897701f04f72b0e697,1
en,137637ffed23886f24cf381a17fe079adfabc24d24828a733252786ee7d63106,1
en,137b36d1dc50426c769d4652675af08a6d73392eea37b9164a5b5b813f502122,1
en,13aa93fd2cb47958e2c45121c90fb319aefaa5148d9a5397a77b7c3650e194b0,1
en,13c931fbb8d5cd308669c494cc555f261615e1c19e3ba73a17e1e450fe471f94,1
en,13fc0b3d68507ee095b10171cf720a977ffd8a77b0fe2e24d15c52f673806fe9,1
en,140675bee5a6f07dcf587515ea421c758f02f1432de3b1b307adea6c8d37a0c2,1
en,140a7403ee42aca445e294dd8fbf887481f1ee8f10efd07ec724d21743b6cbb8,1
en,142f2002f5726f7875121a49ff3758b7e04a46b7ed8c915e4d89270135b6c6db,1
en,143965d80a6982eb1ffdda71cf6db875ff08b55994a17776415b8c3d7a3b3fe0,1
en,1445fd91455b0f266e2e9065d3b6a3b1215fa22ed2a128955832aa35afb14ece,1
en,144cb324aed26dbdf72751db935c999cc8c1bea6e6607d6ace3a70f9e02f6496,1
en,1469edfb2f7623c1e80b0b9acf6d04a3135df1ed2d0fef4248c08c33952e8052,1
en,146b7625b3ff860aa5d12f6aea753da058d0a028bf6eb0060d5b4b46ff915474,1
en,1470461f39d0d5057bb9ee1ae845a955769c26206232720b6bc93481e62ddac2,1
en,148d235d78caa725772ea9fa810ee8ed34dc99fc5bb83617478260caa77c648b,1
en,149bb1e2368dc24a515ed9e3475308c16417263a2aa1ff3407537ccc686b5058,1
en,14aefeba04903f29d6a33f8a525d36de1cf18d5bc3185b96dd0ab1cbeb16aecc,1
en,14b8c5f7b242361dd975a82788cd14adce61e33131275f550b6d848a0939f546,1
en,14bb0fbfc758ecef990d4614313af55ded0e7567f699de60d5ce1de3cc6c80d7,1
en,14c6da57e8a5a1be203851e4fed6b3581e0c0f5787eb3a296d1d7693c5400579,1
en,14d697dbacb2540fa0a8b26f285f64d1a1551ad92a3f5d7865cf4e504792702d,1
en,14ea37af40a273d39fa85d9680fcb89df69d32aea9ec4ab2bf3fc8de516d6b25,1
en,14f944d3fd2af32b98ba6f8e4c771beb27a7d27ac14a8ad70bb01a884f58b6d7,1
en,14fca4f62ada0f2bf232c6a6153a2a62e5151038c81ae4825235c964f477ad8c,1
en,15228f25b7ef4c33b9f91c776edb894a25b0b0f29bc2a833912545ad34a4ff6c,1
en,1543eaea5a4eb64c31d45201b1e23fe10b6456189c21fc266bd620793fe64e19,1
en,155195ad56e556204b26fec187f57f4965579e8db3abf4394ffbc039f8baa87e,1
en,155afccec2018bed3194640973fe3dabdce9ce99ad159ff4fb65140fe91d5b89,1
en,15601af39575a513f8fb576109b22823e831764557589cd903ff0eda58e4fa5d,1
en,15a2e569f0b58aca09792a824a042f66b60b6795ff01c0265a3966e0530f1a5a,1
en,15aa66698dff5605084be629b4d427aa1b943a61a0064b49d7a71bcb4d1028be,1
en,15b26b25a502479bb2925cd0070f1f595f3109b8b3f8a9d0997339b37781c1d2,1
en,15df5648fdd49a3a402298df8a3f57f0bf8061df172d0afbfc807c28b1703d6a,1
en,15ea14e57df107b6d3f5cf4d1dc0a159f296f43ac105b5b8a9671d11542727e9,1
en,15ff5ffc16b13d6cf5eae8f98aabe8b0aca15fd4a18f4878f6f49c07cc2747c9,1
en,165309ae3f7b66f2e71b8187dc707111f7ae9e588cf1d7bb5b04b56f5c57b29e,1
en,165a7dc9adb52e37dcc0f12a7d473d31ce6cad0ab31cfcd1864f555345d893af,1
en,167c9b741da02d9c9a6690bd0deb01a3250c07d2b1ca88f787f35088de958978,1
en,1689ba52549bb020eb830022dd670e86278d47a1c4d51b732a338c499f71fee4,1
en,16afc8005d5cf3b98e71380efa2de86422aefc892e0817169a3a3ce473f5e449,1
en,16b5c4684fe7e1c4242e40209db77de032602c1b909a73ff7d97263b45777633,1
en,16efe40001e62f3082c5074d6a8ef617acfead3d443759d0b47c1963e357a662,1
en,16f2e5c4c6e4891f71deec6a4fabb917cc19cca54a7ba5c1b032aaa3fd39a7b1,1
en,16f7c546b515c00bf57f2927e56049eb484cfe320de2e56343b6bd8aae6bf9fe,1
en,1707e12d6cbffa67a4d022fbe8b2ad31c4e7b68436bea9a7461f3b7377891796,1
en,1714e4f3b20c022bfea3e0d1c956f07f57a4d354917f75963c444b62713af875,1
en,1721ecb03cc22bd4e3c8d1faacd123bec09b77dd7e7159cce1bfa50dac2cfa7d,1
en,17286906a728cf01041f7877a4e5c1bfffe9dd75cd169b53724b98bea67cfe84,1
en,174c6983e0f10a559fff888e09a732381b5f5546500c09b8fa215a1b784504dc,1
en,1757c24bd0be71a8d88c8185ccdd3c01bd5327a26101fc9d45ce4edaa0db60e2,1
en,1771ce288dd03993b3b09f4c0b2ec879028d8b31655e596de3da08dfb6c44133,1
en,1790af8c48ffb0ddd75dab4c04df1112a6736fcb308184ffbdabc0238b80b1a6,1
en,179c33a8723b99175af27d9a7caf8abdacd254e5846ad8c4b2535b0ef22fcc52,1
en,17b78458fba24174eee7e222e9279f68e00e9b544f220d424d446fb105e7113c,1
en,17faa5d903646904da8cd6b3b2a732b7e5b66c72b397e727256503da7e8b62ca,1
en,180d072b1dbce7ab2fe393f04f9dd2afcdd04035ac52f6f4262b406f64169c1f,1
en,180f4a392c6a2cb74eabd142bd42496eed987f365ec2d786a15220137daaecf0,1
en,1824ab3243290d0a0a231af7b218bc4a7e2940284203b623985a4e132673a6d6,1
en,186d3b0f0a1a9e5188044263b1cc3ec949d52d4b12694db7e14e247a1aa2c005,1
en,18904729d73887912fc63736eb032f8fc5f69431b249c62c884b1002b2deabc1,1
en,189bbb0c0ab17e0f9e397f7a5bf3fadf34dda4c6649a80dfcc145ae9756f108b,1
en,18a9fc20751676bf9415dae7bbd4f97ef5d75a9bebc1970602679a32f1f2ce1d,1
en,191cf808dab85091fcdfa81dc3d0070d98530a4aa15890d5da16ac33d9a54b09,1
en,1924a33fd335a19a44009c360b28d5a5003d0d75a6cc3dd49f1d8dae7447cb17,1
en,193224225cda5be2411af02ef4eda98a692b7fb9e6f654687a1d4d6d74d7ee19,1
en,19465fa03c6d4d503f4b83e1ebd763420b8e7971bac96c0b7cc94d189e10407f,1
en,194b340d67bb8d38a700f4f6bbd8ba35f985844b7cfb8c86be41bcd4b93e4d14,1
en,1976ff614616482072ce1e187d08dfa45a470670d3064f16e0c9182e24a18307,1
en,198dd88199a236d24ab0b98b4318a10ebf7dc02dfba563151853d4d22cea222f,1
en,19997d4c7dbb1237af4d16a7dffe07d543e04bcb5354d7db71c78020d233d4bd,1
en,19cf1669f07d7f0d636bd89f25d735ef045e17651a2ed037fbcc8ea7a4338f52,1
en,19d5b0c390a72e8087c8d5f6f0712f7570daf5ecf19e322c70f31faebe695065,1
en,1a14605568436b2c8deb5bb858e74736d525b97f65053b3298da22dd6c822495,1
en,1a21f3e9fb3249e52c49afedded15ad0bca846d67c893edbfc6c64b18f6f85c0,1
en,1a23f471a57a73b159a9d10a9dd9dda8e8e64f6026e29d468ffa45033be423b7,1
en,1a3c4bc2bc1683ef8bceddb033091bfe6109b817bfbd53f3c317a1d27ddfa9e7,1
en,1aac1e54e65f8782359f6f955675d3f6b662bec0599e514feae4c811e5b11de0,1
en,1ac895a7a7c82970bbf33d26c72fdfe77fdfacad84f5a7dc6e6189cfc3cf9462,1
en,1ad445c9a361fdaebbada10d9519591f6aaa53bca646116c9a3c05c5d85297e5,1
en,1b107a866fced6cf9c6905da5bb0518fdd0fed3a667477b578e82d36f1ccdc78,1
en,1b63c24d76d117db855efad8b87fc4c6bd790772e28cfdbc1bd2437ad5568744,1
en,1ba1b5d1295293974c95648e142b6c3d39463d388011b7aeae96b50bd29e5e5e,1
en,1bb2e467364761c1834b456205edfe8f79b4f40d6a44b2aa202ccec1f5fdb6b1,1
en,1bb4a4eb717abc2a1ea616be4d576bd5860f2d7bc7c493f0e2d7c829d33170f1,1
en,1bb74ab9541e8e2db034b16cad079d799c9d5050d98e8bd1b07dcd2995a7ba5c,1
en,1bdf7aed0f2d38f52576332aa386948c5253e80782ff2a6763ed2b54257b7104,1
en,1c084daec84117211909eb84e28b372450a9ae67a74016c1c528be0c471287ed,1
en,1c0b6b71b0fab1d97f19ed4dbaeab9cebcdef486612b5060ee2d6a4008ed2e8f,1
en,1c18c7a23d571877361dfc4c25bf64ac935412b53efbba826b5a35d98f3f63ed,1
en,1c23f61d86f65069037b143e75e652d4f4ad276b7546b588ba085beed898c566,1
en,1c5042d32b20f1afc160607c8803da07dd9b397530046fbc2b76ca4f2bb86166,1
en,1c850590ae075ae1ba4e1ced6dfd32e10b5314a61c9d4ded27b47e06c806edb5,1
en,1cc7e98c8bf6d9d6e974a862fa8ff13a589647675aa513639ca2cecfffafe1fd,1
en,1ce65ba6050716eb3b8d1e6c2e5024b680da654772d6d9d3e9e9ece81d17e995,1
en,1cf783d3985bf214bb33e6b63c88e8b92cd6a86aa46331f922a171328dba35b2,1
en,1cf82124b87d01fd67af22de01214d42dfe33b47474066cc00909e1b32227f49,1
en,1d0ba4eb620ecace4708a254b77bf8433fc1dcdd4ee049c0d25733f5a7d97e91,1
en,1d19fdbcac23910ad0a3f6203ae4bc8d532abe2d706156279709b521e1ef80c4,1
en,1d2c894809cf620860b7d0e61e37ec84113af087f9723630657558fdfe523c6e,1
en,1d3097538ab489109c97cc954907b1ce7a1b1c4313f02a20857bf2bcd00bbf82,1
en,1d392382d5f834057ce11bc7082192efa7168a42ef7e7bcb039ed54329806d86,1
en,1d6e56752fa2c5d1f3beec9e0ffd0872fbfdda1bd5298ef66be57eb1e5afa13c,1
en,1d718a21d0453fe648841a52634d05877629d38ff56db4dc35df023131d216da,1
en,1d768448847308e435feb87c31a801360a27b2798d416c406f49dc5779f32b7c,1
en,1d85066981a2f81b843cd4c911a915d0bdf4ad88a67382a594d2dde8d15b28a1,1
en,1d938a0fa6750177e0cd082493bc6d9c9cb9f333a81174d9929617be41b35670,1
en,1da25447911cedc0dd02aba8742186c3c11159c15d1892a6a66c778441d0e382,1
en,1ddac2d7dc0d53af90c18ff2970b11cd6e9ca4182ba20a67fe237c3d6af6cfc0,1
en,1e018aca418540833f7384aa565a31727ac1d567f4b73ce00e0f6903e4a4f7c2,1
en,1e2f7460bd50bb07009838f57efbee38d495f00cac88599e56c09f8ef26dd674,1
en,1e341fdde405be7106c7d8e2025b41b0dbdd1d00d5763ec44a872eb7d5b077a4,1
en,1e430868f5fd2c97e20d4672d508b954036ee699c6a7e26081418ebf9ff8333b,1
en,1e6add0676ea4604df2ede22d5ae61e2680eb92bee71ee750232657dfccc8202,1
en,1e73300e3b2fadc25ec2ff8928faa56630bf703cd27b0978e561cad4bf7cf6b6,1
en,1e76d0e8e72f51da722d748b101e78152c2412ac8dce52ecdd7037a0cbf19091,1
en,1e96557ea8d076b582e9e188d42c910f87dfe83e963637de0ddc297065e4576c,1
en,1eb4c8dafe2c0cebc6833b743f96bfa7cbb0e96f4df7822ac5c6fc4ef416f646,1
en,1ee0d13915991c9e847b3729fc99bc362a6f19e44b094992d7ceda4fc69f1993,1
en,1eed106e243d88f1f0fbe4354ca03caba413afbaa7f95a6bab77a822f8843a07,1
en,1ef82541d3bf7c41a6da7460ea7fca16b54b0613ab90886cee40ef42b0b3b728,1
en,1f226bc89a1a83d5cf60f25d9fd4e2448f94225195b367c0dab5f9fdc9c4210b,1
en,1f23dfe5b63235b7b5ec93c78808b59107b5a532ff05369eb158675e454ad44f,1
en,1f23f3ce810b750935330d98cbf9b41031a3f549ea5ec5a1e92b1275fb0762df,1
en,1f3094174e4d9a81602eb98d623e38e23e445b1de28f48cbce319dc0fbaf3f35,1
en,1f336290f7821324a98afbe707cda3284b709ceab396d7f9d5184a7226cbff8d,1
en,1f71ced1349190bc4a3ca76c7bc817d5700b9f590b235083dcb16dcb62cc8088,1
en,1f96682042c7db8aba62bba1c741d41360a9cdca58f13f2f1cecbfedecda88b2,1
en,1f9a78f8be3acf7fd9f64825685523bf990a100a2003f4445c0ba3e0f5c8b74a,1
en,1f9ddd1fa8f1ba6cdea3b2a5dab27e6857427a12a05c6d9aea9cc0822b7ee767,1
en,1fa81f53ba0be10b2a1a7383c4411c3efe2512ce5d1ecb7b35b974bf1570196f,1
en,1fb0dc3ac355b0e0b1af010b32f7b65ec8273c07ad22c57c5b75a431ec2b7cec,1
en,1fb134b9571eb9488c56cb66af007ff767e7c37132c514272dd6bbd307acb643,1
en,1ff8db9c42a3b612f9bd8fcf0a4920245a85894f665a19c739ef6e928e275ee5,1
en,1ffd8db6dabc0a0cbc57553e351dd42015d9dc0ba3b53b9522f1eaf55c854e80,1
en,202aeb94062363ddd04ea7a0d7f0027b14e4a481b7c7638aea3e08349d1d7dbc,1
en,2046ef0791068d69410ed71b57254fe679f5337619a003d2c9a407ee803b1d11,1
en,20596e0807d7add75ca9c087c400cdaa3a76aad0dd33d5337c8e96877d7671c9,1
en,2085e6bca753130bf39caad6f31f2154ed107e1b7197cfc110794af2f789032f,1
en,209190aa71c0e146ed974e825861c1da6a76bc91a7137548f6419312f9237053,1
en,20c32a826e87b90be05544ba24901194dfb8cc802cb923ff427d30406faac613,1
en,20e4bc8b3821989e520dfa5833ff82429228de4d932dcf6d167036eab4596fd1,1
en,20eb0338bcbc792592f75bd27003b74f206ba7ddd46dde2a427a100e24fa6b58,1
en,20ece6a002fb3a6e5633e86c3faecb8ad756365973c219c9c5426e392b090c67,1
en,20f6e61dbb443193d8c3b049525ffe70ba193b084d9e5a5804d9e54afc5ba330,1
en,210c6a815830a446002f476ad77107e1510c564555752987401b4f91d10fc30c,1
en,21162a113e457c50aa1a777037a638048678ce8861d7c70dbd27593e2460f4bf,1
en,211b886d601e30c954bcf9e91021f090f7c337e6906f76c04a3a5caf3b68eccb,1
en,21700a04c4938c53c4062beae6a5c30de786e9a08854d0a35eda2bd3288efb8f,1
en,217d63c74b8b760d5fbf9afd6a1604598575eda9c8c5aee0795b330ee0471de3,1
en,219c3a90d43665bb36736fdef0d8c89fb3259d70e9858b07b8686d8918f8454f,1
en,21c1d6811e4ab44d4109d9fc9afb1293190aeeba351dfe2fd7f45f92e8bb2909,1
en,21c5e12999aa23229141b2646b805bc316b859701533ac4c92fad8adcf16edf4,1
en,21d3be19c892a0bf470bea8fc1ede88dda326eee5e36f2ba444fbc8416f39c33,1
en,21e2bb13058573ed8971652ac5c8ce059dad21fbd97be8b36628206124b3d301,1
en,2232df19ec62a2242ef0bdb7307d5203c4a45f4520c162b4b7a555982d0ed00d,1
en,2240f4ca28af1c53e9532a9be5fb61ba5ad87fb6b8142f3fb0c6c6002ac04338,1
en,2248e669ffed9cfa8caa6df2567d11e1d89fde50d36d767822e06039acba98d2,1
en,2263ac0dcc41667e26fc6c050877ddb079822a4af7f512fb714840b467ed3d86,1
en,22b3cbade544a762ec3ba489888e5aa37900ac24335ec05d9b7cb2891d58246e,1
en,22c91374c660c0ae4040456d3f7533c53931391383b3c577240a756d4821f685,1
en,22d89905c22313cd4d851210002121fb5ee35a99166e21835051f195026f0717,1
en,22d976b264c07619c8e476007b4bb97b7dc25b439f046e97950afac0b80b3fa7,1
en,230f84e1e1c00c87ff6f6384916cf512be0f5d75ca1d231d3ca970a48ae9b8da,1
en,232725e6c048069f839b29685372d4446cf1f0fc1f186e11263f808a87c1aff3,1
en,233325d427d88f0b052e28a451376853c77ce33162880834fcf9097f4bef5578,1
en,235ab7be5648647636eaeda10817c947b761784f1e751cacb0339d166700c4ec,1
en,2368c60bcffac8bb613b03213c6a602283c3afecd1392bb6474577cd9d5b319e,1
en,237fddf140cd1727bb45a4c053a49242cdf1a70f90663479c32edc661b06ecbc,1
en,238c78977bf61771ca36d5e4cac759b38d26a73c1cafe7f484cf610e1af95ef5,1
en,23a43b3714981a914cfda891d8408ecc67593bb5fc2e26d17a13c10fcc485bd5,1
en,23cee3472dcc50cc6e92235a0d667e85c0ca30a01c8ad2250197fcc26a5fadb9,1
en,23ec51a384979d1d87d2d8f6796248f1430a39ce74357e03e1e0ebb424e84655,1
en,23ed190e253fedd8c76b33a608539b5b19cf23e8432ef0e518d69447243d9ff9,1
en,23fee9d45ce12e35b73ad068d28955922e054105efec0d63937fd0fd8393fb8a,1
en,24055ddbbfc8e74922accf6ad0d62c62a20d1a1c0f8c06897e8ef4dfebc08a07,1
en,240b3ed65fdbf3fe548509c82c4ee718e2f994ed6a8593cc01348e67672b6138,1
en,24168989a0bbf9c2d0f54c6675328dd43595556f4de898d7f35293730dfc40a0,1
en,244482714f717441e8d10c0bc7fdd91a2ea87a1aefe6ce446c5b44a935143f0e,1
en,2459b6b6bb1e74688d397f8aa95f4d020348dd3f25a9633da5425f7e763e71a5,1
en,246b70bd3da92d01f5cc3628046931b0296c8d8733625097a5ebdf63e1379f38,1
en,246ca5abea0c5e6ce6f98fa985f1b2377aa67a4d1159b5f4cba8539f8b263910,1
en,24b2d1c77a1f270b1a47f8360ec885a3a0bd234f43cd00f846732cacf904591f,1
en,24e4a31144c11698420ad7eac7d240fb3ab4d1693ae53c76816de8407c3939f7,1
en,24fb71a93278c5f7065f15fb32437dd984f308f5f9910c38ca505ed36b6dfb5a,1
en,24fe4100a414eab6582f22537bc887a012f9042f76e4f17a5db528ae30389408,1
en,25357f9e65daecde07e0bf3d0317069a9c3e0268d54722d107c30b4b7f1d6898,1
en,253e2efd26d72483eebbfcd4cdaad83ca6689e0d89ef05076e0bc7467ce65cc2,1
en,25540c8a86b0afa10c2427f80fa000df66c4a2bccb07c692bf6ef6a0d26b0d8f,1
en,2587cd72f27d474186b6b425b67692c4300d6522b6ecfbf276c3585a71b0bc8b,1
en,258f181d40edbb048e0d5633079e6423395f5f8ba423539ba684d9c50df44c22,1
en,25901b04a9d8cf78b0f31e811c3a36d54ccba812bbaeb2803d0845b1e42a1ed5,1
en,25a034e4a5cb83db6b721e1ee6bb271dc115fc13a4f081d4f0ec2d686e388261,1
en,25c711dbf0adf59d3b4a44151dcb8bd92c52e40acfd4e28992dd3b6df899854b,1
en,25ccd1e910b0ce34ebf6801c5a961615b681d09b70e548941538681e0e6b8bf6,1
en,25e0f7cc7106a563a2b2c9f3d90049f677bd3aaa23b631dbdab3fce4a944e2a9,1
en,260fad5fe30b76403eeff943883de317d82468e9c7af95b13c2d1666924775bd,1
en,2659d91c9d60197042a8f17c32c0db793b3293c2e1c3b48979fe4675474b19ac,1
en,2663ec1629ca525316639ca81b9f1739e6e55627259905ea114b44c0c311816f,1
en,269fdf4e64bea76906d4cd6144d7e06d4e496a092028ef3909d11d8f39f47210,1
en,26a23b9fdf69799189c5398aad1295c4969dfd43d564aee5edc3d989e5ba6b8f,1
en,26b3540ba53d3a9c08ce8f14d8fd879b77bcef7acafae8f5cb607c75bad78ebc,1
en,26dff454583f82d5fa0320551ef3e7688423a6c5d09302823b458ce7d56dcaee,1
en,270ce94328d540e97b2899543fd7ad028747628f13bf87bdf68137897afdc17c,1
en,27108de8277c47e5f4570ba5aff453854a14bb74b33aff6537371478df1d12d1,1
en,271ed3280f8dd0470692d3e1cdaf5c6c92a78bd720350019f55e581eca6e143a,1
en,27206518d7375c0721f327f61d4df3f8d3734f605360431e62b8d4a4046f8ce3,1
en,273bd0344cee8cd09e755317864e1d20643f02e5e35f2c1e54b9a772fbed7b4b,1
en,273c9a260108dab9be3bf873c3bb1cf9274113e0359ef29fab0d2c249753f69a,1
en,274111654e2de65f076b3a61ae239b5f6bc5d9dd68c21a3b00b1596a47d5277f,1
en,274d5e7fb7f59b0c53e9bda82d413205d415768cda463f4bd03d8f614acf8c15,1
en,2750e178a0baad6a5814c0ad637399debe18db442112f7a8e9b9b974dc4b90c8,1
en,275a991dd95a55789bb70f96da003042b8464b323d1aea3698102ec69da303ef,1
en,275b86951f4a39897351b13279e5be025238b70d4bba6f3b06574df8fe5e8cf0,1
en,27a7033c5563fb82a9e47a01f7210e90453cbbcd9d8b03f5ae5c7dc6e6c37a00,1
en,27b14aea0fc6a5ff88472283379f89ee08bb42a1e4ca01a35d0dfd09d2630c43,1
en,27db6e53b28e733c636571dba545f85c0f2b714c37a742f3441ac8fa66f7f1d8,1
en,27e8af7c3380068944ddfdb9bed5a05573f9148108f5e480f32afa60bdfbb75f,1
en,2807410d3fc1e4d54299ff835af8e99c226dc930e7a74258a76e56b77513cd1a,1
en,28226b1d29748774c76315c31efab461752cd42c9eb36939c480d4bc3f0f2746,1
en,282c3f6743e4ee0b5e22a3f92da4459e367baffa6084e399913101c704f6db56,1
en,2832c38fa5ba75254155a6b269d46a69b37a9f3b74482f21542a29f2700d8fc7,1
en,283955b914767ecd83542386703bcd25f4ea3a105243260ad50df42e0900b83a,1
en,28a15f5bcf49cdf00822e39ae498594a3ce348c7aace086bd8a73346c89cfd39,1
en,28b1426f59b2d84c710ec2ed1b5866ca8ec03d30c490ee8a09a2623f4796ed92,1
en,28b60026d921ba88d5b7e1663cbb7f97eac86798d14839b0c950ebea4d01d82e,1
en,28b64d288e103de8ff43526df9062bd887b738dfcaedc865a1bcb482506a4835,1
en,290f3b2e340c098b645786787aa63b1dcce82fa7047d9736f2546268669426a0,1
en,291ee682294acda78540dd5998aab024e37901f3cdfd15be1cbabe802b455c5d,1
en,292d16c229e41cd21f62314306b7a4b7e87f61bc5523a4bc843bfa4a9db886e6,1
en,2934cb4ef28dfc926f8699f6ce158cc9e28b3d55b04856ecdfc2a11225a341d6,1
en,293f899d8a906baeff94b6e563a52880f928c3b31df61f71605c18ce451d0321,1
en,29424e6c3bdffb20ca93b47b5cff6703831e7e18a5b7906e49597ea7aa6655e3,1
en,2948c965df17296682305731013bb666a25482d2b11fa751caea25097a227787,1
en,2959854ff090545d2d14cbbd12f6e8fd366a50d1092f06d77dad981a0aad3476,1
en,2979353bb8d441f7c02040cf2b17c4d5f1fab8bf828083568d81e748cd9561b1,1
en,29ac21917c197b9cd992e3d19829f7ed1851bf6330994a4eca1220b03ef7a737,1
en,29bfd2c02c796680b6a9944fdea97dfe879c7deb555e0a5ea1fd0c650f91d9ff,1
en,29d5c6786b75252795e7a20cbc840d4fc91e27eef50e8d20e257f22fd20427f2,1
en,29e37f965cd13c08383a969ab9c54d7a0da9249ca7c9b9d24dedf572c3bf1680,1
en,29f7c7ba10d66becadd818b55eebd52baf363c015625d2ee682c7fe2e4adcdcc,1
en,2a095c7e563d901b5575f21397d6466bc656d69c8938c116bba68c3b60897942,1
en,2a17190809dbb295dff03074f4ff5a52c7a2d021ae886721a1a42a4f5d1b7b8b,1
en,2a67dea71c9736893f822110c66c40aa70fd926f837096db7d647b9a8276dcaf,1
en,2a6bf17826bcb516e93dbe1dd790134973967c6deb1ad9fabc933fd7fb3a6961,1
en,2a868304e3265eaa77f64987de3d59590b201ad74f186d624bf3b6cd0ad026ae,1
en,2a88fbcfa86f5d55e5b6c646ddc3c621af891d15ddaf5655796d9fe38e45f489,1
en,2a98f0cc55795f1fcee8eab68a1d2a60a98d41a6f212ca38bc4b55b2ea0bb4bc,1
en,2aaf1352d1f7723643af85116c504d142e3aefa8fdb412f10801fee455cf01c7,1
en,2ada1aa4eee776dd4be57c04ea2ed6a7fc668341dbcb0545fcf767349eed3744,1
en,2adf1fc6a5f95b4eb65110eeb2080ff4f6c0e273a7e50773aaa46be907b242e6,1
en,2b0c36c0eb82850e4e0b834bf95bd124985c0b60f271944dc163ed6b984cf66f,1
en,2b1e53eeac56229754298b65d9898ddff24343729ddc611b29a5c123c39335e8,1
en,2b5d54560fa12190ea5af03da0da7b425ab4aa39adeaca7e053ad61940da62cb,1
en,2b8178e0ea1877a092db9a9157d0a21a4d38af880888ac601f8714a60fa440d9,1
en,2bb3e2276b98bd4a6cef92c33f917e700ac3dac0dc037d60afa9870cfc0f733f,1
en,2bbe3fafa26c50652cd92bff60ffc10f04c6b5e75c88e1c9a814b4d428f803d8,1
en,2c138cbe8b7db2b221b782bbbceab1d82e60ada7d078e2b27d48284023da7a09,1
en,2c190a38f3bd15d59d258a784d50f9ebf9cc0c67fb8aa7006999611db5e8c714,1
en,2c20108bca6af9efd9deaafc119d7a0f666c32bb4552dd6be6d75b8fe0acf854,1
en,2c320a69cdcaf5a6bc829a2828f6a916395551096182aa6346347648f04560a8,1
en,2c3bc1bcb793ce8a0aec868b99e1fc717c94410dd85e3760e47f54939b958cdf,1
en,2c40765a5f2a3f30bb3f708f8b4727f7fdbb400b24952550f83db71cea7b6c64,1
en,2c51c0a581816ab8f20459cb9ccb3c14b2cb170f3db800225a2c3ac3bab0ae06,1
en,2c57ea31256ebff042000e56d18a00749361d82bd4c5b3f5f0eb3de5aed36ed3,1
en,2c6f99b1f860cc6f6362f9f4bf092f337a7ddc8440c30238d00817cc4e6d9750,1
en,2c88c417303b513761accf9a180b7b3b0c56746fc2fbfc7b728f9907600fa6c8,1
en,2c8953534154839c7ba226c5c27a95b96f5f4d457ca3469eb04508cb57a7a7a1,1
en,2c9130bf0939025220e8c971007175ffec1dbc45d800696d6951da4d6ce5fb53,1
en,2c99b96e74c2fec5be5d86efb1ce7bd110ebcde62fc25c133b396875bb78a653,1
en,2c9f87645136fd07c540803fe0679067b60e5a3f6f61344685653c317db64ebb,1
en,2cf70b994a3cc54408e70c341f649e53e270235d5998f5d7e3116267435976dc,1
en,2d00767787f009e74aab2e6c056516507567d8f5331cbd61e7ba9fc8398c7f72,1
en,2d15ce643eb2449aaf8927d00263733a8e4bf177904ed7ae006c126beb7cfd26,1
en,2d5a99daac1404994e384a4c72c46205739a218ba35fcdc34bc8af6c86c71f3f,1
en,2d5b98afd1bf435c14c41872562b55b59a40e2873f861fb1860bac48112d4701,1
en,2d78bc8fc56b539c6fe707f7bfdb7f000b4731bda818b383246ee4e9f44f292b,1
en,2d965518a3a50931249ac024a45cc36a2579227c6f814c663e9a406a8cab53f4,1
en,2db3539c69bd71c7c89075fe798c845317e7a53d128089d90b8f97f1ec47698d,1
en,2db7d5abe48a30b9871378cdd7001b7509f03f4d9fe66a94a3b8d35e63e7a549,1
en,2dc9b9e4780be59daeecf15815c67fd2e5163495ed66b239cfe5bac27e932199,1
en,2dcf633d60ea01f4a48a4a29171064204ef30dfe824c38da5b7632673bb98db9,1
en,2dd399be8689eaf368fa6065420903dfa659c804b7ac5dff09fa048b7f987d53,1
en,2de9964c86b7c5aa852a0feb6abffaba32609c0e7bb1e4fc18246da698f0c8a4,1
en,2e021c6919bc4674a5baf315e06dbef86af5051c22d559031ca29e32b056d360,1
en,2e14c4b5fa94bcd82346fe2279de7692141e584bb8291a92d293f78ca9d49897,1
en,2e1a7aeb644fca04742505485426a5fe2f0a8b4549e41e9aca5fc4007722c77b,1
en,2e205717b256ad280af96993ff8c220b4044161b4a3209b1f9fb0d20fe776ffa,1
en,2e3a67f8f3bfa04661568a2be7cf8222a8a5ac2be27036e3f6d02ec823eb5724,1
en,2e7577e22aa117139f6fc39bd2f4eb13a124764448147470b25e337ff2652370,1
en,2eacff2979cef34db08af2f230ebb37eb871a9c007944ab3bb3e034f5ec8c125,1
en,2ecea4a5886af9265b90194e5bf5546a06627307717c81fd9c0667219e7015f7,1
en,2ed5d89d791af5c366098897ff6400e18695580608f021b941bcd44fdb45b6a4,1
en,2eda02fed3f28144241f8581840e7cb86f8cb5a7ad0c2a5fce732cc16a691b77,1
en,2ee2e78b9ab626e9d14f2b02ce4860303b38433cf2cde2e7399eb46c3f79db07,1
en,2ee59c0b9b6322710420d238c5770ed805521b07e82df90fba43a0da934db744,1
en,2f0a4db109adfd52a181baf1594e8dd1b9f6937901a5b69417e7a1439c7ff21b,1
en,2f464dee19890360cbfba5dd7931efae47bab593d31acfd66e6f081c9988f287,1
en,2f4f2298351d8ae70daeb8f86c8e316f543a3d8a949e4cd85af6589ba034e0e3,1
en,2f54753df134fc4b36b6dbdde03e9787710e90cef74abb50f6e92f8cb3f3400c,1
en,2f689addecfadee7977d71f6029f99107b7ca11df38d96ee0e62da2446e08291,1
en,2f7a0deb846a792da3ab66c75ac50ea07126d21922c96294a10123eb8aa9061c,1
en,2f8cdda49e6e3191bc3a5e3c4be24fe69639f76ea8669dbeb4a7960a2605966d,1
en,2f9c017adb9690ad6cac12f6cd6b19e72f1ce3b8c642f372951990ce62da797b,1
en,2faee4992b4226864394d8fe8b933598a22d606d3a321cc04a1e75fdf4f4f000,1
en,2fc8119cb40204332404aa3fbaf02a0156a61178d2b1d7e2456691f06f980f11,1
en,2fe222c8f98cdf8bf97448a4b9f604cf640ebef86e8e7f3d040d1ab75968c5ab,1
en,2ff8b46ad2538fee03e38610e8572314a70e76f88b5d2c336c2f08f3db97e307,1
en,3000e4f34291e2c2d2809cfc0953fbfd9d6dda95591b0939ac244745e34a951c,1
en,30011a3228335b03444eea7a739bd907b568d0086b84a7fa71e0a7ae2af45df2,1
en,302aa8e070e16bcf599ef62cfcd0aea615234fc0986278bdacaadafb4bca8d4d,1
en,3079dc8be6b2e576cf9094f394790d8d2dc774073ebbdc520d92284b1886b198,1
en,30be3af79a1d31bd5c87daecd5539cd0bf8d505993a789c93edc35ea6be5b014,1
en,30ff2c78f3fde025359124865921de22b4ec31dd09a7b59f14ea041e60a7b1b0,1
en,311bfc8d6f1528523189ee74c7b20295b09600025028ead8c9ffd34c3b498eb8,1
en,312a5ae4b8446dfcb46bd325b1c4439c9180d5fc868e13b26da86e7063587fcf,1
en,313a7451ff47f89e7f823c116a928c22e857125464265dba934f9bf11561c795,1
en,313cf7d12114fb910d8cb238ab581eab46c2acff0f8882555db7bb684f44c20c,1
en,3143c70e56d03bdd4951fccd41c21060010ed7cff4c321036583a400eb020e8b,1
en,314ac8b67aee1f69291a4459569902ca45cce2d0c7e209ab02e03386af411f11,1
en,3167019744c1b2f3d7cffa36ab08a0d9c0dad7b6dc72058c83e78a68ca8d4739,1
en,317fa5741506f7e1865875ad77ad995feebe0a7281fdf6100167133e642e1002,1
en,319637592b867733eaf94237e36c77dd1aab803f439300a3bdf71b192e5029a8,2
en,319aa66b947acb527ae3a909db5f1903881c81bbe35c7ad34b8766f8f3859e08,1
en,31ecd469ee0850264073bbfde6c115bebe7cd21d25086e74ed66417a26ce47c9,1
en,323598571673ecff03c7575f78fb18b0481eeec3726ff3f5a03358a58cf36f59,1
en,324463e1c4e7a57425c93dc9db963d6c9f6173071afa2fa54829cdc87f4d772e,1
en,3267a85488b8f8fbcf9fc90899e2b31854a93b5789a264009e83eb280c156ef6,1
en,3273ca009ea31c65762f1cd683fde0767958fa22ee217f0be5f7fb35416df042,1
en,3289ef1511f423dd16da76a1a488b9096e54343985cbf39298703723e3554b40,1
en,328b301dd66c406a7890f184bedaf00379c5260c4db55400924553f85afee454,1
en,32bb1c049b2ede61dd3c059328594dcb56c16ccba4da534eea2054cf59b201e2,1
en,32d508905bc3d7d500777a68225ed7250fb9b1a1a72e3f28c2d22e2592d5940a,1
en,32d9058979b43dc7f9e5866ec5d6ae54690e119b14c32d03e2c92493b9db4ed9,1
en,32f58a7e55ea58f3bcd5938b4faa300ebe9aaf2764c47fcf681addc4513464d6,1
en,32f8a1026521063c360bbc8bbe60bdfdbf3ea529ac921d52f94bdb1a4907522f,1
en,3348e12cbd6c5189a1ab374c67def17d71a0ff29ac1438bda1922adf725d7d04,1
en,33559be89b43798834298949a483852603f256eb56aea81209c00599376a603e,1
en,3369fd7aa3a3073f2d8475e6fdcdb63ff2d253ccbf3a8b6adf07644ddcbb0ad5,1
en,33956490f6e166643cf2d008692016f4def84082a17e32253cfede68587462f6,1
en,33b5158d063022af668d68daaa333b21d950f92289b37548f6559b97236f9f06,1
en,33cdbd8c7d47c649b015536046c0068a9526987201b43e7cb9c70db0dfe21cb4,1
en,33d72130d2dc1cab14b6508c1f08b65ae47aebe1767cdcd7db9140334f9b5123,1
en,345305361db6a9d27a5da1b10f8ddd1f79409f35991487d05beb75680268c7ab,1
en,3453bfc2fd568d521e80b28c074ea0955cb088f6300d254d5b1bef1f04c53e0e,1
en,345c1df78c1d50e1b3cae5e86ea844885f0f3c7ca5ebd40f6e1a684e8243c462,1
en,346f1892b25850a7a0ca482748bc10fb67ca76303fb2a236137e698c64c8319d,1
en,347b5e50b38a19c568f474df2e3613ae16b7a788c732e3ac37aa7dda2790bf2d,1
en,34aa89846796dab305d87ad465f6d5a58a5ef95ac38e33f25c31c4574a1a9608,1
en,34acfb9050662394be7d19a02e227d60fc9213cca5b3c30f6c082c8d2475f6b2,1
en,34b807510c6f56251c0440654e7b5a542df0b2d2c0d0fb991882f82ff404743c,1
en,34e88df6144968c88d6947709b41f171a9790e58e5417d2784889c0d7084aa78,1
en,34f7cea377954c5c22dce99903e2379d521831ba895b7eb7cdd9684bba5692f7,1
en,34fe8170cdfec55b6434436e9b9f4995880c04e3b21bc3ee78741e065930387c,1
en,352f265e3ac0fc9b6e6a175a5b4c1e3e6ff24d8b376bef36f8b4ae451ea0afd2,1
en,3534a593ad16a46a702bcafeffd4214298673af864059bd5970eba18a4b2e2ca,1
en,35530935db3d56cfdf2de09115205db1bdf353d8078e401c4fd40f07e531a1ab,1
en,355a639c2fd0b2f51e3b14bdaf663e16721e7b45f2d28ad2d24c7bd85c166a90,1
en,355f291d8a63d558afb1ade0fb02486b97d8ac3bbe4b11c77d60dc33d00e8ea8,1
en,356271af49ba89e7f2acabaf778d92fbd9e180b9720139747311a2d1d7340824,1
en,356590f9c9c78688bab2028b8d83d608efdf909ab7ac432cac9da2302b777bdb,1
en,35819e6934e802f08b306ab45da0773c863c3cb86f9fa9d1508241a1eccf24bc,1
en,358208f1e1246b9039d2b211cce346c42bfbbaa6111280694a9350f2a42bda3c,1
en,35972b3b2642f9899fbc635bb746e906d85948dcbfdb014718da5665afc1b3da,1
en,35a8c0989566bb7821fcd51fabda6b3aa3634080cd8670b6522e8618dddbd769,1
en,362aacb5b1de32d85fa168f3aa12be25026eb4372535a31a4709b343fb82bc21,1
en,365d7d0a8d5cff5abf3d878346e0199904a9adf29b68a177ece8bd1a62996fa7,1
en,3678cefc6383ddfaf596dcaeb01a8ed926d02b0d8446004de80b2da63d3ab6e0,1
en,36c1ca9b03ed908f74b1569e0e06b0ee92f67578394f35b4f6e3b9211baf7a81,1
en,36c8ba88bc50c063b3fb8863af1af4d8c2fcedbfeb3103f7417278d3c3cc91d6,1
en,36ecc5f9a4a3382ae4af2d2dc324ff5b24c2276b3c2b48234f543b8e232fef9b,1
en,370260f9fd8e18515aff165bf489f52e44a1467bbbe02b6b81ca085dde95d68d,1
en,37070b9b2b4a605d00dd42edd72d9d072f518664733dd083135f88714d1a38d3,1
en,370a54e20e075a45a00a91411f58edc4b0d1f252b14d0d9c2a7884ca6182ff8b,1
en,37181882790bbee71eab8d723f4ba7c277a23ac7788a642b2d75c44d9ef1062a,1
en,37228f5ccdeee55bbb798c02ccfaaa33c603e04d8e32e89778a2c7af5688a316,1
en,372728d2b11de4ed1f0bbdc97c4d86646fa0c591118cfa2554f01030c3a2248f,1
en,3785f999ea1d74fc14b6ff8d98938130c133277d8297e6887edea09b59c761f1,1
en,378733177f4310844f50e6a95d97cf41c2fbd8069afd1ccb507a428524a0d75d,1
en,37899cfa30294d427cc2d9da584d2e820c4935648d7df343a6369ec8ab4e6f0e,1
en,37ba1b33f9bd18028fca5e33834f9ef685bae7ee4a4b9709254c45def378700f,1
en,37d0f5248de9b72e8ebba147ae827fbb60713a5d6cb0809f646cd8220fb7400b,1
en,37d9f46af262dfeaa9740aecfcdfcc2cc954d6aa4813932b3742179972f408c0,1
en,37ef2f575d5b61f4408544d207a64e4daf258f0845487209dc6ab8f25d69b740,1
en,380e0cba6dfc99f986ae95e9479c5ada2610ae9d9c16a995495d3807156baa26,1
en,38177333a877a4367789b5a91fae67dabd86d89d7b574a2eaddf4f69e07d3ff1,1
en,382cfed9ca3359cdf81f9dc7adfce9ce896a0c8b93853ccb0bd86c0a2d1be302,1
en,38414874b3985a2dbb8482370b2c108dd1fd2e4900beb6e093ad6f6f957adeb2,1
en,3855f52143f09541f9d04031c2d208408db0e50b75a15914434e0f738230834e,1
en,38667f461b4bc06c359136c7aae07096c05c09062a34b6c257b473abef3ee394,1
en,388e2de1f272c858b6c88ae02b96a00c865b25ec0e179a8f9e3940c99ac4a631,1
en,38a7fc6e911214aa3f41397c942db30292753ac2a1aeaf807cbdbca73b62f9d3,1
en,38a847b3053d8ecc3dc8c6677ebb2f3730cc3a8ac34509962e24a265a90a9724,1
en,38fa418e5eac4fd5fb44ea26ed357d78376b217844374bd8118eeefccbe9f818,1
en,3909ca57522881b748ceac2e012787e285fa4deaf6ac7e310e45c2b922950fcb,1
en,393132c8cd826f0621630047cd3902fc2d2b73fb2266edbfd20cf2a6adfce713,1
en,3953cf371c30110fcf12ca8ddb0b32d7ab8ea06ab3d3b81dd70e527c8e9a593d,1
en,396c1d3ce3e6d0da319157a3302188aa6b12c57e2aa813dad90ad5ed8e0449a4,1
en,398e6a93eb6e9567175982d4f663d2d286f4424dfbf18fb8c01e3bade24ec321,1
en,39f540a6afe52504b341462d150f2d0baf046dcdc763fb17e447295d81c2bfe7,1
en,3a27cf103020bd7eb5c277e19f80712ab6407da87959a915edfbc2bd5edf2eac,1
en,3a3dde141e1fc6001e5e96a09c0038be1c0ada0eb0716ed42d4fc5452661fb86,1
en,3a4268e6df8962509940aca2b75568ee2bb23856c0e5d9ffd6535ca2f9c6151d,1
en,3a513b179e0916ee2c03c3b73fe21fde1879497bdd9e51d3159f32986530bba9,1
en,3a82dd6cb885ea5ed6260ede2f95e7898dc50153d75d1ad569dd90becab5b491,1
en,3a8d1ea4c2e63435375688957c34cc4fda13c8038b183b3030141faca404045d,1
en,3a9ebf46ecd83393e06b9d6c3fe974ee139861c9eee4031535a354576970b299,1
en,3ab5743fb83f1820b07c0e6fee5470e0b37a83c8384dace47eaef548ec119c64,1
en,3ac8ed1c411f4d3434d6db784f4ab4753e32379652592f4c6ea9da9a78747199,1
en,3ad1acfabf77e6f97ddab613d5cc244ece63cac2a2974e1c542762986277ca64,1
en,3ad77700eedf8a2ab20b1d770fb1901b7d762b5d843f836a2259cecfe9e856d6,1
en,3adfa64f75e7b6065a08ded30b9481adda747a8bb412234a6cc9ac408b46debe,1
en,3ae1f92a566cd4bed3c5842e9bc26043f5badde84b8457df3c178953e606d7d6,1
en,3b0aad1909365d3f90e662d39ad397c98c01cab2801d8b2d9b3d3bcda6c5e833,1
en,3b17f89ee866475d2a81a5583e85e05e08057d3f36cfd334388bd8569ad22bb3,1
en,3b2a03d312229c598f2e64410d6b1d68e98f2b75a8afd50bc437182d6a06756b,1
en,3b2f83df4824ef4610342f08d0c671407b24d177c78f2b726f03090261d81e57,1
en,3b5309b1d8b0bfe0b453a98d558c051f4cfbad769d1037191c3974ea4bbe918b,1
en,3bb9fb7b8679d1f76a794c0adf1c1140bd222c41e2ddc4f349cca43e2dc9e604,1
en,3bdaf885fa6875fc96ace12511727f659ee309eed9c40666706992ba6d914ddf,1
en,3c1d41bb38a376425006fc66f8d6ea8dea9e07153c8a8038d37ec0b189ab6ba6,1
en,3c210d1ae7343beb46e4d3ed349d32a7318f206c1d36eff11e60cc42aac351ff,1
en,3c74f4ad9ac9d7a77e4c66d626a77f641023267c7f881e7adc863f9e0e697958,1
en,3cabe4c428047467362fced2c73a41ea99c980ffb590a67d54e9aaa98055cef1,1
en,3cddece084c38736725e58d88a19dbe5d548d20183374ecbe104dd868b248a7c,1
en,3cf2a2f0231ae80d952d7c72e0bd4fbfaaef2d2f2a0d067b5f829450a5771716,1
en,3d4e47023ba252a1341bcb5bfaae62ca75b9597daa10933003f81a17bce022da,1
en,3d5c91f950bb3694f560b964465a907e00f6c7e304f71ae27783abb61a7d0476,1
en,3d6515a3cac2398d4c1d52ebfa08aa9b2c3b3a4ffe2d3b71d1bf272335f773a5,1
en,3d8dfe921e798397bc9b7660b2fbb15b70db870680eb6a174c8b1546fc8a31ff,1
en,3d96e29df122ddc7991bc8eb39a3b1c47c1d290aeb51a15c819bfc757dcb43c6,1
en,3dde1281edd19b3b29c42d6dd95c8e9db360777bbcaed48841c32ba5670e709a,1
en,3de9d9fd771e27681da837e976825565c5cfb12aa59e8f31825df1664a1d4be2,1
en,3e26b1a04a4cb3a7b928aedfa5397ce7cda9e12fd8db464921ed7aa1eca3d3e7,1
en,3e32531e8ca49bb80e42c1d248156f3b503a4e916ef7961843e72a4a4c79eaa5,1
en,3e34af9aa79ffe350d59c237d3914c2c2dc0a6a37b558c2b15da18dba76d5e03,1
en,3e373dd058e844028316672a9b1758526549434ea37821c11677d45596c0c2b6,1
en,3e4ce09936d52fb213de4b385ed8b27a37f9ffa9327f3f202efd40d799a18861,1
en,3e6b8f8317d6fffb78f66f39ecdba084b220554923c59dd1c397e1caa3c3f74b,1
en,3e7b179eb6f75042e4eee25bd1f90d5b72fbc028f7832221fe7be374f06d4d23,1
en,3e7c3ca6d48f6b20cfd4026f595605b3680c2f264f3ceeecd75b6da280f8d9ca,1
en,3f04d02ad0a4c00715b589e5abe9b63fbb917350afe0160ebebf56bede021491,1
en,3f152839ae4e8e38be98074084e8b6827281dafcbc934df74d6c51e40238e15d,1
en,3f371f7fc11fe885b9778b303f6a3f95ca730761a94e180b857753eb8fcb21ff,1
en,3f7ce9190ff58b44e10ddd93456359af80bcab818f220b8273a1afada24fa9dd,1
en,3f91fe76b8fd6b369e51701978d99b74c8d021b337bcb37019a5b0b0ccc92cad,1
en,3fa3dbacbe4c5ccd355f9bcc3b65d91da299be56d6d7bc0df4e91c0c4b34b03e,1
en,3fb6c92be0e36fff16aba0ca91f70b52ec0c761da0756736a19bc81369f48025,1
en,3fdf5f9ce4788cd88bc9cf6bfcc7807b2b31b8b22536a7e317d0feac2f25f5f4,1
en,3fea12e212e1d0bc892a9c55bf4f4821caf8de23ca6a6435adeeeb828d8ead50,1
en,3ffb2901502353c064459ee04a5e26c390d5b955c4cf4d415ecde2401917ae38,1
en,3fff96bca0f9f764f6481c32ab35437001261bba5800462500011d18d196c618,1
en,40200562468ed3a0578bb85066766840cd976902fe7533cc9fcc3c93ff268e95,1
en,402da7936c0c4ac4cd482d35cb62f0b5e0e34dc86baa433963bebbefe3337908,1
en,403c0bb551d44960f73ca3056e99648bfa38ca44e2b515d064a4abe8505ef96c,1
en,4041d157f2d6d6270a858a32976b7a8f3a84d86c339f430882ba6d589e920b2c,1
en,4077ec274d9f82693c8db8b84100aded3f319336b7ee7b428f14be81589fc4db,1
en,4090a638595defe43c97d7c17eca817935a8b7c609a0f5bab8b708d30e88a55f,1
en,4095823634c3ea101ad823ca46facdc58905dac70c8a5ceed4c1906f078994c1,1
en,409b1d0832768545c335625deb9ba97d904a57c008f6347c4ef9ff4931defe84,1
en,409eb87664efa2771667097aa4d224852f0f7e9309b9fa0d25e6825460f95018,1
en,40c41a2243fadfece93edc1afaabda820082d20de1c7b86e1eec63b46c9ed548,1
en,40c71f66ba1919fc9bd29385ea678e02e57fd797acfa80314f1479068b80d14b,1
en,40f6b081821be69352912fb7e96ec05849c2915e100662ee59bc81dfbb6305df,1
en,4106da35b148a098a0f6ea666d7ab0a80919e5271039e2ff4bc1ad5a2c9782c8,1
en,4113090a55a6b492bc999eb12776abb60da1ed3711402a7af38f68f7f22d1dc9,1
en,413a6115c776f5680746841ba22082e73fe21f9ad17b957d432e03b54bd49264,1
en,413cbb309f69cc0d0793d7c13f3489c630b1a40652ed1ed10daf56ac11cebd39,1
en,414a8cff9f3d905fb0faed8306468df9685a3da5f4d205166d3024e0cb610268,1
en,414ac8e7b6006a513e36ae442dd980e3e891adb801cde14d273fb7ad9649e031,1
en,41590b29114b8696a29f299530bbfa5e601cb5d575c2db0ee22b7d2d29ba3c72,1
en,4166025f7b77ed09c54cf97b0e54fca152a81ac328a83a6b32cfc19309697975,1
en,416ad0cbcc52f15755d2fed0bc6a2c44f1e6e65453b2a8bce353fb276176ffc8,1
en,4174d7fc71ca1dc051e08bfe04522f98d4d81b9363f45e12a6e09f839604c672,1
en,418139ab96ba626cc2568a94909b6ad6706eb62dfae9eda860022fdf50bf13d9,1
en,41b0cf4f2e684ae71401c2ba85362fabab353b6cbdedbec11a5103caf55c1410,1
en,41bac59ac83bea52ae807aa1740ab9e97dd4e5cb0fc478d660b4634f43aacfc7,1
en,41de03ef953dcbfc8feb04eaf9b72c745d4e65fb638f9e82134e2b6ecc27bc48,1
en,41ea034a6170be74c670ee58d3a70029f7f34952c427df8e91f0221d4ff38ab0,1
en,41f418d1710e49dc43fc091c9a570bfd7bd37e51c0ad77fd577e04e179466195,1
en,420787b2cabec385861d0ada6e080f3e4d77aa3172a334db7fa0e6d2e56f4c9b,1
en,4215e9350dd55c91ba9c08c635455e09ca7524930db6847f3bd666efe6bfb116,1
en,421ee184ad119eb6d54a70b0f363afc17f377208a9f9aaf36c60a1ec2aeffcf0,1
en,4249304379f5b3a9c64cd04b64d1e3a05428a0d076e466b832f175a3c901cb17,1
en,4269caa2bd8ac2c820a425f0a841011b79b7449ad01fa50d78265dc6f1aafd00,1
en,42730ad1fe56d85eb25a3fc8f6df2645325a697a47da4f6ae5068205fec88ffb,1
en,427c3147ee0d4be1fae9c4a375c328312f2c15d44cb0372cf8e8278faf02f05b,1
en,4298a607fc2d1f1548439ad807fd589cb1700a1279566fad024efe354f7d5870,1
en,42c114d84038167905b3ab903e7500f7d85c6c901a4d4ef50da7d300c5216bf4,1
en,42f1ee05e0d828540d62f9244a3371556f0c937d7fe1c3a53faf37cd8882eaf5,1
en,43153e36a97a5887981d5f9b84264aeef703c639a10e528b584bbeb020ee43dc,1
en,432c88625a20e664a1e9fc6d09bdb7fe0d80f04819e8333b62a47951a08447c4,1
en,43341df2145872065dfd9d82a8718f5409c9fb08bbf2074b9be2cc07c26246b9,1
en,4337a9986f658f9215733d93f62e5d416023cde5031ad3f0c2a2da2e2f8dbfe8,1
en,434802da1283542955afdcc5701423130ebd47d1bf2e0324d102709429baba8f,1
en,434b6ece995f378e639b84754720a6dd2030a302104a237e8c1f5a5c8d649b24,1
en,435b6f16d2ab8e3a3800b9aeaa473cc4e816066d666bbb787c4a10c6f87064b3,1
en,436dcfea9128d70591e57971b9f678a78e6c7fa2abb127007d873a7c0deaf085,1
en,43bb4b6a145053b77e430dfed6709a8a42d1f70457d521e679dc34aa3852b7e8,1
en,43d39ad52a1b3c4979bc5ddc7a69473e9837fb8d28d66ffdba56e68f7402f8d0,1
en,440900dce0d001bde93d5cb531c064c9a65b4b8910e9771a462a0070d8ae85c8,1
en,440e83c25e8568470e2daae7f2fa2701cc73e2fc07ef7f4263d8b837135bef2e,1
en,446f772c618100148394b91f9987864838766faa21152b804753b21d874ec4ec,1
en,44726930a737ab7ad21f23b03758ab8714a55d114909167b721f0a54e7a5f9dc,1
en,44851d97821a69480fc5a922060016901e5231e3dd4011e0ceab79413da557e0,1
en,4488be0e1a0e20ef7fae527d8b40cbff2a6c473034aec838631f190ebd18c8b0,1
en,44aa46a5f440125a0786b6605d06af01376018c62f273796eedf75b64d564e4d,1
en,44b96720d58296904adaab1b89c12796b34551112965b4bfa37d0a2595d07f44,1
en,44bcf2db8c1844710e7b22bd36187fcf13d34fffd9a60d78c6793eb8780e92b2,1
en,44cae52f0e1d78a55ee9bccd555a2581dc6b9d5a9e978cb4c8ae53e8d32f4199,1
en,44cb0c62ec0790e7d0da2ffa08e15d60e0c287aa40503bca3f044079a249bdb5,1
en,44cd64efbea49cffee5e6fc4a33d322bd322f40b5fc8a73eabbfc2ec009c9285,1
en,44d144d85e0e9c952ad514f69ce65ae30231b89ff8fc831b8849d0b49fb35e53,1
en,44e56718ee4f82df9e215eb1400a4abb929451d1d5a6bfd2374af47cae0af711,1
en,44efc643a3a1490cc3f8f92615fb34a39c386013508239798fbed9f67d428722,1
en,4502f26671a9c2201e44a177d29354702141e525901d65af55dc795d6e4b2f72,1
en,4508e4b49c7e8f302e18f529f4292faa1fa7193ebff6945e7ca93299d023fbc1,1
en,451c812765069c95e5dd79f6dc481ff6cde72d67ac641777a72f57554d7bde92,1
en,452c2f984e9c0eb8c05b20a1128ed267440cf14d8cceb84215b5d25d5ac914b2,1
en,454f8711861d9ab50ca3027fd24b85279bb1df4aae7a05c8b7b42566211ec9c8,1
en,455950c7355b723393868e0a2d2a2c8a3456b92de8cc5200ba41a3a90f055da1,1
en,45654e750b1700ebecf823f87c669cc069cfc89a93eeab81ff030868db1c14e1,1
en,4565de63f771d6053e6a3940e82467914b45f0a448940dfbfd620d8901f1f180,1
en,45a08fed4629017542b5098ea54666bcbc79b9a4a1cd88fb19600c70d53ae3a3,1
en,45b93fe55c8260756fc2b00dd94ee4a32819bdd3991026e692eeed3a914a4c7e,1
en,45ba1a75fd5b4434f559c64a594e0390178c862ff6612f8cbca8cd0195673df2,1
en,45e55329652e93f54d0543691f1284881b08d24b0c729fd672b6ef25a344d126,1
en,45f8d7b4b1fb51b11862d802f096cccd3ada6c4cfa9dc13cd3d0d4557668a778,1
en,46373c34a2e4581aff47cd56b87b8ea477082c3bd426bd9eab6c83835869ea1d,1
en,464988691238ba1432d6e02f4c8bef1bb5a9fe805cf9b2e909b73227a931e727,1
en,465d4e93c3218b8107b010f37d7d65f98be997ede5db654c497cea197bb3ee4e,1
en,46beea227da842c85d221e318848d86c6cb9bdba84bfb60020218bc309663672,1
en,46d4cf7fe64801807eefc8061c185aba1d6a51b1996bf1421e42478390aafdc5,1
en,46d4fee4daff971b10f427a0a857747435cfc29249d5e6221cafbd09dd9b2e6e,1
en,46d686cdd354653b45ccd1fdd718b933101090a420ab187622ac353d34986873,1
en,46f91933f0c90ebf5d7ee5c6fb8818f5a5d36fad2bf115e67cfbdfd9bea1158f,1
en,472cb3efaf4b21105d6755cab4e20058611ed6c4efb4e071ac6f4b7efdd85014,1
en,472f18ac5acec918155890d0befe1336f860bda956ec62eee910938dfea422d5,1
en,475d50574e31d245bf2aa595af0e60bc658b1b5ca1e1c85054be738b6444cd05,1
en,47623dd5e618ffbf646853637cbf131d3941d940f88414deedfba9f838be985b,1
en,476c4487a4be7bc1d52d299f065ebd9434d716be26efc8d567a7a26eeaf47a09,1
en,478f3c4d5a48b921bcf22d420a7c0abcc654cf6b125325aa846804b9c4b43af5,1
en,47907d57248ddaa74c21c3081c050aeeb899017fc5ec5a21f5a80e9fe4681467,1
en,47c5dffa0bf2dbb80783b4845ac800636c906f0b994067b5734164f04b423b82,1
en,47d1f79327ee0466952803cb1ee61fd91197a4fd274f7bbee222bec4a1b02643,1
en,47d9ea2eb61e5a7594488e1bf9f0baa71218347e954192840aafbf2af22498ee,1
en,4807d84357e94e4ab11c58179ebc7f351153c515820ebd9f0802b569ec34c8eb,1
en,4810096bd7e0f296b86082eabd229c4cc7624167155e958b33e64293f30b94cb,1
en,4811b62e0a2396328106c43e2d2d0564fd40bb6c2fdd9b173851ac5e83e7f56e,1
en,482093a027afc4f863dd12db73beae4262d711f45558c9a636e49302801bdca9,1
en,48446bf5c15e88730d761702bea16594a1220a24d341d2de84bb1e7cc195528c,1
en,4857da7a2d63b3b3710d494f1dbd995b117156e4366117326b71edac885911f0,1
en,4864bceab26b2c43dfa9794415e1612551ae3daa59d5f94ffb283cc48c38c84b,1
en,486a1cc80cc34c578d8a6f6a07ab91bc46bec2fb3c97349a624f14517c9325ec,2
en,487a47d0115dd16e6046eba3a34b66380cddcb78cd7b8130090d45af0d177fe7,1
en,489529b74040138103d7a8702ec4ebb856c1d3defbfadcab820457e3a848dc7e,1
en,48aabdff996a9733464c0b2b5b05757e764729ac6441e0a9bc4881d6156f4d12,1
en,48ddc68e39c60447ef44ce0d00a1618ec82d182ed6a2809bce38843c8436ee9b,1
en,48e0c0b2709ffb1f21caef48c7afc4366411a4dae274ad98b9905df7008aec5b,1
en,49186a43ee9235dc53146e6d165c4cafd13686a9cd9cfc3ae025e0c8731d8c68,1
en,499e37594b19202d74a99c1e5691805c8d10380ef3da62b57fc0281ad161afa0,1
en,49ae6008e60be925615d2258507f72a1aeb64b6497b6e3a71f0e77bb8df029e7,1
en,49bac68c63421a91810985b560dfccb13a3a1b8dec51d6a3e13881e1f2d62e79,1
en,49c272b9dc2cf5720d96506cace44135cd11c1df4a6d9cea00eb8e32248f0060,1
en,49ce680aa4f32442543d9d3dc723831ebc56f13b4aac25449c9a24c899f50026,1
en,49ed0a22a171a7a1ba0f37382be122f3d9a482d26af4c26bc2c207516d8bc3c7,1
en,49f8a6f5665376ff846765b01acc6b76f0f7944d75c1d51e89145b6cfb1c0e85,1
en,4a50824a522d10fb84990e219d4df5d882143698379ad673ab954a8dcb2581af,1
en,4a662af8f28cd1e0b083e22ea0ffe7ce4a42571587dfb76bfbc9d0658396275f,1
en,4a8701c74cafa3bbae22ad46ca70c944ee62ab90bafe5ff6b8c08fd300deb249,1
en,4a929ed972e0b05d82d497911fff28b158ba79c434f30cd2182fdc39c9b22aca,1
en,4ad058a1bac495f0860ebb6b21f586d26069d4de1256281a32bba3e559fb165d,1
en,4af0ad531089aaa5f064b19b5ce91eaa092691e593ef9aed6efe19c3a2c830df,1
en,4af751afd87384035d5983b8f96bb4bb076c833ac74fe45c5dad410085b595f8,1
en,4afdad945fce9c14ea5530d9f90425c6cc5ebd94aec0dcc25b70d4d6d3904e4c,1
en,4b3251e47547a1480258486dc245555d84f75b16194ca52659553a35b87daec3,1
en,4b4283d65a4614fa9a0d5aa1de65cc1312b80e786df908dc0b523b490881bbcd,1
en,4b4971101d5f7226bad9b6be0df1d8243ccedbff6d84e80dd25740d847520622,1
en,4b5b16c090a947aa099d13f80fe0363b13780517b9a060619e6990e022e1e7bd,1
en,4b5fcb794712edb35cc1a6f2a25c9fc08702028da724b5bfa68f640e91c96eba,1
en,4b72b58333cce6177f1f3adada3755adb82d350b0717a8c6ed307dc148184d0a,1
en,4b745aff8d1ebe31fd95271218f37872d74374b8607e75ed8830c5ce4d74dcd4,1
en,4b96c6ab721b94ccd2782ba8a9599ecc2c43af42b1709c82f6cc9ea029643623,1
en,4bc14735b968b00699cdf305cc2f6afe101f2bef8bf41d55daeb26b749e5c547,1
en,4bcba30a410ac068ea2e0c32717c15c33afdc64d258dc8fa14bea6987d6f1274,1
en,4bd3d6a9f0b1efe85d70f0c16eb1bc7d86229faa8bef2571840738d0c6fa08af,1
en,4bec4ec6d3e38952513b64f6e96e4146958efa8d44b5ec9ae524a63a9d1dc21c,1
en,4bf39cf33d43c7659fd824ec2302c140198a4caa86e7221dfee5aad8c1060507,1
en,4c28547d118ba3f8388ac8262418b1f25be3b0735448b1d551e9f19ebdb7778a,1
en,4c35a880ac8587ee5ded0c34a3597d3ee503237ec81437fb36bb5075efed3562,1
en,4c4f1272868dda92d78d8af78cd9e996e730f7faa05a3cab79c50c5c5a347e75,1
en,4c6621479f66ca1a5954aea5427f52a3b62e23cc99babedd11fd68e0963cfbdd,1
en,4c6686e317deb83d54f44a53e1fad86dde6522dd999d2366bb1963a2187bdb70,1
en,4c71dfecc989f8c4e94e24fdd462a7f68dc0dc69e007d248332bd0288981c231,1
en,4c73b0e376a58511bf40c617f7d9d8309a960a1ead6c345185f32b9e5c4a961a,1
en,4c76654a73375dbf8ab01c4a8d6923fb9dac24886122106f24989f2d40b5b6f4,1
en,4cc0f6f92e31215cc7a66266ce253148eecf6ef1f3c08a1fd40028de67167ac5,1
en,4ccbbed215a08afc1732c50409d1c4cd0f838001f6696c2dea2a9b89a2d42f8c,1
en,4ccbf85b7ecd7fc80ce359f471c509e5442e9e3ad7d94b10a8203b54d07f5954,1
en,4cec416c3732392abb7689e482a006c6bb138041ef91ed274fede6413087feca,1
en,4d02a433d85af056890a667cd21568160181dd3c1082740655d8dc403ec5c6f1,1
en,4d74c3eafec348718b1e24d2b8f344c150947cb99f467da3c65b3da8835385c4,1
en,4d8995913b132619b556ef2a6c34b872079539f3224152bb24ba9c123121e340,1
en,4d92939adb1d148dbee84379fb75392bf1b808335b5143ee5ca07cf757d240bd,1
en,4dc49c827ce9c4ec3ebc983b53cf2dd1cb010480dc9cbef81f960cf53c91ea7a,1
en,4dca1cc9f17ff0a1315c8e1a8d8d4507602af6f919c6b2dbba974eeef5830279,1
en,4e0d1797dad419fdf8383e7c4730ce7f17534efbc4471d5160035ee69cecaa15,1
en,4e0d3081895a15a798ef0d7d7dce568df910142afbbbda9e13a32a919f13c734,1
en,4e29b2967caf44f080c94f5280cfba70f5df98e12271a79db16af07bcf48bb40,1
en,4e3b54d24a63c4f3309c18e2c31938cf03383d08996741f6da0c10c84ec3a782,1
en,4e6987149422245a2dfcff2e5d2f7aa4133bda7941682c632cfdf815c2aca742,1
en,4e6fe374dcc2ee93b051540ffe70eb6238bc59dc8d871f09b4d1ba72edf004ac,1
en,4e7c1c30ca5aaab1674ee89409dfe733ba3ef60459f0477ea619396386f4d2be,1
en,4e8f42932e2fa4729b5c5eebed483a66bd2e672d4e90f159e6d0b2f5025066f5,1
en,4e9ced3e5b365bc185efbadc966117ef7d4245c0e8a47aab7c1d6f23e6aae1c3,1
en,4eb8df3ea1239a3c79de1183a78802e3e8244999c73fa3aa64266593752fd090,1
en,4f2066239ce39d1bb47a9f2dd1ac6f87ed7fab89c19974054c57b3a60b8a9063,1
en,4f21e3173d4323fbf6737ac6a81f2e327c839b30257f3ff7476ae6e8848fe41e,1
en,4f2abf4e1dc76629f8e102ff27dee03c77e7f4d43cb84f1b001de3fcfc81c027,1
en,4f54a819941edd27446d3502b86688a3bf9233a0da9dafbc6b8f206cc0f08a20,1
en,4f6c16fdf8e0fb0e6db3823fbdc711bf54568b513a93d66e931189563c70466f,1
en,4f8145e16bf49c0ee203b514c9ebb65dd3138cef98a72e1f708a76326372f5d3,1
en,4f96ee6fe04aea92931e20eec91658826902062e903f5e270f53601d24a9b4e2,1
en,4fac4cb7a4823f4569b68ba668421786d8c9e22f224fd5f5fd4d5ccdff1941a4,1
en,4fb1f8145be648b8367624f575b0635045d4c76c1638fc20ced8ef572f9c2bb9,1
en,4fdab6b94ac67d1db8af8c014adf3005134126755e765a1ffae409b8000ed1f0,1
en,4fe533ce974a6ef34ab0df7232693019fc0af5e9f06d62ade3cc032227a66f5f,1
en,500584ceba6ca41b00949599aab08af95716a0a2c8073821d99513cabe30c470,1
en,5020fcf88170eb94eaf66135b2adfbdbc795af9d14476970b03037d66c568dfa,1
en,50450e08b1c6a15bd1c6cde79482b1fd01820e427454e717f0abe02cfd88acde,1
en,504be1b3384a2caad6226a062f5bb7de1af9099d7115c450790075e5c99fb687,1
en,5063a17352abe40e064984fd303fdfc9fa0561787e38561397cd4f12afa4099a,1
en,50790cb2d414c456dfe7306ec82f4dea2ee9af6401172a7e6e0a77cd4cbbc26b,1
en,50a3aee5ee541879e4160c26925226e5bb3c80f4ebc19e7a23273cce0107eb1f,1
en,50f9a015be4b3b0d5deacab54d8984228044807d3b56cb11dea333142c20b696,1
en,510bb32073fa3fda2d2fc7f5ae137d5a9b63268d20f5fc6b559453d47ca04fdd,1
en,516f44708e6d4736663ebeef39d9e1dd2661eaa167b07cb349bc8062732e9842,1
en,519680f6e2d694c3158880fb3a0deb02718f10d7077a5a399c660c57dffb3fba,1
en,51abf83e650071c545915fc400a9c7ea54e418bca21d46f1fcaa1160f80bc5b5,1
en,51b2c4be06a4d1dad2357c3beb7c98bd69558b0ddd0326d4ad5d7c8d3d5df3af,1
en,51ca57439e2568afefb06306d46a2533b168535b1620f9c99c274379cd832d49,1
en,51f890089619bc7e2aa3d85ab4dfdbd7ebaf4c3f8bc3769db939b7ac00506415,1
en,522bf96ef6c84407de29966b4b79637350d301a48d75959771c1c68a4d72d95a,1
en,5230a80c861d7e8dca0078b273981b37993e48a9438d6e2ac7c797993789d2d7,1
en,52592cc14048b303373709caa57845c80d84ff6a27f3ecb9e03e6615337927aa,1
en,52b67196f9a5ae7fcfdfbc48b7161907220625612c7bb319eabf42c816a4bd5b,1
en,52be971eb507c47ba4bce3c0e60f25b6474f5d53dd54d3eeddefbcb3a07c140f,1
en,52bea7c0a727cbde730497f23958265ce614f077a4410c4efe7a3302bbc1d869,1
en,52cffdb0347c2e269c97fff8ae1861d1a34a895b90c952e8ef0076a3325e4571,1
en,5307395c5f2e6e2ef355555f93311770684b225feccd8ef9adeeb10c84459433,1
en,530ac9e92566c6a9c91cd01f562685d68d537aef06118b24d6f4aba3a8709347,1
en,532a42062bbe3f3697c8abef4bae5b8628cfbe821ed7794a039eccefee2d8af5,1
en,5367cee6480e883cfb29c888d692d72053dbdb9d7c9d675074ac7102304a43c1,1
en,536b5877a158069a7da081b5a7dfd07a19bd328b2f93878fb6da79f9213930dc,1
en,53b65deff7572adf0f3dff812807ca288dd7d34170dc3e87cde79391ddff231e,1
en,53d0baf6918bec684b7e16aa960da8a08b02896c1b2a9ed7aad179b180768472,1
en,53e824461603782c9b209acc2c95d63e067f0e554273cf3c1c7a001e4dd9c937,1
en,53f538b913ec9db0012e1d065b6e7c0303b172cd42bf8469afcbfa995b668a76,1
en,53fabd689ea2fb0b8c3c3ce0c25e6946a9ecee98d86ce9f17da135248bfe1307,1
en,541406798636b6be1c9f690958dc4605d670d058667d664fd006b297ede2ebdf,1
en,5445f2610ba270af48890105f71d5442e174c6510adf0365f8b852f971396389,1
en,544b25ce88a8560705b530476a35413ff1c3f42a89dd3d9f8a57ccc2a1961caf,1
en,546780acae91df70c413fdd33da62cd273fd34502081bdbc1265649dd29e1613,1
en,54a70d31b5924a1061bbe461ee6e39959bf4f18a55c66e378a91d4de2df96226,1
en,54bbcdc3846053412516eb4a85b4f0c9685ea5cfd643e5a18ad9f8297aacb2cf,1
en,54bc5a99c94ae8297bd1c763af261a8a0967b4bf68dfa1c71c0d9f6c2c4e029e,1
en,54df1a62fe51b6c8aecd67cf5ba8f47d5c95858111494026dbc44d310525e382,1
en,54e1e3e66fac23de11f26823270a858f387fed3dc6a1211a7b0e43b42275a2e4,1
en,54edceac6003e0b5a57e245ec9b2b460f27d21c5ad9ffcf420227581286bb0a7,1
en,5535092aab39e3dc70dd3336a3798f27ef36d95675583a57a8f7f3b7f265cdb0,1
en,5536d9a35419e9b50eaae1ca8e50b36326d6e41f991641cf422ad0b8a0375a61,1
en,555076c3745bd776853b330073950acda2b59d3fee497408a71770b7c2aac536,1
en,55599c4cd2e33aa73ec26d717bd241a9b2598ebea835275604c6838934dbed29,1
en,555b86ae400e6de08ba30307bf10fb8b486260bd98fe9f1672abf732c7136a08,1
en,5571acce0209e5d64943a34daba2b1871d6a4328b49c786aa300507b86a23f42,1
en,55a831f9dfffc4d023c493e59b82ee9fff065cd4572d019017a981e4eae470c1,1
en,55ac2a01b11a78f0bf9eeeee8f87416e1bd7feaaf3fddbea9f08c9957a94cee1,1
en,55afb14a86753deb24f0c5f0ae087e29da9b5f6b95497faf2b7909f8f289483d,1
en,55b23805243840f46e9622d4221bcf6fbfe0041ca5ce168fcbc118325a466630,1
en,55bb338a32867b01c1b860ddc11a0943628017045e0cd2605448c9fa1ea5a359,1
en,55c1e5ec4b96f944a3be40f217b22d270c8415b286bf493fb967950991d9318d,1
en,55d1f663f130637a7426873975e6d7c9dbb28cde6a27d9950d22cdb46b3af4bb,1
en,55de56caba00b11f64f0d79bca2965ee35525a95f64b9dc15b42287cbb827c99,1
en,55f1e9e7242ddb435db1eba51bd05d777a55c2cb1942d11a485ad4b7d3c3c152,1
en,56669b49ed120671817c4dcb3930dd4fcee7c7f1db6148115f95b37bc067ff33,1
en,569440ac5e99efb8cdc8e03251d48aac7bca8405143f516c526f9ed610e26457,1
en,56cea57a967daa63238cf8ce83520412de5f1af667f625e612dd3997dcf4bd2a,1
en,56e6370269f196dea9e448cc347195f0304e25d5302f4c29390b61ddcd2ed8ef,1
en,5719462d8a5983400a5b800fd6ba965a30f78da8e3a6f70d33b1de6f5b6e1665,1
en,5728cd0441e8ad6140d1b922523bf8fd8d06293acb771297098d7d35d61014f5,1
en,575c847919868463d704334c753b9f540fbe14303ddb90b5d4e81bbbae02b0cc,1
en,57686f41461b9178ee33468741f625edc10219b9412de420681ce2730ba2d3fa,1
en,576b627005230284ace1810cbde8c08d5ae1c3b9f21de8460042a2836aab8719,1
en,579f9ece5d48b63c11785e6ef5ea4d2cd1a55b199fb341425a8c574381586196,1
en,57a70b07c14eb0c0d65f43607f145a564f85292072a1f5b0ba75f95b9d07739f,1
en,57c37ba4801d9e4ad55a9fc462c5c5189f20ac3bc8e5409619ee1021c3247446,1
en,57cad6dc44f38f663a0a8ee412ba7626bbef801ba57ec999ebd9cf65143ee0cf,1
en,57fc7a1ceeab9a75323d828237ffe20975b375b023ac0ed99a72f0ed2eedb741,1
en,5814bc068026c37f853d46edafa4f3e229a0f4389c68ca3f31353af7168bd702,1
en,5849f8a8358b4e89fe0bb7c2ced7c44ce8573289e2ff5d3e38fc704b40705d5b,1
en,5851185df83c718431a1e48466b5bb7e034b6a8cc5265392c3a7d8e8c51284be,1
en,588503d78e63cdc2c7a0bff46eb9c94cd41804bc0175412bc4e0c2c10898e23e,1
en,58938bc6d0454c44bb45b217380159ce411b043d54c0272ae1a53d63dcfe2d24,1
en,589a745d353eca43f9bc4468f95f71d4d440bbf9a24b556b454e9eaeeb715a9b,1
en,58a15d2fc7def916617ac0f45529ff70dcfe1227261626fdf229adef3bf3dbf8,1
en,58ab2dd894305b905f001b63f05f281485e6b7ea1c2500619a7db637bb2b4041,1
en,58cdc260e8e00da6f83fe5bd8afe3d48474457e0ab6226f4ec3a36747908c4e6,1
en,58d0776a28fd2ddaa4c48d95a998f13504be396ce08fc97503b4f420ff5e3281,1
en,5912e0fc4a30b7a158188950833e1628449a0cd1367c444fba053fb12bf8318c,1
en,59488bd0db215ecc68fb2d7d7d2b8764584554a327e3a9ca3a88f366a0c818bd,1
en,596cc1348866fcee4dfe0d36d679a4036b4bd9619826c98d9bfda8f5853b57f3,1
en,5990161a862a87610ea2da90515a4efb7aa734f8d283ff2656fb344d9632ef05,1
en,59b9dc8d28e45cc2c943d03cee8c7c78e0d6b8237f59251cd1f52cb46936e1bc,1
en,59d5c51fd8367b7c68b49a6ed48e49da25e9355b8c60f7722f758f3fda5c7c3e,1
en,59df46beabb200642c965424a8c6371023872774485c9e8eba9b32d9c95494ff,1
en,5a45facabca8403f5aa0c8639251f48f5a3c4da526fcf3f6cdd8e33ce9ad3d93,1
en,5a49cf2f582e2b18d6358a3ca7fdfff572ef69cde2a00ae78b44fd58271bb994,1
en,5a53499860abe307532cd2020ebcab019179341a5420d9b3a75b2c6afcf9216d,1
en,5a69ca425487e5088f3226f191f41ed367061c61ebd991df79e0a6474c031a3d,1
en,5a983035e2a59df627ce18827008d1168c8148ce64a8aceda8eb9806d16801c4,1
en,5a9c12f71042c1bf7660f3894a471a7c8cb2eae1a63916b7fb9062e4003ecb6b,1
en,5aa2663f56ab256a12aa6cb4a99ef8f08d0123f65be9d471d38da3177df68291,1
en,5ab58f4f017b57bfdced7f3f008009bab33df2bbdc800d7d3b42e20eccf1a406,1
en,5ae7a23086f2a2b180c5906556db95a4c080d91311d2ae18145a74dcd6718b33,1
en,5aeda9d4fe0c690f01e63dc656581c2c286c1caed1618aa8c8d1e04d673dcf65,1
en,5b02abebc16aba4a63b6fa240350a37bdb88a32239cac943a40995390f08bd61,1
en,5b0e7d5069b03ff9a66972a881e6852c03fd2f7345a6ea6327fc43c273d530c7,1
en,5b1b768e391c6107142c3d0665e7b69767b8728d29511df095a166fa6a03adf0,1
en,5b2c1d8eefc325fad21a1163cc1c38daa32742d0a28387c4ef6cf3feb66d7825,1
en,5b4a69f1bfdb2e24b59aaca0d38c5abc72188e8a7d95f924803eb018aed35a43,1
en,5b6e1b12699ef9e336e18ff64b7dd8bdba6e844b753af8911654b90e1d8e12bc,1
en,5b8fd820a3c1fe61b455de6ee3507c69658222e849e061eb3351334cf71237cd,1
en,5b900f7ca5a5d46773c589097dcb9c4fed51a6575c19f47fe1f0b587c40a6c3b,1
en,5baaceb3d6debce39a8c0e6300b1403a8e883b812380b21a1c40febadc000d11,1
en,5bc0304cc1eab5ab0e65c0d283dabdc5aa8f059f06f12d54db1fadd636c7f3a9,1
en,5bc8bc5b792e2849d1da455fe6bb600cccd425c371486ba9dd0989ef88d083a6,1
en,5c03b207856f47564a712ae8c97e6405e322ec284fe7ef89618b0e7a49d2595e,1
en,5c18c641996b46a1585e65103a94cb17a24db34114ad18fa76c37bea954e7fa9,1
en,5c466f2f0570fdc0e2b33c0840627c4cc57a642a4f03e9dc242a705d8f1f40a7,1
en,5c6aa36ddd96849a2b631cd77dbdd8485a2cd8a6778406b7eaeb08d749c5d0fe,1
en,5c82f19afc3a1e6be0ec011ddbe5f2af79b6a46d37dbf2c303a042ae174166d0,1
en,5c9177780cb776efd17e0146c39997c15e0c99695c72e066f25805adbd7d5c78,1
en,5c91c155bcc539948046b0c35f25f3aa860fc3113dbbacb3459fd8b91fe32db2,1
en,5c9c6996403d6036233ab8540805d75740e328b532916b23fd9fb10d13c1180a,1
en,5cdcc587d07ce5cd4a12f3f84247c216f5dce2664f89727edc8dfb804fec9e98,1
en,5cf32dbb22c663e9b1e7b85d28efe71614d390626b3d516f588e48d699583099,1
en,5cfeba3ca087a9b27ecebe093acf1cb2f524a555c2a3106c4d707c8e60065ea8,1
en,5d0545d7aec63df0643bbe2f01de559e11dea8955d510da0d25e7890b8f41651,1
en,5d2ef1075da7d61a18775b3c2db7d4cd3768427fb612ee1cb32a1946f524ef88,1
en,5d538e58fbb443fb3a46264aeefdc44ee3d662cf958fe8773c657e8345e854ce,1
en,5d5434f75dd20d87cf6c52a570f127fbedd14892b19301bfdf24907c30bb935f,1
en,5d6766533be5f573d138282a1c694ee1d7791eb84ed4a591eba0775341d6057a,1
en,5da54e5085a950a0548701d29c1aea56d8ca12b7f0b2e96704356e4535838659,1
en,5dabc3ca73d0e74f9bd6dbabbfe5904ee450e662946a76a34e238d94acb7c2fe,1
en,5dae22d5134b749033ca8fa7859db6de573d60fde0fdadf75e545ae561fa3f54,1
en,5db3dcb5148cb03026ac43ec7e6f13759b0e30d59e76f7187c0b08217ad7851f,1
en,5dc2471d32f8a1350b581e6e3c5162a0743c861c3366d5fe6e7801e4e41f4916,1
en,5dcb0d7e834c9fc974b9701e377f87ac5d1bf8624882545ea2429160f813020e,1
en,5ddbce32da9927ba6f9d6a111922fe6eb96dabe313b3c94a051c3075223a5ef5,1
en,5de7f685378fa3237eb5e8f625a19e4069f7a2518743eba78f00858b4452ab22,1
en,5e24761df67481fe391d91098d7f3cc47be6bfeed5c80acc5306448e69f3caaf,1
en,5e40d9b7f1e9d361e5df619937207a8d57aef0206dae9217da46a97ab6cbb176,1
en,5e581339ffa51aaea42b380b3106def08d01f3bf03d074a0978fd2da5d368a58,1
en,5e807c0be0f0dc5072c774429c73b9992062318139b4a27d0acec0480a1ab499,1
en,5e8f36b38a3cc502fa1a88c830e60320d50942109000cd2428ff3d9b31d3e7e2,1
en,5e9ebcdd77868a579494cd0c7740dbdeac24bcae3bf2703f57fc1b5ae3192070,1
en,5eac2c0f6460a35d78a9626623012bb282c7b2e32a142ef1affa6f853690e894,1
en,5ee48906f58c2adfe1769b14d0880bddc065b7d70bc8a5275445b5385864d2eb,1
en,5ef1952e181fbb54d44a0668bf835e19006e6e8659504e20dacad97dff09fa81,1
en,5f1cc0d9d32cf71cd7e5f57dde9e9e5d51dd9fc5f987e0d4315e7cb1485944d7,1
en,5f5a5623b732a72de928488f14bf339c82f912b5c8ee691ca5a6b852532bba95,1
en,5f6fe42ef77978faf35c17de8df8d72319de16de7401380277b9a47723086e9f,1
en,5f8613a5d71cfcc46dac25ab5fadbf7d7b9837269f9099b3df29f30fbcc2aa7a,1
en,5fb108db3968d3724a31ce0c4eec682d36664f458f8c3cf4fa59f4baf2cb4621,1
en,5fc16ea05a7fc11c97c94e2b3d449abd23193cfcbeeebcc45e9f4b42e65ca9e5,1
en,5fcb2444e91e3d32b0757f5b669dda83abd0756cc72492c2371a2cc3cc9932bf,1
en,603fb44275824ef4c5177e6451c0bef5bad5c3ed03233702e753c218e99a1000,1
en,604fff4b9deea3b082b0cd9fb68b4e709bd5f83d52f8e94d19666cbe9fad753b,1
en,60565f99e6a83f0da897da55d7ce20c9ce137a72475fdf29fd73f1f1408a5f27,1
en,605c0a98a0a879aef7c56372f3cb9e6caf8892a996ed218ae98006d6dde52f68,1
en,6067a5f5a4519a1a11a0b5465fe3fb21092302341988bf1c08a3c9dcaba9b61e,1
en,60683cb3c7181a7f5fc3b017aa5b65a11ddcab979ed0112bb722cdb2de4879f2,1
en,60730e14008230905fb5bd78301a49a885799198ee29fa861d8be6e531a667ad,1
en,608c318daf3ce3cbf9ef1e70de25c49220cc798bf6bd32a80e353304621cca3b,1
en,608d6b97a9032ffbccfe4d3e2c8fd679fb52f81f015d46d50e30718249e868bc,1
en,6091e94c970c985d11d16d9602ebcf969b4fa64cfd7dd0881c50889a9b731455,1
en,60b568ca26d5a68d2a73a0fd25dd0c0c373a81e69a9af62f8cda80d4aab4a960,1
en,60b7b11d80a6344c08a0cde3a12b0dae2dbe809e2b7556e9b146b0cf14093ce0,2
en,60b8b30cbbfbbe795ce49812924bb66098b5f93341d7aeb697ae1c0104c4833e,1
en,60d1ce26e7d62a8f4c8bab2ab3e34af278ad1bf828161a8f106f417dadae414b,1
en,60f8b8c435a8123c2756302256206e695dd3460ebcee803371d9a5cfc9ed2471,1
en,6100706352ee98892e133a3b9e2a82aa52d2fa6e985b7107bbc7139a20ad1672,1
en,61161db859ce241622f7ce7f08154a3b92072b70cf4cbea6f3c2a0b1e80b2ad9,1
en,6119b8f8ea0bf301b71ac52ff4856117227b138fc39f25933ff5c79086fc11ed,1
en,61231375d5cb6197385e2641bd0dff34d4738e3acfb9045b45e37d08b706fd7a,1
en,612aa64853072932ae7bdf8ee7041521dc6929c0a7aa2261901e0d425bc2c66d,1
en,614a35ebdbe61c6990fdf933c8ea1ecc244baa43989ea92b76d739ed3dfc71ee,1
en,614b3ceec8c102051103380047154f84c023847e70c654df88744f95cc679ea2,1
en,614e1cfcfc905fa5af6c2d95924dd8182bb15981d80d6b01dee6442cf3fafc69,2
en,61738e45a6aa205914913ff7b6c4cf115c557c7f6df5c009d5cbaa2bb7635c89,1
en,61923428aa1368fcf47264129a6bdde57555fa79234c45529b4a2771a74d67e7,1
en,61c295aae8106c02f4361e253ed0b786b825032a1b64e392da14804ef228b7dd,1
en,61cd8ed7995594c7667c1fb7e6d75b2cf40a1fbb04276d15e40fac308c551040,1
en,61db32ff19f22e7e7c2a3ad002efde920044ae76101f9159784f45156476dc03,1
en,61e99c594fadca7f4e4afddaf5d45fd5eacbfe4f3925792de72862d08ca79697,1
en,620f9b3c232e83500b84e7f0a82d1236fd3ba1f2c28f98ebcb56b38d69a85a01,1
en,623b9dee9c27adb1bd53fde7bde63743d0ff1e26ca330c5be6ba3d3c0b945510,1
en,6253a34ee3e18428a44a9f57ee29d63ae2e2de351f4b5411da63f99082fd8d8f,1
en,626280cdc5b503d8140480a2267df9317cbc6f58b50b7d378d23efe0a2c4649d,1
en,627434edc28757373001b3f4598bdc5bb02fbe03cae72529e171ebe5d9c1d80a,1
en,6292d9e8ecc1008f774373fd7f9281b98057a3477252456a79423aea7d1dcf14,1
en,62e4a526c5289f5cdc08f1c82a8a9a420eeece430f36b3507d4dd991d8aa06d3,1
en,62f4868ea8d2c37b54700e1ae9017a846dddd87292c1032a1eaf962390d3a22d,1
en,63074db2f139ed862a6f24836d1d8bff217fe6a1a3ff89eab057a80cb2441012,1
en,6315c0f04970681d9bbaeabc3ee130bc0a111aee8690e63804c1c2e53804aa98,1
en,634a27fe051d489144ad0196e91ec3dc6b992b97d9001eba0ca30072996626ff,1
en,63591cdaa1c52af4822f58e29945901292c25dd2e3f5a994b99594b49fb7b360,1
en,638a37b64b0d84fa747c6b0b5aff2c1893a25442e39b2426478409c65ce00ee9,1
en,63af377d72f59520b0ed7110ca303605e625f60a8ae3d69b470f0208f417cbde,1
en,63be768f24368bfcfa15692649261cdcea1cdfae5e0b04648491b96c10595c85,1
en,63d8bba1c87281a29bd770a511b36ee8730b50b9710593afde923517c5f9f280,1
en,6405c02faec7d101862d9374d7e0a6170c93113bab6ec42178c3100ac5a82d1a,1
en,6416729d40f5ddb8fc95a20bd87febb7219a0d1b97de14d79da323ee9ba476b8,1
en,64447c617ad5158ccb0b941f56fe586c22bc1e8df737f6dee91339020aec9031,1
en,64461f585589d1f1f0c97f32bc56c9ef46ac4f079c5670d3737d1adeb22db86f,1
en,64600604481cc47419c3e457ee3477c186db8d56850d7779c35a1cbd7d005be2,1
en,6474fc82266e6877e206b5ae6e81cb928f4c8ace4760dd6f17fef95fb6982208,1
en,648fca879113a6a24b19ad57a9593f26106cd61466517e9ba4795a635820ab73,1
en,649dd8893a92e6ed3519bcbda51b58085f92d96c319fa45c964dc4009104e25c,1
en,64c0fc6af36743df5c8033056666cb6e4d54644c060d60cec4d38cb637aa304b,1
en,64cf699a0d5dd4ab155007887aa1fc6815a51a3492e8dac07d2ba524c6052cad,1
en,64fd00c33f90d4f6556a3a304c36158f8e3fd3ff67799ebe2d674d5c39325bc5,1
en,6514016b2e0bba218e1e0c8b1b9fd2ab61a874edeb37c8da72ab68777be49059,1
en,654ae928141299eb361a94fc97b1aebe2b30a4902eadd520953e86387341b8fd,1
en,6580e6afc60738fef32e1eea371258a5b2da22c8f2ad63768288f79e267efd71,1
en,658f52bb8daf8a0c658fb5d5a8f38ba8796f1ad23a01767124795da695469996,1
en,65c824ff783be074f9d01bf25a2efa1900fd3d3e997169377926e9a3f07f2aa4,1
en,65c88aeedf57974e87055e445b6b69dc377cadec75b016ade060f9521635ed35,1
en,65f6f5b91f4aeec004b86932de71531eac49dae6f8e24ea0cae3ee35de219b68,1
en,65feffd82aa356d6a7f32ec8f9bde4719f06414812ffa07952da1e682aa24db3,1
en,65fffad66d25ee6a96e325a8489fe73835e334a501664b053f0998e400a9d86d,1
en,660620d30a16cb6455bbae4776b87560f95bef182f8ce2ce769591d039930523,1
en,660938dde4d34f2204554f045df760b9b4977190686853992b62542a1393a1d3,1
en,6609c07e36c90fc1fb1f8a9e7b02d4c89caf33016089ecdced1149bbabc66309,1
en,66177f38c11bb54358f8d20662394820beef8027b29955950c092525cedc76c7,1
en,664517040ccca0040384261512c647dc66901e903819b8597b44830935c57958,1
en,66830a53ab7864dbab3eba7be4126aff592e8ec93f4d8a3de87a011f75bff946,1
en,669c63db01b8e43d12eda69983696d1224758365ac42bf4727bcb8fc34f43830,1
en,66a982904ae0cfa0bbbfbf6946248d5dd282a51ccd3bdc57407893caf7d07af6,1
en,66ab6b45c62883e6c1d13e7ed94232305dd61336884fdb8dbbc97e4cb9364307,1
en,66c8b66f4593ff11456d6e633efacf925df9f95d602f0f28e0be445626ed88f6,1
en,66ec3b0673fd63d9315b95e95604ff2a0305d6b2914b25f6e28d9fc157495f61,1
en,66f2e4bee8ff5a6cdb835d25ab34ad68f415b1f1a99c49c83052d1e86a9e9cae,1
en,66f936069f24cec95c285c98fc27c73ad24626b43d7c02350bf68d7272c62f4a,1
en,6701c29be2898dada0d220508451d4e66f311b0f8dbac801ddd363d2ee5d0248,1
en,676d5ed3766f9d9b03cb6a6012ac06532ae30993556f6d91211613ec09d1dcd8,1
en,67757d86ad5c8fb7343297e6d43d53baffa766a6c4bdccfad76ed198c76c5eaa,1
en,67a100759641d71143d9a108156ae1b755bf4584f974b8dce1c47e64f01b2815,1
en,67b818387bd4d2b79d3205205c856aa5afc8862c4db22b78b0d60542af3d3443,1
en,67bc96f16af3dc5a08c825a51acf5c596790e4beeb8b8785a25c6be73e571da2,1
en,67f0d3b44f68971ad5bca3878303d62265f368cdb8205ed78e9d84e9672f6c97,1
en,6819b3746c0ac60d463aaaef6bdd459b292089c3a2e49baa86b8dd09af478044,1
en,681af96c192a99935a15f6bc4aee87e9fc9c1c301f909966ae0a2020e4203184,1
en,682be4f31c0fb9750a0a3acb06857b5bcd5770780df9377fbff343615c4faf9b,1
en,683897e23a9b9f5093578624c957fe69569031f4a1dc555e8ee20846d7329835,1
en,685af90c6b36b5bb777e941acdee737276e8b640e5e033f819135a6f18d1d8e8,1
en,6861a3678a8e803c7a7dd5b7a60f15ba68019b5b53dc8126090c1e199873f7d5,1
en,68684f5e40876a68421fb7f2e9a8c941922557cc977f10f9345f98247776baab,1
en,686936a3d31c0b17eafeb61f58d957cf90b21158bb76b257d7caa7acc609c57f,1
en,68744058849b36180f21f6377554e30f1305ab34b3c6ed294aba7a0025971c52,1
en,687e53846f18c24f57b057fba1ccabf4ce0ad238b58fb2fcc9b9e5e4ddeb8daf,1
en,68914af046befbe8f75e245432e304d4c123de21450905c6fa4bc4d8b8f31dd9,1
en,68afcbc974ac9602525a89a55a1a359582584a9149e99d3c21569d46a8af0287,1
en,68e230bbb64aefa2ee4ababc60fa1ae42a7ac07890da7f19220b46e5f2dd80f9,1
en,68e7c8926a268a637435f02993ebb1446493bc4b6c248c875c9270b62d78c01c,1
en,6911051be21884c2a14472d97895b24c1dab5dfa83bd548a338988696dd512e7,1
en,6920fb01024b9cffad8453c3a35e8853e77d0ee69a9da01169919fec2a2d1c95,1
en,69292dcdaea862068289abad7003c72786d61714e1b2674ae53320550ff1327b,1
en,69321834133a59631f2fb1cb2b2e8633bbf768e057ad8842b46c069432a475cf,1
en,694e7c36dd99ec49f8591073b550b76020f1c798430b89edeccbacd0af1538c8,1
en,698e1d2e533cf3d123be4dd6c4049220ce5057daa46e6d8e15943a704ab8b4a9,1
en,699e542665167c84031dbeb1f838451120c5ac2dd843aee6d3be2419081d26c2,1
en,69a9122519f953123d5eb1915e738b78f951c3fc603c5f8232df653e9d94faa1,1
en,69da09bbb38a2567cb43f6ccbefe7be95af4beac5764d4c5ccc9d1fe9294b95c,1
en,69e57cf984dcde9ef3145ed543548ad4ccfb1be31b8f8e35dcf4ce310215f794,1
en,69eada84c22b72ab615934f0dbb8f422b54514d98be8cc3cf24095c7a2829066,1
en,69ee074da7cd51d9fa5e2f40f627711417dce8818b740becb59b146104ee5ee1,1
en,6a0300c58aae675c4115f0cca2c2defbcc8c8e09fb53cae1ef4b7ee8a1dfd0d0,1
en,6a677609b33b2764612073a4b0d03586ed4d899ec4de99cb1da635d6e6b8258d,1
en,6a6ed0cda05d108c62f70bbf3a45b460e86fb6d3c6da32fdfa4a0a47bca9e55b,1
en,6a9603c06dba46f2c114b27baf5598f677f183bde391286eecede52ec035b292,1
en,6a995031a2859bfc3e9124b1a61c7ae69d8279600400b652e381b9969cf0a14c,1
en,6aa13d323bc7b104208729a4e6c07916428337af6f0269dd7301defa419d5953,1
en,6aa2c0789f532123132a10aa0b15627798e42c78d67718012a32c5559227d2ef,1
en,6ac252c9a816595d0dd37810ca88e2715325277d38da934ba100d99d3a197499,1
en,6acbaf533c0e9c0f9eed3b0bee0b89f7be4fbdbf2b9eaf3d2b1121502020d07e,1
en,6ad70b6e5221049d0394f9a93f4403c3e86fc5285d6c4b1538af0d802ddd98c1,2
en,6ae251e011cba03d9ce2c2ab79acb212cbd7c42d423cd3eb7578b450885420db,1
en,6b1ed54108d50ee975cda095bcdb0aa634e031ad4148a2f60c72baec9032fce3,1
en,6b2415137727372e885f6143f5b8bd63e61b841fc2109e466d53119d04eb91de,1
en,6b62a9f19b8d6b436ecdfe97032e69407817c644a1a2a3b0a9d7875dddb4dd28,1
en,6b92d42eac4a3ef2e60ce64ba62a0b8306328aac70e5e01b5487f978159727a8,1
en,6bacb86b6421a7a4b10916d9222d6bada99cd7917e6c4d5b0627e87fb5dca8a2,1
en,6bc253ebcf19fca473cb8c9033b3f439a23cf7bb62cd83004b3b8018d350c017,1
en,6bfdb1855513b6bcc7effa246a85c1326c8c3f3d914491629924057de596a076,1
en,6bffcef9cdf12b11de64a5c6c2e0eb8f0ea8ac025f07912cfb8a074904e5cf90,1
en,6c06d970475ac61d8fb3a435866099f80b88575f7cd406ff355f259de6e09b13,1
en,6c11afaadb38ca970ffe45a3a212daef08506986bc643fbf98af21169dfb4371,1
en,6c158d54db8d1d790cede9bce6cc7a4705c25e7329a38f1c011fe3eba8798a7a,1
en,6c1cecfa4bd7def08b43c8c6f13476c8fe3369adcc0ea7449dd0190cb2752678,1
en,6c1fd55b84a3b92238500ff0666457e0b40ffd2a3018800049b274bc89c12895,1
en,6c2ce748e139978c8d3bf08d5bed37520d03291baf8933a805afc9af1a32834f,1
en,6c4bef751a0e595588ddf4d53df5f88254182cacc0df3981e5934a64755d5258,1
en,6c6915d0f3f336adf991a9ceba392713392ffe4e746f8550cddf7bf425f7d580,1
en,6ca680b5c5e3763d171c92790bf6091ec6c01b289efd1c540d5bc7dcde657d9c,1
en,6caacb0952899fd76c61ec910ef78d82b56c1cbefc720e340db116765c13c144,1
en,6cb6ea9ba8ae82106988058185794c460554c802bdf350521f7987e76eac41f5,1
en,6ccf48472cad25c0663e5b963df3b0c9e338310c2cb0af1c05d83bdc3cd1620c,1
en,6ce5f435c9bd0ee99c8ab37149f002b1fa6152d8fa329bbb35617b58c3470ccb,1
en,6d417dce6c7cea083197f8fbd62dd53f4a0119568ea85f423e9b1f5067b11297,1
en,6d6e98773cb331e9710dc21810082ee62ed2e943607c2350a15f905a411f36fd,1
en,6d788c86e9b70c328000afb7ea8eb6aabed362c6026235ef3eccd8c743be8d0b,1
en,6d96847c81a86693e5c61ed11b7ade62953c2fe4d3f286dfe03a69560603f24c,1
en,6da3ac655babf123fdb689f9c92439f6dc98b38e7b573960918518f432b117f8,1
en,6dd02fad20df596592fcf10668b71344f64da0a0e39501009ac92975a6238209,1
en,6dd2cc9b4043f495f114e6af76ca70cdbb472adca6210a54f5f41ae968c21d28,1
en,6e111c559072c20aaf81337b48b9a5647036c0763c0e86c77126b89d2c337c14,2
en,6e2896fa9c5f1d409110ff0657d08d02aa0db640b4f72d368184473be1656875,1
en,6e5904583a05efe3d4cf080335edcf63af06c5701a5bfbca0db25b3ac1cd79ff,1
en,6e78430c1dbf5f7a4415d7db0c23a155250a380eabf91cf4e3f29aff35d92da3,1
en,6e8fcbc996c008f4ad9dbcfefc57a046f8db17db29203efdc519637a9a2e7a69,2
en,6e9951f72d103660099704e4881d45af9207950bd0534a83185b8dc2b387018a,1
en,6eb1667ec2402b6eea522538d93e96c7604dee6f4a39e0262d63d99d3eb1ff81,1
en,6ece0c7f9b12327e0e71605b46291f371ca0c742a331eea59ea95ab8cf2ae5c8,1
en,6ece825e8774d7ecd2e3c2cfb084557fc20befff7bf0daac63ab546a22d31480,1
en,6ed4c1ab3637a49b81a3305c120bbf9cd40e50bbd2656fe55d71781e2dbc3c33,1
en,6ee0195b190c9b6731bcac34dccea657a5adaf4c864d2f10628d4f077d54ae8b,1
en,6eea69cd6704a021ac3aeac3925c9169b0e91b9698fa3eb597444710b9ff2385,1
en,6efdc7b8bef0e94c21e4766b0f57216593d9f0b9db6c2dd079e5741397775099,1
en,6f0583777521fe53c4072d54d1495e59c15a159612aec8b1889a3dec97677b58,1
en,6f39e7c6fd23a3fd0574aa49602bf558b41875dad788539ea88de90f6af11e21,1
en,6f3d03ee09911d71395e1c081525de46bb419a8f503590602c9bb47946cf4892,1
en,6f4d9beec25562389fc8d16c3f459926d8ed339790fe5c33bc3653e2a92546b8,1
en,6f7cf6cf7e55622720d40bc439c940b3d812a3f8a4d8d085cce84759f5d37f75,1
en,6f80ba1ed343ccc77a441a2b3385db01a4e5eabf8d801499f2939d1e96667bbb,1
en,6f9c29ac92419c78e10bc3d7a88ade56969e9c817af6815a316aaf98f58788df,1
en,6fa6c2356668c1723cc04b4ec5b723253de8e72f1ab19803d4d9161b57c0ee5f,1
en,6fbb95d2c493e5136993f91b0da6d6fc1b2e14ba409d815d758874293839cb6a,1
en,6fcb9334df2289941d651710a662bc568c7e1219cfcd11058035426fcd55cd14,1
en,6fd2f306d8ff8106f80bd1877bd7dd9a9ddb617d1688cf2905c3bd84b32d7cdf,1
en,6fdb3bd3053c3ca5c69f4d881beafc99b07d42372d470ddb1284990779e54309,1
en,6fdcf015a3b8c0d0add79a17f989323140507bbafb863d54dc4857ef6db513dc,1
en,7026f0d0cf392b1a205d9e098fef6b81157a3a471b5ffd5d8cf571f3075ef76b,1
en,7055e0246de34e5fad2c9748e50e98e2d1d64e0567040779de0d78394f0f2b6c,1
en,7060577139f5353a3d47a5ca96d7a26a14f343a163ae1906917d63a5cdbb070a,1
en,70e35391dbb95f9d071e11ef68cb942839f805cb9333e7f39800dfa01ad0165e,1
en,70e362c7fd8205ad4c91d0268733f5588e3ccc484dfc51855e90bee9cebe1536,1
en,70ea7cf04a6223ef560bcf489c8a28bf53f19ede6569c2c731c6e2df9c9f523b,1
en,7139cc6f97cfc1b99ba7ca6029d441a8dc8c00989266e55f4558ae14b4868bd8,1
en,7153aea7047cb4625ee22d37b6cc896ca39041ce04ebad69aacc3e827c9eb705,1
en,7156da287512dc526632ebf685ac5c1f5294db6e44c2aa5f06be3199de044cd9,1
en,71744e1800c21990960deb7ba0f85cb09163dd04e6949dd0feb8c58bb5d648f8,1
en,71782bb41f0c6f7d11cc7bd62f2068c38da62408fbdcba6346bebb08210e43e2,1
en,717d1e54e618bf9a44341e7c2a24c2863420921aed022849e1f49c502e6ed93e,1
en,7184e31d01a3b48944f61842d6b3deceef6d6af2227ec43886442ebb83080741,1
en,71cf5381f2a70a9ce04eacb5028065dfda0ebafaa3092e72ad2ffb5a006f2761,1
en,71dea0fa382ddc352582f31cf808a83515f7d1f226b70893cd18d4a68b1697d9,1
en,71feea460131038fce4ce83fe26a7ee3542cf6ea75acc6a329dd2fc1b64deac1,1
en,723dc9c280c21cc7b5f9d8d3a4e59a8724c6ad1d416289db74a42bca51e217fa,1
en,7240b9c50f09877c487d4bfb32d4a87e8edef88ab06112c9f9b0f7818f224760,1
en,724ba6232e150af8d5a3f70dd4a514384ead5ff50c5c9e7c8f34788f0ac5d816,1
en,7260eb0cc664da38393718fff0b74946c13eec3271597c64b49c5f017910e789,1
en,726e9c2c778ce0a928fce6445523d599e2e09ac8142b0bc541289b12ee2def48,1
en,727f6b4f74bf6264b931f9b6cb15b527152aa10479b0ca7189ff8639ed084b28,1
en,729c63e09a2c67a68b28db7c8f04e1f184f4810156dcde31ecd4231c294c6b95,1
en,729f708f62f9f04ba6cc18b295921acd3261529d9f20e39134ee53edbd1d2dc9,1
en,72c393240f49b1c21d12693b39c4bb4336184ddcd35750c73b63f72120e4d1e2,1
en,72d1276a5d6e9762830c70a7e63eb472a8ad77f4c054b7b39d6018e961223f41,1
en,72d8e3d71fd9e52fda9a8222aa1c1397d5cbecb20152eb82569898e51e3d823e,1
en,72e4ece78fd6ff2a6e2723e3342affb7cdc419b4c88452f2078f4ce172347697,1
en,72e5b8d0ed9afb1d8cd89c00ae4aee0c0c65fc360b1e9d4f25d2959489cc442f,1
en,72eea686b5467d34066e0cfa670d6d7d31e6614f9af5bfc5ef4c8fabcc60db42,1
en,72fbc00e5bb477148a5824f370fa3b339e71f98c4789ba113dd789a1c0d3eff0,1
en,731e2b7e025bf0ad7ecc445205d9b991843cf8ed29be02bd7c3b76e822e1ecfe,1
en,7349cc6c01d74870047b5f518ba605bf39632799eb63ccb963ef229096278534,1
en,734a76a36739ada416dbc55cdc099499312fc8d7e1cf58d5cad6a790e6eebae9,1
en,7362a38904badedf7c53288bfdf05451e5c5245f72aa57534eae006a6d987e92,1
en,7367b1bb5d3aa88ca62d4e1acef0fec1814e5a50efeb55fa267d3dcacfa244a8,1
en,739b740e9dd536e32a4921f671cddf89b98694bdfa5438882cb849e225cf09a3,1
en,73b76ba5ccb1728506fa64706ee3dbf824b197a27dcca586e8e75913bc9c629c,1
en,73baf705fdcb45c30a716abfaaa88d38bb94b5e5c056c8ae0c8f46c653fd476e,1
en,73bb38755b9f9983737621c22f2b0bcbdbef1500761974f451023faead67d697,1
en,73e4b26547b2d138aea481eed4ae2734bf49da6d9f065a1ff9e74e7e5af098e9,1
en,740324f1286bd907fed15401bb00fc29a35dfc6d46078385e921ad7e07b5457d,1
en,741ddf744a20dbe24417a666cd7060e1ac2b1d163391bf16560ec66ed1b59d45,1
en,7422c09b96eafedd8ce02a8b4d0db2ae5b77b72e5d5f75bf4bb539c66c7eeb92,1
en,743f8ba21420406194ed40fac85168e7fcdd7055d9366e3734da3da0dfebcfb0,2
en,745502e92777c097c1b8b4202398e234319d8124e35adfb298f3d19701076d2f,1
en,7463d5f0197b6db8e4007bdc85ed1970fb6608f4fc98d81c04586343ccca621d,1
en,74953cd3af5d6e9fb383319cd3302cab1d3ee387ba2bbf58b18ad6f8679b4636,1
en,74aad5388e518e232c9952db99e2bc60f6ad35bd89abeed82ea38a92ab897e2e,1
en,74b9a736c11094ae1081bf6726f6e4d3519b05285abb15d37935df3d5e234805,1
en,74ba7705f7f51e60c736ab39d8fb271e40a36b4e08ddbc871c2db8bd6fabe1d7,1
en,74be3ac994da14d21bf8cfe5ffbf37ceae36d6036d6570020a71d4569ed0b660,1
en,74c4851f03e7ae600bbeef7a152a657d43d7cfbf77c5db88d6d155c695f9e787,1
en,74ccbcd0569acd79de82c2878120933fb6618f8079cadcbd7af8de1fd1f64038,1
en,74f333378779ac361575e48a878a4015140e3ff7d9802749bc4ed1218f13b30a,1
en,750fe04c55c1aafa310ec8f31941a454cf0bd812ffd588ce79c04f8baee64795,1
en,752bfc164e617f7f38167669a17fab225aaf0ff9f94728914d967b157ae10609,1
en,75839a7415950832d0be59456511e63031c4dba6e1568ddadb4e9052e434449c,1
en,759379e222447ca0486474eaacfd38145f39e0fa532d04fb323387c11b41f11b,1
en,75a2e66360a6360ca694258984ab60ad1ddeeaadb969f73ad3a1e0ed3d06d3a1,1
en,75c7f0c07c0c91112c009e6ccd6c5b9f1fabe2757e35a3d894d59060ea3047a1,1
en,75f0ed01688fcd2ef604634568edc8d64e997bfd748bcd97a1d769cfe1bdecc2,1
en,75f7e46e4aa39bea2b9f3c3facf8c91d8b13126343545e99c331cb08c06bf367,1
en,760260d7e3033dc3a352f0cdf7b5b3c2b4fb8fdc96c45431aca823021f1531f4,1
en,7604492c8331c6230fa72fdf3edabefa36269a111dd57c2a995ca6567a9a6bab,1
en,76139444af1852eab2aa90828a19f17c154e5a66f15175c7f5180015492b028b,1
en,763a257f43b02f1d4b20478f5898c5a80d1d39de6b130f69cf2bd85ad142c682,1
en,767c4ac0ae0b250fc13533aa7f2fc284532ab799e253b9d64069f12ccde245f9,1
en,767d5f2948e6718f962811fb7def15a8d0b87d107cbaa66537dc8c09427c0b41,1
en,768a3fa57be6116272cb53a6555d05a366be2e0ea40bc7766a671a7d56909a75,1
en,7704ebd74758e4ef93bd143d7abac44a89a220aa1cd0449210fe7f93c1a9c02f,1
en,7708f51e84b71853541cbd8aaa75d31c638a141f6f21a2e626090433e39b4b95,1
en,773a3142c9a30e6a5aa5b146097c784b78286e3ace820a0fc49210ae3b51a7f6,1
en,7777b06cc385949cb8bee7a256e7f758004c7cce867ad28196159e7b29f05d1e,1
en,778ac1287d866cc61396728999936dc82279af2d41f6ad8eb28b018c608a4710,1
en,77a4e8193ac527ac2513ff8d40eb0536468968e4c51002dc0b5a067a63d5abd9,1
en,77b5732049b2ccbe11c3d49ee02deb6bda121d114af862ec9d3db6d1859ea22b,1
en,77bd32eb81b1636f9770b37eaf96967b863283bcb2569c1fdd08b7a3e9f54c3c,1
en,77d1a1130fd11cd874ae5f57aba0daeaac29be6f81c5268724be54192a9ac433,1
en,77ea4ad667aa2d1d28d908a28c323e889386f6f39faeb5ab9766d72c201c95de,1
en,77f50dff95f1f9911e048bc75f95f04bc8570ec876a3e2971a9d8722ddbd6761,1
en,77f52a23230a6959fbaa2765a724ad343076b106cc3eba4a8c5051ecfeab96b4,1
en,78165c2253fcf2d129fa3f9f47aa7eb67825f67e67ceaccaea1da0ef11a48023,1
en,7849a075c28c60118694d82e365985f8c4c8dab5ca1cbd79bad1287eb8133eeb,1
en,784c3083b51253c243ba77ba4c970baf5bd0d072d9e846e199041f727e6de4c7,1
en,785048b1bdbe71f90dc9a9ecdcbbfd5a66051a526d454e9c23531d2964756e65,1
en,7857ddaf4af37b66dde142ccbec91e191f177aa35d166feb0a0455f74e8fceba,1
en,78581fe158be5703aa77d8ef1a821ca73584f0469135266f4c3620b4a9a42757,1
en,78bca7ad81def063247d1b06981c0f3dd4dedc51c5eaeabb9e1f999dbd285184,1
en,78d605448b0d494ac09e4171edf80552c976525e4c21c57571913e792009c79b,1
en,78d8619f1e947bbd0f3a37b4a27969b5a24ef346754b105b1e5dec41921f1d93,1
en,78da1653d3925b6ab487902848871147967f954fefd34a7d4d09c58cb991deb0,1
en,792e574727cac189bf13415037dcbce382729e7dd7ead7cfd0ed523a252dcd65,1
en,794374eb1e47114c6b51e45eafbf7e161e1522b094254c7155dfb4f2edff03ee,1
en,794f9ac46c564df3b6af24b2847faf06324c0c58f0df96bd3f4c87d4be1d3ff5,1
en,795b56e596dd9d56ee5377fc2218ec10b18723b9318fadd5a04998faa43c43d8,1
en,798192c047cbf11a9bc0dc75488c8ffce488b04333dc101f05f08d89c9ab3a80,1
en,798211e3482c5a474835ea587ff05ea2bb4fbf1dcb2d7ef7307012b2a0d35e3f,1
en,79b50c85442a5527d5332f9f19b1d5a0d606a428ca657aee28f0352663c1109f,1
en,79d728156532243866c0b1ee6c07649ca8f23a9c29cc71169a80d92314cc6f5e,1
en,79f80c59d1695ac41c69909e41c2051530089fc18bf915255876694016d0ef5b,1
en,79fab194bb15f0af7fea1a03a996cc57f5cca283bcd4603a8593ffb5bccfc6e3,1
en,7a12a81c99acce5c8d7555e409a4907bc8f2d07cd684fe964fdc129c33872eaf,1
en,7a2552f9fee10aefc18125c92f96f9f0b049795e09bd55206343bdea9b5c705d,1
en,7a36d909e3365ff7f9c7cec87426e4f04f3e5b8a89b453e87066539cc29ae4d1,1
en,7a42fe50a17be55e272185937802f18ed0d77391e564cb3688faa8b445024895,1
en,7a871c6865bd391bffcb4d679ad712fc3b7ded34b0a240ed36c75e316abcb24b,1
en,7a8b49c1d9bb5487befbfb1ae09da25035b5ba25823d3d2bed83b351befccad0,1
en,7ac3ecc8e37df82f456717c06ac291171b87f4ef31fcd67a87a8f26bc6ef5278,1
en,7acf16ea60bba4359cafbb23deeabf473da5400dea217136aaaf1ba7cc9904a6,1
en,7ada0678ea23c86c89b98b7821b22cf3c21795e3c3861ad02851131d400d8d97,1
en,7b0ba39ff39dc1975125b41bf257962590b9c50fc5b21073027b5a8b28b9df3a,1
en,7b1f91da49c7811a97dd904dca26bc124013fd034f086b61c71d59c6a9263a93,1
en,7b220b3418192fcd9f4bc556595045b2818763912773aaa43de7a514b6d5cdb9,1
en,7b4bde51dbfa211f6ae6bcf73264f58e83a36a8144397c2cce4a40be841592af,1
en,7b64ca09544e12147230ecc87a5a8c7ab7c8d21e1631951e8f281be793242699,1
en,7bb014cd813e6538c358b373ba2e94281c30c9ceda00fdfaa62fd0ef9cb87851,1
en,7bd4a9665e4e884fcf17732a618bc2fda81491334653fefe2dff568a6563f8d4,1
en,7bf4aa754a6d2fdb1ebea563cf4b5ee1440b37e7c837623f57d4409c0936c390,1
en,7bf4d1cedac94d127d8a61e78bd9e0596d444f8b65fdc0889702f3cb4312fd90,1
en,7bf7165329ca7155320a4bcaca20f54e097586eb6cc0027cdfebf3763723454c,1
en,7c07b120c9d21bb2f3534004e61617ea6b7c6f0fbc0f0ad4ee0c780716b731ec,1
en,7c0b0f9464e3fe104d03ae40217b90f16acb2ae6842cbe22cecdb12bca79c46d,1
en,7c2374180da1f8f09c7fb836f170d84b5922492e4eca9e6341518e05ae8cd688,1
en,7c3e3f5cc40358073fbefdfe4fc341937e18e29b6151b38b7bacb991dcc20a1f,1
en,7c6cf85a10c07f73077676abfd8fe6c1c5086abc4efae40d9dc9d21fc7d99dd2,1
en,7c6fb0b845cbc7fb4c0fd11472a8aa0bbdaee58ba47d1b1d59cc17ff1bd32c6a,1
en,7c88136c4bf733639beb128df1f6266e78a0729b516f9a7fc8c6a8bcc4929d7b,1
en,7c8bddede6dd66463391c436e9f1dbda1e2dcf700ae925bc697b123d18ba52ad,1
en,7ce55a0848108f3769c0ceb17a37d4c4988c9f83881f15789fa0079631705ecd,1
en,7ce88fcb60674776d989c67d086b0bfb441c7fe1dedc7d8f5800315779439c7e,1
en,7d38aea4d2553bfb009ed4449110cc9ca449f86c27c1696922f88bb987d9d441,1
en,7d559f2bdfaef8253a384cbf964a91eafb50fa3c8a5c1aa007cf3ae897a951e8,1
en,7d574d5dfabc6de9ccc9f0bdfc5682935dac86efe5606c092408d4b076075e56,1
en,7d7810fca4a9c096d3a07d530974182cda20bc055e610a7870162e694ea9e11b,1
en,7d7943aca33d04eb778b92aa1e511fb3d78c6438e3cf16b9c78f918670be324f,1
en,7d81635f5b75c641d0af21626d5aabae1bc7524765a77ba5f57af60ee23b23f6,1
en,7d9de060498228689f28945f3e16274ef46374c2553ab3c27b54d9b3e041ba88,1
en,7da791bb8c06e75f5153651b469490851e96a411f0bf553f05cabfb19096e3dd,1
en,7dcacec5a2090f52c2e16eb8e1bc6a91fda351c65c46acf7944a082b61eaf98c,1
en,7df3cf71ce4185776fe1f960d915de5779375d23d8bc16069c9b322686900b74,1
en,7e21ad4e8e6094168ff53c82f59064b025d878d7e9206fe8da9ed6911f41ccf9,1
en,7e248ca8a987773a6e82b2e315456cf8d026ee71656959d0c92f11bf3145f25f,1
en,7e6ffc1d64bea8d604f11dae907aafbaf4abb5ad15cdc6465d3e1f7764003be2,1
en,7e7212f8cfa3b9f345b6576eb1401458716f29d69a8898c09917a62541207c6c,1
en,7ee64e332899c04b435cdb6680363dba00c235990363110efdfcf9c6932736d5,1
en,7f12cc7bbba1cb526fc3d4ec924daa8669009e6a19468efec99f91a17dfac1e0,1
en,7f185848bbc7d3c9048198af89e65faabcf62f882553ea16fccd5630fcb7f6bf,1
en,7f3345f62adb33966d8ce192c9cd9f63923175dca9cb5e8884355ff43b0cd5a5,1
en,7f5aa5a2e59a77506a0a25404a82cccb4e71117e1246c8faaae969a7e78565f2,1
en,7f5bc23d2bdee8c7bc1e855e7ce72b0a2d3cbe65e02e46619c5dfb2bb8f7e44a,1
en,7f64185aa72ecb26bd8acc01d6730ff20e8edfbead8e00c55dbe80878e0c980d,1
en,7f7151ac163f16efabb8d6e589e1bb76d5590f46437cebe92289c5039dd53e24,1
en,7f84c9f6754f9b21c79548dad7b58875af0dd52d6c8a3c91ccf34ad2e09ef8ae,1
en,7f8dfc5992d4513874ff15d753925e4f3264194611dd4b76fa6521209faf456b,1
en,7f9ab81e31eae3352098374257c20b5a82929e490694b57eb2318e7dec92c0fb,1
en,7fd8b674decdbabf0cf9a1de90f2fd45503f648c54de6b540d71cc12874e17b9,1
en,7fde39a544fcf8ab7dcd1e64f51a6124d823a2f5839ba97235bdeb5b13bef32e,1
en,7feadcd16e4eb0d74776f4432c73cd2df94e19d5cab1a994b46231e14e679d8e,1
en,7ff7de95c7626ee449e982ccac3d2bba0af34cb5c6d8fdd14b53c185f60a7386,1
en,800d819b81139cf0eebcc6a4f8b4cde5b499053f2efab32151d360ead5c5f88c,1
en,804f21838371f98058abdcfedb4df69367fa5cf8f20dd39f7597c1f139a2be9d,1
en,806e6e16c0576576389c9e367a07943296d0cceaf89af57c8c4422e74df7120b,1
en,807baa2e30227a7a34379bbc2c5f637170aa709c4efed29c9d54fe5d5c571f6f,1
en,80af887a2d3e623637732adc7e24e2a15a90bcb2efc9e8b6059f0f9a89c409f6,1
en,80bb8a4d6a73f404f8582a69bc776f924bfba6a9b8bf5cfe41e141ac2b004e45,1
en,80e1f4a4a1a1f6f6ed6fc5b259154bfdd7695d66390f4719f841985311a66d05,1
en,80e83024292f8217b909b8f224cedda99b66894e17ad21a79b4cd941e1183932,1
en,811341ba460b6ae6f9f48f12053bb1f21dd66c1ae23fcc668e6ec0ffa4531124,1
en,8129452e57c8d706746bf71fd9cad0d5f78770394a1c3cd5f24faf2aee5d43cc,1
en,813ecbee3587e72e383847e4512867d70a58c9c7a4ddd2e866b619d381648580,1
en,813f55b63c2ce726639375fc531b873af0f13a1dbf67759f34299d44fdfb9ef1,1
en,814510970a3de65e1b5b4cd16cfbaf134e8921cc22f829341c9705c77e5908ea,1
en,8169e5eac243071977ffdf51d4464276347ae41bf110db2fb5c64d4540577374,1
en,817489297f689f323ca71360f8e6c25e57e8ded8cc3a520767c7742195b25d62,1
en,8174a4651b54d05a5573c3288037db62d985dc47b3d5527ce1bb52a81dbfd380,1
en,817e884d3633cc877cc49f7135c29fa21decbeb8c7e967010c1b648be4d2eb51,1
en,8187c0ca02097e79ae2e1567e31073dfd07d413c54aafca2466f55824d476ca5,1
en,8190a30fad4ff09f9756ab3d2cfad9611a73ac7397dfca6b4ddf2acf6650e869,1
en,819b3af603f842368dba2b77bd2e2eb8a26dac97a0f69a85553bbaf9ba6ce9a6,1
en,819c415e033d29b7c6c6222660df89f5cfcf50e370aba1cd6145cfdab7b8dcfc,1
en,81c5590d30abd50b8de637e2431c3d543b5da0ee75bf958fef175554095ad2e5,1
en,81d916947007414e2ac02c690b5ac96793c9707e2b2e758907906103cb9366b1,1
en,81da9dfdcc468860029b30b84fc0963e669fd89f02652bd9457ec05111fe047d,1
en,81e85f465ee2383056a6b5cc3140e9d3a9e5241446701e4a2f4f43b9fba247ef,1
en,8262bd809cadca8e30171799a04d5b00b93835a4daf2fbaec651f50348fa2f3a,1
en,826b7ced12c510e5d06d5c42201a565d4d16337ef34031f604b044abf0141921,1
en,82c4f1d44a277affecffd469d4352f08b0534f47b5ddfdd0442aeec2aba37927,1
en,82d8923aac65b3cb73a82ac1e88a331ea6f67dffddeb6d8470692ca8b755dcee,1
en,832162e2c576ec17af871c6af0b4fe332a775c156c9a3d40099ef5f99856e258,1
en,83245c8f5522e48cb5cb218d8b31b224df3e79a49c93f6d4af74e8a6434c884a,1
en,832cff69f393c077314ce6bc9d5d78fb1e1a18827482a1a557ac931bb2cf035e,1
en,834202553227cef2a8539df255f65e6c86d311b22c23309d6ad7a190c506fc59,1
en,83448a1a5098da58ad2f636f4d388dd0b0cbcf607cded441cae4e2b02f49f72d,1
en,83474382578d478c8bd955ed6a768972eeaf83c6490e762b7667d6bf8aa8f658,1
en,83691e8ab71c1931f0542696e832c0eff67bd7ff52c12715276b1e1147560070,1
en,83766d327e4deceb2a8b3c60555240bf04c40df297e3ab7960b87f18d2c2bc81,1
en,837e04621822db403d90527e60f474facac22650d5f9386d0ee92a236780d968,1
en,8393f7c31c3c0cf4793927e96098c3d571d932fc3c50f13c8cd26e660a0e5817,1
en,83acb18f0513aae5ec018642e5e3a28cedc26f678c283c16d0e42ca676ec1a95,1
en,83ba424e14ada78b46e1785df410fe287d008dafb417ebe020690ca2bbed1894,1
en,83be0b5635325f6e3e23913493bff3056a0f4732f663a68363a6d05482087676,1
en,83c8e4a5f7306c6cc9a6c9231f592507c61a0c3f87d69fa6f7f0395238526474,1
en,83f69ccf5f84202e5173b55cc72bef1e7ec4115456a089df08d6b09027323f8b,1
en,8433f9c4d67a81eca1bd4c7706ebb8c89766d8d37f9e9f697a864962be497f8d,1
en,8449c5805b79af2130a6b372f113c2d7b1e5fbab9aa14d747ffad8254ecb1d90,1
en,848e1d1ecb9481ad92d4da6ab62e2dfc9fb02fada246794cfc30d8c2ca44bae3,1
en,849d3b8f0acefc9485ead92544fcdcd44124974da009d209bd03f11ffba3215b,1
en,84d1eab9d304720a73dc518bd30d1877554a394737d9da51810a61b8e13d0bf0,1
en,850f84a3fa49606e0d32b07c670a1c62583cf68117e6bedcb49b9d1370d8d93b,1
en,852599d9e34685962ffb7cd31a4999af6640891f1a21661f94b16c0a8170b707,1
en,854fd5b214a73e8af61fff632c894be5f3c475f059046dc6eb9ba33f4c99eb8c,1
en,8559a9bc17b149d35c45e27b9e18944cf92fe5553c7e2a9180039dc03275b127,1
en,85764fe2154d3e0cf1e6306ea97a1f80a26a31dda72f5b4a923a2bf112b39099,1
en,8597c6630a6b674ab459697da401bbc0ef14303a6eee6525bc8d243e6474ba34,1
en,85995210c990515f04c2269d9d0a8987e242ee0d645d9c74dea375ea579214fb,1
en,85ad5082aecda6d2c0ec36e2c8d4711fb2e88eeb9fd54ed3ca3d0e7d471fb080,1
en,85d163cd580c2ce547b5a21e1d547a28446fd47d1742b2edbca77a352c183d08,1
en,85dd1b91ce25805563f90a321bcfd87b3184aed3eb112f8d95b8b8dd46d5f6b0,1
en,85f8164e9a48e1b34adb2ce380b17fc5489aba68667f0256a9a827ec76ee4196,1
en,860293ad427303394a5077edfd78cb3f1bdcedc11e391b5f4fd89d5fd5db9f1e,1
en,860e0905397d866ae9cd363a0c01e940f99cf177e140189ff2716603d3378500,1
en,862a9989b1b3a9f7d5ea2094dfb42f6ab6a49d3be6792a37f8773c567a386a84,1
en,862dc09669187eb9ec11cd3b6e2c264f53a9fe43990293c593a02ff7e1313fbe,1
en,86330e66d16627b2b4a6e70ce922e580fde28ab6b7eb7c50f5bf97e8bd3ac868,1
en,86844b2a2b7f1779f93a0518a92198c0452cdce9925736e6c63a2ce17ba488ba,1
en,868be276bd401d935352c7252a01b3ac40d6e0394469ccabce732d6e1bafbe30,1
en,869016e8576a3ed642713a7d2b3e6433d8577b3a27c7dfd20cacb486037524ad,1
en,86a4564dcfb42a42f6e33051b3ba86921582eebf458147b29adaba597a558c7b,1
en,86a7fe38be5d7d64257b09e9a915a8ed79969e0da5e94061124b7055baaf8d4f,1
en,86a9ac085d0b1272f090a3cc134ab6157952ecde8daf87dfd3b39035d1fc6073,1
en,86ab3b32d9574f4da3ac9d5b0faad85fcbc6ab67368b1a15869add67c4596b0b,1
en,86ad88f10f4c0122d85f642aaf11136b6f8768698bb5e8bed3d64cc36b22fde1,1
en,86aeb9713ba58a5fd7ca1535034b2a8bb203e4fb9aed87e363d44aa67e9f1c15,1
en,86c623701e3c8a19a2c6f97b978b6999035418e3fb75b74cd5a88eedbe187162,1
en,86c8d10cdbb8e0f77b9cbe452412a0cc502245c1ee1345cf45ff8b2da4241a53,1
en,86c918b1e02eb90eaee06cde71c947f42c734a2c15d3d9d46741b57a2d987363,1
en,86e002d4cdfb486e2c4386124ac2bd0d9e38da9910b40dc40e91a4715cc537b1,1
en,86ec3909a8ea173a8ff24481fe73da2946f2bbe6adbfa2ecc751d8744261a1b7,1
en,8723b2c95ed3238b3e6075323def9c9314a31eed7cd93bed1982944e7c6047cf,1
en,872427d5794060eef8140df2919294f700ac77b4b53f73331b8c2c9c94e661ae,1
en,872e48954a927ccb0237a6d629370ef9b07dec6bff342670bd88548752dcd250,1
en,875d87a74ff55488a7b1fc5a0213ab252d8ebdef805b1f13cea2cb73f104b8fa,1
en,8771cc45b8f83cbf30497510aca3496f02e64853b65e338c1a1cc302ab571adb,1
en,8773c158dd9a913378f2f6a5eb7cdd9cc3ffc18ce3bf1982cb7da70533f497e0,1
en,8788720354083ab08be6ca6326a6451588a372472f24c0ca8ec73f2baa8be2f6,1
en,87958595d11143dc4e0d7a5fccd559d4851e4a2921ec5a45b2eb4e223c33c4c1,1
en,87f902de1eb81e996d60ff0dc604e7d7dda0feb2807735391dbbae8ad4e9b4c2,1
en,88106922a52298caa59a73958488f1c848ccf72f912e63937ec34c9b32a01818,1
en,88155dd4568f2f66674e6182171946101e473176f52f54bafce07e0e57e1be71,1
en,88269a32cce55dcb22c25d332fca5e3379ad68c37255c51963e0f2af680d1c43,1
en,8828ea8884d7a388d8bc74cf56030fce420ed05628c90db0ce2d0200f717779b,1
en,885d6fe4b66e6506034ac1b7883e4da9acdd39c51b0541a2014c139924cfce11,1
en,8894c59baf0ed0d6dd2c3e5846d39e972882b1425944b63e39badb53044d4514,1
en,889f27a9ce3ec4523103c782af401caff771f04ac70e7827f73ab103d6589ae7,1
en,88d1fadf56fb19d08a031f266ef26126e6bbdc9660f9595ff2c8a730074003d0,1
en,88daee9e06f0bef5c61fee4afd4350a631adce34f82254e041f1fea510b35f33,1
en,88e38b703fd5f7338e6773c05e84150085591ffbf5ff352f085b26480a52f725,1
en,891e314e61cb08be8da5789bc9ead40d7d279916d515a9f860dfdcfa14622aee,1
en,8922876b12e6692c2948ad0aab93669e7134b352058c4299c6b4132d61d05514,1
en,8930f8b52c3df3102bc0b1aa5b94d6638d63e203a0a3fc32a8286e0a21fa3614,1
en,89529f942f1a2bcb3db86271fe6bbaf7d9d7bd77d9d5b721b855f09fdecfecac,1
en,896f5c5634ed5f28be9a725c849629bb24392eaa9678febaea097c316b33420f,1
en,89783bf17bb48148e9180c1ff8f95b9e88c63e76598637ba59702a1fa0f5778e,1
en,8999a37b92569f901318999853c59492858934fd31c5d030e80ec541428da546,1
en,899b7ff5421dc40038bd42297e40415c6f1a4fa5a0c033e4046a5d0ebc2134f7,1
en,89caa75b5674942bda0eb53fe845e9c36c6eb41a1bb2bc781f617087893adcb6,1
en,89cafe8e979ec1dbb9fc14e04bc0196d487fa6c89a50b3920232b1a32a9efe88,1
en,89e1ea45b2f9f5c366684482e935bc9a39748fbf78b3cfe440f4bfa158b181b4,1
en,89ff03df232672c6667940929cdcaf6b4150739ea9dd6b5c2ebaa2a7e1cc892f,1
en,89ff2d22ac235fd47b367f633c0cb54fc98ac7f61fae015e185c547b7d58f6d2,1
en,8a0bcfadfd69bbb57a6731c8a6d0b7a63c74644102d5154d03b1fb02d4ea949c,1
en,8a0d6aee5cfb26152a43884f53bc87cabbf095529578d00fdf39b9928e4f916e,1
en,8a1ae40be2457dd3237b8d55a1ba8142b9b9a90c94ed20998d4f14abbfe16b73,1
en,8a490b2bc1bff88e0e4ba5c1c013f3e07bcfe1489b750c7ac0b3dafdaf801cb9,1
en,8a59d06a71a736caa02fd931a7d2fdec153a5f7170e385d96a4487f8cf440687,1
en,8a74a67fa246228cb25eb6012d83ba273c24a1fd3dd42598921f62ee500688c7,1
en,8aa2b27775f04ba9c65e458503bd01ce9459e39e378067340c8743f67a915fe7,1
en,8aa3d89597c6756494c29669070b7f282b3f6c21ec832a3f7e56f929ea795daf,1
en,8b26a176e04daff2fd9df16547864fd3a74405cd79edf8c22b6e4ff85edd5399,1
en,8b31fa3ea55492f0e5b06424661a898dda6fa1ccb05abca54f756ee47f6ad169,1
en,8b35d4643a45464d7eaaad042993edc4ddd01dca62b1428e2ca7d94f6ef0b686,1
en,8b3b0f37ba2eec579b0965dc787df9814eefdae0c4a6dc8f0008300af26828be,1
en,8b6e539286348eade3c43b683985142eb816cd454b93c64536b000cab541b6b2,1
en,8b827d3fc604dc425b5d10e6ed7bd92ca90ba51e23fb5dd4075265fb91e9ab43,1
en,8b9c4d8ef8d73850cd9a4654693a8ac1740e9dcbebf62ad05c40c4c709c8b8cd,1
en,8b9f0d8f57a8165143f7cb222f76a5fbabd5ddc93a613702d148ff0ba50a6828,1
en,8ba53f743ece64ba58f8d042088e5552fdfefda259a662ca1079296fd58e63a2,1
en,8ba634bcbedf1fe6623a452e8d67fd445907fd9d4ace0050a82223b85030063f,1
en,8bd79aaee2227a667361df3af382f2572a71b756a6848c39da8ea65419dec848,1
en,8bfc27c6f074bde6006eb82c7154578338b0ed1ffe2d1e04d6e5ae3e7e975bc5,1
en,8c1cf9c66d1f7a2ce332c34b72f01862f448acf352276634bba8a3f3cfd3bb01,1
en,8c1dfebd9e9edfefd089b77ed4c4b7db4b629e877153fd762eb530503f134f83,1
en,8c4701fab65e0e0e5ac9052e2578234cdfbbabe1b4c06bf01a7410331949194f,1
en,8c50ec28cbf5113e807f9ae3551599877c56f635a42ff3f388c3c4b4b6ef8367,1
en,8c57c5794123258d06bad353dc1f2a5f73ca592efcc33ff0addf1cc91c961c55,1
en,8c96bd32d11b528635728840a058987fc7135b54993b1f1ab45a36e1a2fc99f9,1
en,8d04fc440c7e5eae6145b8669e09849de21da4929c2c37fe01c66ed41fbd0478,1
en,8d1c09edad42666a228fbd61a6e28dc7bb38cfde63be8ab3f244e2b2f2046b31,1
en,8d1fcad62a064edde2150b12b488f64db56b0815cc17fa0f82a1dadaddb7e3a5,1
en,8d2d22d7265f6b6b33e8a3ead495cec546886418fad608794ee804cf043d7afe,1
en,8d7ffedccbff270ef5d4d3eba6edb25ba1794ad21a1c8355420ff6bbb1e55b8a,1
en,8d96055da50f2cc6ae177a64360ac921fbf4521cea3088001eaed588fbda6def,1
en,8de7fec05e0e6a76daac6f6c8d0b2c56dcba1c06de79b331ccf9cbc33183709c,1
en,8debf11a476cca18e06cccb8872263d7e34ecdc837225f376bff7382ad078722,1
en,8e099178269d616ff23f236cd98a971a724d2bef7e42b0a7b08dce8d7b3a57b6,1
en,8e13e516a0df7d2bab7a1ff94bc5f2b983d1882ac32eb5ae24a9d511d6ad6aa7,1
en,8e455e0eea5c000cc62e3cf446d18db7bea96828338e96e82f8a4f6114f3cbf7,1
en,8e6b3b4ec1741f604d6484c732ef243742c856dd8e3ed663a8ab528e01e7d0be,1
en,8e80b6c4e176bea3ac1982461e5e8c605251c4fa1fa80873803e86571517913f,1
en,8e81adea1b900aee44ee859a2eb98a9092e7d440c65eaf5629148ff1b9fd9a18,1
en,8e8e67b47fc072b42dac9bec80662d503472f54e2f342b139c23b84195aba13d,1
en,8ea75acc95191ae063bb6c7417d09b65056292df7b0be04601935cd95e5f56c8,1
en,8ecc7f76e41b10de13f2710c3ad4ed7f6e33182ef921690bd6d8c3a53b660ee6,1
en,8ee4937a0860ef0e3c73d2b2780523b4c2d2eac688a9dc59ed57c8f6a510c2b6,1
en,8f018443964312306d0c3e07cc78a55e89ca8622b685ca86922331e81272ac21,1
en,8f0ac658d299c73fe64193d661c7986debb6df068cf1d655f07beaafa692afb4,1
en,8f4b28d699abb638cf6ff9e1b6a4b9e4cf71bf90bc3c0cc9ea65a4420585d6bd,1
en,8f635974a2233fd6295e530b791f97cbad2ed295afa2d253733567a41e1c02db,1
en,8f707af5c8fc8978fdefdee8b57742ccb64982eb19ae9cbe0823f9bfab76f775,1
en,8f722744e82675bf1a5d4e2ee192601c9940c70bc394575376e23e0ae8852454,1
en,8f76002557f5264853c2b5f0ff8421be41eb80be8c36a1c2ca401b2b3075e563,1
en,8f9258570fceac65ecb32b73ce1628a429c39e155698183398bd07cfff015e46,1
en,8fe06b7c873523b4e476828054ee80f4d5e4a797c95845e943a163b792a37cff,1
en,8ff90c6e631958b0d3da5385d8fcb0786f60abe7b348c5084caa0878fa2140f7,1
en,900dfba9f8801d9839f248ef4d6279d26f6a4f506ed0fd7f89ed77ca33ce171a,1
en,901069a71759c4dca7ab7430deb0ee6f87483f803e9c0efba6870f18be79fd54,1
en,9024ff4d946ce0519c0487d0f100c273758079dc0c641519003e72a7a47245f9,1
en,90321202e3b10121a511e48ab3bff9d0fe6190ea181689321683249e67a10ace,1
en,904772a5676e2ba98061fc79e6054050ef7c6f7cc7d8a987793c932870a63dd7,1
en,905123e5f7311e355f45015739ddb7831ece0b59e5fd0cf123877d26c520b8e1,1
en,9058eddeb66bb8a3317a654d22813b9ffadb18cb2984c4adbeefcf9a45297903,1
en,90764d7fbf780ae9ddf1bcc762e947ef407538ebd53ad3d3ec1067735c2325f2,1
en,9079ac716ddd6d8aabb7ee2e2d2554ca68214d0db6a88663b1f6ed43e8094913,1
en,909e73464562c309393111a571b20fb67fb99a010ce69b8e65016f26fb2472d5,1
en,90b65a1579356a6d2d98b351bc803bc8416b217f0436b5130a5ab6c6ca15c8a1,1
en,90cf14933de30f6b06d5ac02183ba5a40377abe490f5a37ae80e22b64d16e98f,1
en,90d20910a2c5bfce0adaa66e8ee8154b3092e9f6329c659876f46b180933dd51,1
en,90d2ac48ed40924d83ee376521c876419f09028a36f97b11c0cc48b079198654,1
en,90ec0b4e23d4046ff918bd54686aa4e5d13956994a2d1982f960eec26a7c4eee,1
en,9126682a76283a5ec6466e1af03f0058ad15e06dca04a0ad851b597fecbe5e76,1
en,9137a301121ac283f91bb633b3dc401328766ad3d0b383c931f2e99cff16d219,1
en,913c626f13f5ce3e4268f0160a3e62207d55b1f6623392f070ea856eee261f2a,1
en,9154079f5e7bf735c52544f4258171264814620a70cd04322a891ba659795599,1
en,9171cb4936816ff27f0dc2490254590e6a4c3a6e13f1fc231dc06320782a1409,1
en,918cee6eaa753d45b0f1169f70b86d29ce318fecbef6d01d6b7b8c1ae80eb3e9,1
en,91a01192e7b287147a942e3111637cbc7554a97540f2475b2699a3f499c6cbf7,1
en,91c1c64ed9570bf6c3c25056e1a1a459b1d30dd5794df1c079ea991858e58ad2,1
en,91c91a2537d0e59001e07ec2997b34967da8d6e3603f40c7b4e0cb80976ced21,1
en,91d4a22f08cb253789604933deb0575acbfffeb7a6fce3d4c5d8d7bdb6ec1c51,1
en,91f408aa4cf03175b9dba2031744b8de507896fc16eb269c10aa3a62a4bffeb3,1
en,92525dc7862b77dd71d065e2fee9e2bb7694189f7378d7fd88f78e80db88af04,1
en,925c117530895cd9bf29bdab06cd4c0c824b23c795f30090b8f21ce84dbce689,1
en,9267dba680d1bb1f0e93c1fcb45c38d4e1559ee1d8d84a581ad1f90eb4f76295,1
en,926d0663ef65ee22c1590fe78bcb62aea29ec28f0bc221336f0e694de707bb90,1
en,926dfe958f34839d517538c97496cd7871c426fa6f6887b47f12cc630d674bca,1
en,928213c7dbd5762e5891abcd4ec5501ff9a32504a523f5201d4b165985f5c666,1
en,929f86ba624fb7f4b9446f750ac6e21d1104342ecb6b9755830db718e0be7c35,1
en,92a1a66617a432c04d221d70f25e7be31bfa5d5bd2a27a58f984aeb1e7965e36,1
en,92e6a797b49bd707835f326f28fbf5ea67777279e11227b620058a785ba4ce5a,1
en,92f75a439aa06660c3e1a5dd67a5f65963303af08acdd274fa70201ca3a08fed,1
en,931d113b3c8d4767a076ddad1a60653e15a2c299cbfdfee1226a69122263b3b8,1
en,931d2f8a7016d5f55a6d56dab759d1c049257f7ad361cca1b49b6e6a2fd33343,1
en,932c3b4074d9b237b62dbf828aff5359a325a6b4a823e04df9491324351ebb6e,1
en,936d155382302a620a5e23726980e8153001c5dc0af3aafb456902e07f8533cf,1
en,936ed9ea7e768040e2991144945f68b62df5f889dcc047ce12f692908a5fbf3a,1
en,93957a5d97be01778bf098f25cf64452c58570c5154195b45c3eae54069e5543,1
en,93f60ccaea72ab0bb5b1816b2680aa3277c8baf35b7f248fb83cb3d6ca34fbd9,1
en,941f9314a557412ca56915c458abac2fb8cd4fc179e77a2164e5be4710715985,1
en,9430b40c2f70e659f938cbfd5ecb764a475ef7c188da55e27dc151bd48355a8b,1
en,945a99d3e33e048b76f052de0e9173eab024643a23dae17a30c641caff4e5e8f,1
en,945d7173b0ef2d5cbba6bc06c7a9a6c7dc93c5e9ed8c961ed8cbb671411cad8e,1
en,949b85d4a4e30dbfa94e30aee43bc39b8a9776fe76d73b898f30a95cfa8e7239,1
en,94d956126c7b601d3f5f09c47bf481cc685eb3bd3963e39adb6732d51b4e22b0,1
en,94e06b74395fed4589e13b389d6dd4eae4304734cbbf638d26b678c5c6b8d139,1
en,94fe7a3940f7107db74bfad6b32cc9ae20c7ff8039114e0784bdffff9fdea04e,1
en,9513a8adf211f38de7b4fc8a03b08bc753be3a73e3c171cca25cbb81ce19b4b3,1
en,9548319e7fe8ba61a896428f48b0fb0dc3d85d8180d5bc943e7c28d1eb2a08d5,1
en,957a66f49a188eefa2b9269ffcd14a3de4c123b98d79d9f50cc2ba43f68ff1ef,1
en,959e00e387fdf726600b278a08e712f7566975ace790a6e3adc0acde8b4b37e2,1
en,95e43e436a5982f29bc7503d2d775a3cab70d87902c1dd7fde4af8904ea30d1c,1
en,95e7dd044bab2c19e1b1e4b1e36167af666d5d92c151c5617a7853a163c6a78d,1
en,95ef29469b9b0648b00261930efef650bb4dabfb457b1a9b391bce7af97947f3,1
en,9607a0efd2bcb1bd7c0de13386d3bae3f0aa93d5ed2d1f183ed28aa694797022,1
en,9639601de891f27406eee6d595a2c37c83a5385a715571afa923bae0c269b393,1
en,96746f0f934b066e8f3e1b037e0650d664455acaea05daeae267c998fd1a83e2,1
en,967f694ed76979f9f46ccaa2f43e886616d79d77f9935faad6648a7a187db564,1
en,96e853e2a5a4dbcaf58d4789bbbb9fbcde835d25ec74e8cdc8b28aa4322a33c5,1
en,96f3b8a40e999edd6aeb1da72705c6e2fb23319e433cf51cd3956fac0946384c,1
en,974266786bbbdc8314e0bdd1ff039ad2bc72f98138b8a0c674ec055d1972bceb,1
en,9749ed324b545a7b8acb83f75e0ab8182abfd640c89ee9914a7df92a09c5acfe,1
en,9756614487c34ad72779f97f93c9586456703e736fb0a89cf8cd31173cfc4da1,1
en,976d5c9a617a9647dde46313168e6fb327c7121fa9f8d385e81b5f09622c5a30,1
en,976e1ebd0839a098ff5d77f857fc307c925997d4d769d9fbfa1510e6d68893a0,1
en,97a4614975d7a852991458c504e82bec5db772093e7450fa78cc083ae7d21d20,1
en,97b9b27f7ff1b5967a73b72191917c003fc3f404d3c4d41397339bfb9853c45a,1
en,97da69b6ba22d707cb3620ac3c42c0c37d2062ab866cbb8b700ec2ff25f86c33,1
en,982c25ae1ede43f9666a78e98e08ab5ebb3c3e381ad7af84aa950b57cd1ad074,1
en,9864476f18e2308867e935d5268e1ea4b1c03b9ad560f1e448c4174120a7c46b,1
en,987ee6fa37e5cbc4fd1da1523301724eacaba50ab3c154429b5cc2174ba7abed,1
en,989da883bef9b81ae8f3869bd2c689516b2d42741b5c2790e1aa810e7253b0f5,1
en,98a2eb7d588f1f4aab89ab0ba80025d5258575283cbb8286d54d5ec15b78b566,1
en,98d634dc64a769f3eb9df51a75d847174d716bffe11a6e703f8bf84e3d2a803d,1
en,98d6e546d39e6f520b2759116f30467d321e949a887c1dd040429594e618d6ed,1
en,98f5cc85916950bdb05250c653f93569dc5f5893f252f5bdcbd0cee8da95f9de,1
en,99078a18bbe61868387bdd872855f507ea199f346a8fbc52bfbaf1ea2e942d39,1
en,991e6565c0c3a4336b096e5b9c349927ce6e048cf3d3d7a64a9dc6ba96adbc3a,1
en,991fc9b614ec9ca3dfb37dd63a347d8bfc026204490f8e4e5c3f28996d1b1eb2,1
en,993ed6376e29dbd4c86df50bb5de6611c335e8711d5eaa0fa466ae28dc60fded,1
en,9943e174aa1abab28629a4df261fb8aced6b2376afcf6728292042039b61e60d,1
en,9999592b151085acab35329ead946fee551c3e9338e79e7ddc311341f5704379,1
en,999d0ebef8e3670d8c3574c15a7feaa260eab8d61f6fab03cc4323f0bdaf06f9,1
en,99a32a6121759e91b69d294cc81c0846136d1cb5d6f1829310d0d6805daf8fdd,1
en,99c614c7088485324816a9ba8f508d71ef2fadcefa2979fa975e3c4ac99e00bd,1
en,99defcc9acd27a5c56436ce58cc86b55ad88ff54fc7acade7731719efc796857,1
en,99f6b2a41275dff5aade00bd333443a33189bdddc16a3a68dce9747c2ed7effc,2
en,9a088c1450be146e5f9b900027ca5269585c09281afff56b70d73f41d39421fa,1
en,9a8cc57081ad7941d29b9c421c8ea03ecffc500eb14390b67cc0330a5f33a3e3,1
en,9a9dbd9ad658d53978fbe8ca84ca950a9f95715f3ad56b4226f75db0e38edc78,1
en,9aa5ee15b5b479a6bbb83f35ebafc714aecb38464b3e7b447a8b8f1cb0d3a176,1
en,9ad1dd2336a9b7a43dc8e999c44b3e56493ce69e73448dcd2cb78443fed44488,1
en,9ae08936b13aae8b8989e35ac9e0bb8f740604b243c9fd877027adc1ba0ef6e4,1
en,9af40c261eedb08419579c539f1b2bbafeccf0ce3205a45dacb48f7f63e3ade8,1
en,9afb5ae7136bebcd2568053ca07b4220f92dc6e36d24b92215aa2a66bd913a8a,1
en,9afd09a6273b1c88164a980bdd6cf880db032ca57a7b5ef201f65a7b6e597706,1
en,9b14760abf6fb43afa11de8ed32c5de997c0a2b8665b572d1b9aee4d45748b7d,1
en,9b52af118b4244e78a4c4f007c694236a8426be535eb63e8b52d19fa9ef44b81,1
en,9b5a7a17cdab6e237061c083994e3b599248c1bfd43d4ea19fab78c095c55d45,1
en,9b7c8c6416d0fad297a395bad9d85e8cbf7333fe812a95e7adb26fa6504948bb,1
en,9b7d36dcea1bd9f775518a254ba9c81519f6295710fefccd4296397f5a1f4490,1
en,9bbf40e9faa3422ea6c2ac183c62a850251275dac0717f068a28df6a2b73e768,1
en,9be2acd5ef194bb2b263ebbf7272fd6739a39a3b09491c0e96159269b8935996,1
en,9bf18deea016028a259f1b9ab7232eae70909bd891920115da572af20f77d353,1
en,9bf81c7a8c2b0eab4fe613af47a4bf820c274eb6be6ce252f0a6abd159b50c0f,1
en,9c1d877bd3e3887ee98b811c9788674221b34b51ecb2db7b1ff836fb09e4593f,1
en,9c2fdd3fc74fb9390894b98aeb611edf9bac28f20061616003a114deba7d5b49,1
en,9c56bd0cee25c31c8b9f2025fdcb8ee729ccf7b5639a58a8b648764333b42204,1
en,9c63e4145da070107634d4918b220ac8ab6db656c4d277f5e8a0a25bb8354b13,1
en,9c66c49a4572b715ad529f5cd70fc693a5e9029d37f4ee8ca464f00d01e5fe81,2
en,9c689dde78dce4d1312ff6dea5644cedbbed752bc8dcc7ff2ce9e8611acff09c,1
en,9c9df74565061c87a5fd770952e479d96e25efa697c8f8ce913ee4c9e454882b,1
en,9ca1b688b74a8aece1206ec6c3426f8b0541c9e276cd25087f573d2152da83b0,1
en,9cbb98dd8fe846161e39474d5136a3b618b8566d15054273f267c354c841490a,1
en,9cef768e36b8617c79d2be5a6d079c01055aa9b5e0d27e9fb9951815b6585a7d,1
en,9d0f22744a9da67f02a157b8a52bcd64f0246757f7c73a0ccbf31808d83372c1,1
en,9d149805e42e27c636f2ffff84805653d86901a9a57a7352863850d2325f6198,1
en,9d240baaaae2d9c84b152d3d12227fe8b9483a4b0cb85bdb273cde650715156a,1
en,9d54f009bd0f1724886ececb1522e5e23df6479162493f684c4ce17e7c1850ec,1
en,9d6a5642dc2b6fd53fbdc616137b0734c83539f64e0c7c7f53056d030866fce1,1
en,9d7d8399cbf128f4a432c72d92674b5c83f0382c97d22388c37715933a536451,1
en,9dc31920e38ff837788ceb47888383c5f8cf261b7e14b60eac9266c21b06c716,1
en,9ddcf1c92ed352b17c665ecd1e43e25dd41420db45524482260124c32be6e3f6,1
en,9de740818c8ed1caa048262df35ded06c2c309baa840c879ccb6fa7b369949e4,1
en,9e17c10decabd5bfd43eeb44829e8feefb46de32d6c5ff7ab434d3d5b43d9148,1
en,9e2ae13640622365937882cd9cdd74b0f8447c8b7d96c0090789c2332c9a02a3,1
en,9e2f01884d1deffe4bb3e306982df1a740cf357fd5eccde12c5dd2cf809b1dcd,1
en,9e4e1512a7834c3fe1beecdf06ca292ec143211d5fab65f9b11327c554926932,1
en,9e8a28ed34690eb3fff01fe43acf1315c3997a1bb254a9e97c85dfc05215aff7,1
en,9e93237cf2648d10faa88ace32944a954f7a533b628800052d3b928c04cf31c0,1
en,9ee035a7642c9609a5b9cb595b148629c03518c6ddc64909f2356e1bc369e89c,1
en,9ee0e85b6de1fd04a6395910194820ed09e91853e1a28fde7d81ea1c52d1aa57,1
en,9ef894e840dbc9514af58bb3f0a1f135a7ec681266f96536ebbee80af7276e5f,1
en,9f10759084ab8e36a3f9a7345e4654bb6f2a0e2fcca92e5491b5a172ac397564,1
en,9f1a6201a9debb6e55ec5f641469fe459e14f4a1434391155fc0da8ee086ee7e,1
en,9f21fecc67a063c82348a90e7b6243aba428bcd932a7a73671e3ed47c0d18a69,1
en,9f66f3ebc2f90caf074f456e74d6540fad649a54b4d8220e5105b6d8476be766,1
en,9f783622ad313bb0bfdbaa3ee87178cafefb17f3ce6b9876228d50fa8a00b50d,1
en,9f903502bf38bab7ff128fcbb1cd5a995b1f07b670a88d0d48556d3086a13bda,1
en,9fd9219367033fdfbde556ed192cd7433c1ff619acc4d99640077ed8aa003982,1
en,9fee3662b026dd66f7ec0b8b73e820dca5ba49dc8de017bf5a5283f2cc4726b0,1
en,a05f6e37e1ceeb89dc96daaa0337dcd7538e5c47b3642416adcf111473b307de,1
en,a0853af2e2af906a31196bb326beb3e16b59fed624022a63a3436201e98b7cf4,1
en,a08f2a6193df711318ac4581123ac7a4b80432e303d370883038a1811085f107,1
en,a0946bb5f1f37abb3e9cee0fc3d697274ba110970a68b3d7c4e58c6744e40bfe,1
en,a0ae446e763e56ca8d1ca21c7b25a96f412df4de9e077aabe3edd176c172b321,1
en,a0e741034db573fac820c7f830bcb6893665b71cba4c3988e5a636ea4b01add5,1
en,a106835f708388ac68e3a739e96e09e9b2e091bbf29f5580cf09229ea8fd990c,1
en,a11c0624409f9aa7b7ecdc27366c117f158c134f3cfa0d63dc8ac7971d60947e,1
en,a18116b3dd7fefcc4dc3d27ff3916203b4970e8085a58a643c6b45c025b9dd5a,1
en,a18de7c7269c66191228085ad978da331348b2bcfcca3d7bf0c14c5d93532027,1
en,a1a49c98c6d2c4ce7b8bb5446803cf45f6f165b751be2e22bf43daf12d248393,1
en,a1b8a29e9097c63ab92f6493f4f49cbcc5a631de6b8838e75fc9be89a6ed2cac,1
en,a1eb9eca3129e585a3bd2ed226b9acf68fcdbd984fa905a974836d63aa4ebe43,1
en,a2240953d3851cf44c08f83d02e910c4ef319f7d7088d3d03e1a399877431c8d,1
en,a232d95fe50793bfdee63779f2286fa9c0ab9b5599dfc950190b0315ebe77204,1
en,a280bf97b9872d88dc23085a0625223c55b81fd5e2024799b9e259a2544c8e82,1
en,a2a36ff306f894e2968e1dd1a09a18af0cfc20cf10c630ceb48a88a3b9b423d7,1
en,a2ab048280c8e83d7421f7a71fc074d12ff6f4b4469a0617259de364a3282ab3,1
en,a2b8c9829ed58aa154f8764b058256bd8ead2715b272b92dcd379ee3e642bd33,1
en,a2c86be5d9bc6532559e0ca7e95597549668a0328526ef035f7bfe8f568379c4,1
en,a2c877e326ab64cd0ca68377ff5ebb2f61be3b16f4c8e541bfe9f8adf406cbf6,1
en,a2c8dbd6abcfaff8eb32a910bcea7b502d3bc25aa1ed9f1c565d80bd81b3db6c,1
en,a2d10e5c8a5e9d0bbb092793a19cacf194336231ad6957a868d49fd5672593e0,1
en,a2dcd98315ab9c904b04e045649b83a39918fd441a2e82b402e7871d17a5d2e2,1
en,a2eb33af40933ee4b68da4425174a21ebed4b056d601b93d9c8d3849121a8326,1
en,a2edcee8288c7dab303c714013b6d8ffcde607e2c1f5ac4468c3ae6cc4737e36,1
en,a31e303d267990c4682023bd1f694986eb32934ea6dd03f9f48a1227744ff6fc,1
en,a34da7e500737c959d242df66a04db9b414f710a918efbbbb49cd65411966cb0,1
en,a357caf335bb98b02b2fe8c14d0a12772347eba2ac5744be50d8bed2ec23487f,1
en,a365c03be34740cee8b203a1c3aa04e7523f2c220854da70f8916c489b97d9ea,1
en,a3797a4b0700ecbf18e145dc1619a4aa2904bf1572c494da93f96aa685cd8036,1
en,a3ae6f990e347fa4751eb6244c2eb024a621a6f7862f73b92a1c8e9538f52230,1
en,a3ce51c1aa0506f142617d636100e1cf83866a36795c733329b9bc59424e69a1,1
en,a3dd6328406d1d9fa3fbdcd4d4b4a8bb43a3ff1249f70d50350e06e672354037,1
en,a41637d1b9a92400bb974a15ce98274e41a28756929eddf3a1b1e7894af55435,1
en,a439fe0a608b2479f9d317193efe2e00a9b1f1479fbd177efe06485b6f6fe1fa,1
en,a45028ab898c8a633dae73dafba74fd59ae74d6b02d53ed77fc6b7f7832d2aa2,1
en,a468101662053b4129b6150cc80437a6c34bb690c5130ef4bdc10f65107af844,1
en,a4702bd06eeb9ead57bdcd96afc41a1e785eb894df52d87b503b9cf9dbf30f4d,1
en,a47bdbda27b972fe283f50823fc75501e369ce643f6e93a6609ff9dd54ab5659,1
en,a48b2d070c4272208f5c61730ca58ae60e1000a85a5cd5193ed7b6aaf510713a,1
en,a4c40010d005f6dc34709cf611819185066e6f18110651c6ff4c7901f21d4af7,1
en,a4e8b5d43b7a41036bbdea0807e1d2262c04c99ec9fb84b724d241c3d6edeb9b,1
en,a5007fb1623cfbea94efbc43ba9ebc7c1001d9d4de972391a68aace122f83e21,1
en,a51c9fbbc799f4afe7005b023635d8e2d96cdec17466e387498e40fb6328321d,1
en,a533f03f2695ca53d7f9fdef22a56029f6073c71a8c1cf1be83f16d2270bc748,1
en,a541dbc458e6c123ed7f4345d9baba2ffaf5c74a52d69193348c532d7fd861bf,1
en,a55a4a9bde279d8e525ca6f3e300e25465381dacca8cac68b07f9da4ae5fe2ff,1
en,a5682c3f23a2537cd02f9b763be8708e8e62db1b3f21fff28596e0106b1c7573,1
en,a5729e9dce45230b90655fdef08104c8a039f6a19068548ead0514953f2b8679,1
en,a57499b34e145b0c1073dd085df3a6f5c49147873084c4410cdfe445a3ca1bcb,1
en,a5886b3635baaf719a4e2a37be8d62407a9e7ad2d4f3c215345238d53289e70b,1
en,a59bbc89ab529c453d1185f656312535cc1edb7ada28ef121a1f5a81ba79f3af,1
en,a5c0587dfedd25b8ec7a52353bbe51fa23027cb9549934ee6b80d5b426105f64,3
en,a5c3979531ede5836c83a1666ab74db90873a556a872fe3279173e9b288fa5f8,1
en,a5fd2cf94437c523ee99765b556ae805ce53c2dc51f513a695abe30ad4123561,1
en,a6104f0cfc1eceb2e56ecd02ff16ff620063f8eb510650c553eb6d54068b1197,1
en,a616cc76311d170cbb955925cea5240fe55742cea34e7f1a10c9f89c2d4f0bf6,1
en,a617ec18f94a990aa6bd1510cbe02eaf2a122311d7c5b5bc7cc24a38c0b44b66,1
en,a61b348af2090e37aeb9b9302d24375213641cff6ba98e2aa7dae7ec3c1e8a2c,1
en,a61e8e4501fd44bce902966314aa0e75ed26a44f7b323ee3c91d38e0dbdb2b2e,1
en,a635a7afa3e412c1a2036b0e58755845baef7d1d0f49fd23ccd2702da7160ea2,1
en,a63619a473419b6b6d9925e610f1f65d40a909c231450d140b8dba93bdc31103,1
en,a64e73c156325f59a5b89d6d6d8bbd492503673cd0d4aa88d4667760669d8c84,1
en,a6594f367c170afd12720ee8c16f6af4cda02ce29218f2974ddd643d71d27154,1
en,a6729d3de609029aa8e96233e097e7a66f96dbd99bfcf08dfa28296af343e124,1
en,a67da3544253ac94da783cdfb2b9630b1af73e3ab35dae91abf378077df1181f,1
en,a683dc6ee3d4ded99dedf5a4576a33dc21bf4ff907224cc4f144d8105df39421,1
en,a6855e3e7482a6e9fe75c8c7a27b780928c0c57e3ea294d277e22d8c11d20313,1
en,a697676bcbc0b46cd708f6a290c9b9ad91c7f2053eb6714c4be78effadbf3477,1
en,a6aa6a6e6557db3a0852f5d51c35d14761a4a5d72ca65753d68ac3482b829af8,1
en,a6b806b5cf5d58ea6d7ce79efa077f40a3bf76bf2eec3abb1b795cab034354bc,1
en,a6eb22e922b2c95cefc79059ef07bb5151e079e84dfec4b85d7bf8648cbb46b3,1
en,a71ae242bf56516c8881636bb4569d915716c6e51d1f9af0a57dd2acb195e3c7,1
en,a730994fa1ef5d0c3d5e73e94ca9aff9b36c02a47888b5bcc70a000f51a2d52e,1
en,a76b71403daa7abd6ac9b99cad57c9b6d480cbad745c70f8139cb5db04f41561,1
en,a76bc0317499242a0d0bf75beecde4aa12293a51de60459d2819d327f3470383,1
en,a77635ff82d6166eea925f1deb30150a51b765e44c4a8832479a710e90cf9d87,1
en,a787393a28adc650db02676ffc7c8909e295f14204c467859516cd8803250cdc,1
en,a7b57068daf2a2fcc91ecdf23fbcdfbd58c427e22299be384fbceab8b5784bfc,1
en,a7cc56f1a79661a5b2ed68f9a1d8771a77e920e7bb9e77d3b3d05acc7d30e359,1
en,a835ddd1745e29a70106965391a03ec808ddcda4aacd760562d96af8d136c086,1
en,a83cc70557db207bfa884252b16b0522fe5445993ac1e2285e31e6068221f73d,1
en,a863cd26bf392aef8482e36fc5508ba592e705df625cbcb924c28066b81cb0aa,1
en,a8665d54984cd64279cd89d9ee703c9aa145a6bbffd8beb44d2e9cfdc1c42351,1
en,a8685ef8176dafbd214c0b907cb6cbd3daff60921d1b1f61a18e9fa73f95dae2,1
en,a8866defd8453f55dfdf7c9e64e205401bbcb52eb788224e4f1b00a654db73d9,1
en,a8bc54ea5da39eb412f3d1b62a9e87b8187ef10ca2004890beadafefe4c195ea,1
en,a8bee16eb95a2daa10b9a2d50b793cbe2322b59722f8551267dd2b5956a7cb5f,1
en,a8d7706c5fa3aa7f3f24f32877f508369a81cc7ee92e6c45cdd53f4697d05013,1
en,a8db1cc8b3f49174704455f650aa70f789113c25a709622357856270c81e9c78,1
en,a8ddef48de341fdaf122da6f55272766bca901e62166ad3a81244344bbdb7257,1
en,a909ac17c87e220f80f3c8ccf69aa3cd2da32ee556a3fc27757bc9448a0938d7,1
en,a9137a7b8f56962fea55d40c5aca59db5d360a401c3d8f1f2e8e6f9c2a236883,1
en,a9167cdab94acb857690d0a097b6e467fe0af9adb5b5d0372c01e92badd3dc19,1
en,a91951dd232f1277cda4eb2d087d8e0ef81ee7da8f54949b50165d8d4cc82005,1
en,a9283f055b079833785ab864f286b081eaca54b4d6e0220007238975a96daf95,1
en,a9399d6864b295f5f27fe0bf99ace25babc51c3359d8b68226a5fb0c7fb27595,1
en,a94b89cacf88cbf7845ce0807102f8f7d064c26b35366045bbec9f7b8944e328,1
en,a95554f71134a055a32523805011ec5625d064bbbb8ba91e25f93bdae0ecf593,1
en,a991dfb8e47e98a5ccc5a39ad984680dbea0fe92eec0eaa9d8973d88937fbb92,1
en,a9a170d76c6dbf1e628f35ae144798f9dcd4f469968a1994361aebca53b3c2a1,1
en,a9caf200d7ec1ac9d966fe9db116e25b4b7041d8c9533f293b8f093e09d172bc,1
en,a9d5088d5b777b7a901e2797366a73c43d56f62fbcf9469a77c7990972e7d7ce,1
en,aa0c971e45c8667b052eee88bb9f44ab658c5f71e5eddf3bb16dc3f4d045f1a3,1
en,aa166c073dc6b5a678d97062c93126f37e7a2074d961236b9b8a1177320b0a72,1
en,aa171ad83c32e0b4cb84f7cbc8168a138a05347d79c477f0f063432867fad26f,1
en,aa1f204d68509aa872ce63f3042b649c40de9968d2511e698eaf96dda9cbe69b,1
en,aa28c7e0b067c71f611a8a93ece83feb3e3c2bd9be43e588e983254232b9050b,1
en,aa42dc92063f1ecedc7cdc968fdf3470bfe2dd73dbe2f245b4a02370fb94577d,1
en,aa6e335d37454d6899e61bd4f218177b2b02b8140a51d446945a7ee178f336bf,1
en,aa7c8512e9935006b9c148e46faf0bb0f443a1ba1f9013b24d8fc0489d205cae,1
en,aaa7480713d4efc49566c8d86e8d2d6d4ef574066da9e4bd12ad88849eeefd0c,1
en,aacd6e3ec9da8be8666cc8313f121668a3fc3ef45593836f1ea01e5bc4d52607,1
en,aae95e6c1532af22dc6adf61003e002f453149beff757e9addb610b60891e312,1
en,aaebe000d13fe5aecaa51b60e7223e94f25e1b51354bbf2da60e6e926a63911e,1
en,aaf883fbaa53c9afb982524a7cad88a0260278d4f5df1ca9c795b5a5e43aee4e,1
en,ab19306a9728652df5ca0923240202760aea110f861672906078c3ecec7a11f7,1
en,ab23389e6011684ae00812aa98f8bd151e180e04f1bc3e98f3d49e7376a6cbfb,1
en,ab35f64be19e7d930602efb13de19dccdaec601444ffa064552486cd9075d8fe,1
en,ab4858b764af0f084ac73c5284416fe8a4dee99e7eb1fed50c5d1aec3ad24a32,1
en,ab4b10c8c99a83e4c3f84e0965093b4bbe72ab9714c49941a03866930f99f217,1
en,ab4c079fcea3e7f95ba7d879e014e1d59cad04fbebfc5961ead197680379a79d,1
en,ab4d690dbf6bbd7251e2954ed66f75e54cdcf67109a13c42ef2103b9fdc4257a,1
en,ab4ece789f5075a3ce28c97780331051fe663dced0f1c9ec0ad2a83db00b4bf3,1
en,ab54941c688a039d6e45c136468dc8e8c790c30594d01be825347af941ff2c22,1
en,ab6ad1d8032e02c94172604470736961212ae933c312a50d70ae13ece0bf9109,1
en,ab752115fbce7872bd81952e785be1547f8f64fde379a81034c4b44ef17df4fb,1
en,ab7c7ecb6a03031b4d61c1a0cd8ddc256be5fd184fe742eaa956ee7f1806433d,1
en,ab87f528110cc12dfa836890cfbf2138fdcd67a6034208b87becd8a51abbbde0,1
en,abc5f43a4d3503811c786ae717cc1bdcb7254b2c6d1db54df06eed37e0e16712,1
en,abc9c43a8b1a205823690b1fad8a3c3f05519178899a02a47470f0767dbfc38e,1
en,abd977aed12b13686940901115005b73d2bfc17877d4e4ca84540a4757cbd69e,1
en,abfe78be967227e120e88c57f565bce8b456bc43ebff7ee79e7d14963f5bf6ae,1
en,ac3d6f8ab7efef07636eed3ce20221f90ef769c5f81889e469f601d1c94d1d44,1
en,ac5673bf73a7921f2a33d651e9be0e65e93890b96241c998d0f3a39467702563,1
en,ac56f751b10375a37827aa835995b45ad72bd3187b1b4629adfccc5e3fc42dd1,1
en,ac85c52d7691d977139e17cc67ccebe258aaf151d408e2b807277741bfe57807,1
en,ad088c1c665d379e86f08df43f2101ceda319652016d8ff39add861bca21d95a,1
en,ad0fefaf31668ca558b3547b4fa0f159451602543960bcf8962386e3f5c02e40,1
en,ad12765949cd28dc25d6987a45cb4a7150507f4fbc6d9a6a5267fb0fdbf5ebbb,1
en,ad267b8690db3c0bc6843804eac4de207ad1b36dfeb7a43337b47fd92b5bb152,1
en,ad2fdd087cb26276228e513bf3259bdf2373947f0879ff0fe3be4286cea2a206,1
en,ad36d37f3670b92d87ed340ad8cdf331884a5e989033d82573cba060eca70e82,1
en,ad3804dfcafb358ba1ffba48de87ff70c3d6c59b20becb54e85d8acea791ad86,1
en,ad3a0d45b3efdb730437ce0e33fef4f0017eea15d235bb6e76117ebb8fe07fdb,1
en,ad3fa72204748c55dfd4f2c80680fc32e51ed68df0c136875e761da14eda2b29,1
en,ad5e3c6da0dacf1d3aafbf46d1ea47a83e953282d3770251b1ecb37f1cdc54b6,1
en,ad6bb56e0043af6fc9316a728952ae72e4f4a4f1d7fdbd80cde78a9588e54b41,1
en,ad6feffaeb1287fe58439b1ee3152d3186c8589b15d547bbe08bc005e6af367b,1
en,ad7eabbd8c7877a204e575ffeec5a281616acc7cd3a607eb538f104fcee53500,1
en,ad836936eef41cc9136ac0d5b85f7120bcc4acfafe01cdb2a90f3b038cabad7e,1
en,ada39190d405503cf93d37455ac0ed4a51db1584a4bc4967dd186a48f6549bf4,1
en,adb82d110e2f9ff0019c2043274d118f10f280d363fbd789a2ac0b7c486eab17,1
en,add07249ca6792c1b368e69256355ba026370f9cd88de4147a4548c94daef38a,1
en,ae07e5a4934e012eeaec1c3a359825333fc95b426bc7ca65ec50e625bebf8d6d,1
en,ae1f4e705494a447e3d8a808d922aa7c1f1b42a25fdd4c02e41706b48a2abeba,1
en,ae3ba8a59ec08f8740e047e6cc27831348910f9c9cf91d3b597d890e3fbe4a00,1
en,ae4e7f94de309808da782f299c50f793aaed09356d6390ac1d0d8f7fca18237f,1
en,ae7d43c1ac6dd345d5613ececff0988bccba78ee4d440a42c949c3c4ca0a657a,1
en,ae8302279759bf3536b7cdd45594784ddb3f47c995d3af73ddf089834b053c22,1
en,aea5da75dc0fe7f295e67cbf13e385f0658a6f4fdd4d557dfe49091dd1cc9b4b,1
en,af1a0fe29569485b08042d5d48517374c4d5f0cc91c0f604f9ee8ff71dfbfcd1,1
en,afb7f540abb4e0e0127bee158eeee1089ca04b46ca2e08e57c7812920a82bf84,1
en,b0206724a7683bc8517c46248fa04cc25a7a03dbddddd79bdae3c189cab518fc,1
en,b0246a91cdffd056d3c236b3525c1719e24f04500bd8651124ac27dc0d7c7dec,1
en,b0354997a465eefb59ec6a3b52c85256163c1f9863a68dbe4440d86751ffceb2,1
en,b049b8c9861c3ccaecfe33c316e19ecd96fbadf10504d5fe771f5aaa0e075402,1
en,b0678025c247886d19acbe2b2ca11c37cbeae1773713e07216f66fedac1916b9,1
en,b068b59ae0caa6291ca0cf23648a3bcf179d6d2a0bb5353630e3c740b01712f5,1
en,b0a7ec26082d2b06f7dcf8d1e59cc04391c83eb64bbf15a91c80abfe6179d2be,1
en,b0b5017cfdedd856379dfc9dfcd19b86ca9184299a9b5386a99afd61f11585fe,1
en,b0bbb1713b1a66229d5e210ae426846f5960a9ea60a055de86cf9e85ad1ac746,1
en,b0f7c629a6ad81295ffde78c0266342e304aceedffd11ff4ec4ed5c490db944c,1
en,b1219f50f5849e588ab7ec50e3cb4e9c38befe2ab2da85bf6ef13cac05e9acbf,1
en,b12fea2b73107c6a16f05640d58f7151cd9b67c38f4aeb37df8cdbe8b2bcfd1d,1
en,b137b235685afa16c02b009e804c68d6f2c229d8ef33f89acce5a57d5db7ef2a,1
en,b15bf809430961adc018c1b5634424e2bef072c8ffb165ca070fa53d14407c22,1
en,b16cc3e9cffe27f11664659a2efe2ac6487cf4e1d75693399885373be28c3e15,1
en,b175581d4fa96b82299ffb7e9b6138ee388c6f982e2284a87fbfa1415c7ff8df,1
en,b1800b6d0d165e2875ade29d88c789dd527bbfa3fdcecc07bae6f5e1cbadeae3,1
en,b1e9123ebf789cc4202726f3696abd7e13f0978f6d84988d36b89241212292c5,1
en,b1eb42d746fe42fff433dfba125780f8f557aead952f74c35295f57f4bee880f,1
en,b1ee759861624869cf8d67a3891c80ed87095ab055f316484483ca15fa9430e1,1
en,b1f55a9285cd7f9903914157e9c548c28db8c5c82faddab5556b12bb67cfaa71,1
en,b23d00f04fbc41203257c2197cec7fd3e4517b2d634695d4c3b1b42e5ded67b7,1
en,b243f0841005d0c993c6c19538cb34ea43cd8d096a1a39539c62e0d8e69caf6c,1
en,b2702e63f188b510f181ef8a1a5ce935163a1452fb8f8f895cef351e805ddcc8,1
en,b284d18352a0e22925d384983d685ac7ae6a5f0954b5b825b53c7dc30c82ca95,1
en,b29a096ca57ee1d12b0f06c7b146b5a4b3ef5a1d1956c47edca3a98c8fd92f7e,1
en,b29fa02df33c4df1a9748e9759de1d4dc3bde0f60bb069e091411fd59907e1cc,1
en,b2d7ee3c03c4417361b9a48a05b6dc6b4fff45331cead7fc09ce9bdf72d5d1c1,1
en,b2e94687aa6f7d211e3523d15cb1c504b91664b77edf37eae99821302f27d5c5,1
en,b2f6ba2117aaae6a585d6dec978db8a569291f028c2da0012d957a511896a2a1,1
en,b3370a4c883dfc6369b4059940de178cfe615df24eee5e48e117033aa4f5ddf3,1
en,b354f637309320cb742b0c02fca62223e6beffedc38eaa0276c75534101fd20c,1
en,b37d665aadf23f482aebaaf6a2dabe8e3b7210f82e188f209ac965196254299b,1
en,b38ab75e616d08a7ded084b7b98add9495893e0f9da94b02a109fb815ddade4d,1
en,b38c4bdff1df200ad5a9d7e954d7b05fe0c2da74e2143eedae1a5c59ae01d32c,1
en,b3a7a2ff6a5315c6ccc3633ff4c611928c7569d957a1c528618be7a9719c25eb,1
en,b3b95efae411613eb102a64a85c57b3e0be05aecb4fbec45b325ad10938ff42b,1
en,b3c1803e1e880f0119866e18632209f4e323bbaf7d1505bf3683beb5eec11234,1
en,b3cb08d00d544e4d1dd97ffef49d709ceed81adef27d7275cdaad7e392276825,1
en,b3eb5ab1f78f9913e1709d7866e0dffbf05342c156ff3b19e62f7c4dfad251b7,1
en,b3f64a52d72800c272559360722071017eeb785925dc775ebe0ee91ea8674b91,1
en,b407a5222a2017d73370ad5967a4bd7a95780f04d4bee62e46230f9309c86494,1
en,b462ae75953ae132a69293661ee11245e160ae2d2454f61b35ee6e46f20aee07,1
en,b47214974f7cadbe672eb1306b3cfce1b90ffccbe1565e864866efc02365825b,1
en,b492da595ba7f6c7ba89d0ad8a54a118344f50e63a8a0f3c956fa50d55b7fb01,1
en,b4cf2fc2c245703625fdaa01f6e353dcab1b33eb04a257302416766dd6bb84ce,1
en,b4e4009abb39f73f934a7d41249c2a12adcbf7bd55dea4c7763d6d5ffbc8729a,1
en,b4f8a1e26879e97ee3efb09163934f49ce4b6819dfdec45e6d6d9985c7a23ce1,1
en,b50509ce79f726784c2ebb3be3031581b9c06834e5e758eb88006789fc12294e,1
en,b51f446692913940f976e97377d8672048f544a5bc08a7bb902a29f6cdc262cf,1
en,b524f485c143009cd1771239faf528c8b5a12e065785a1f5e460b0f8b0102008,1
en,b537ea2c075eddefcd1168a48d8d6b0fcd2a1837686ba520a8a7c64137e8cc1e,1
en,b5472614e2b20de840686fc499e360994ba6e7128350da3086db58e5617281ab,1
en,b54b7ed8c8ba63cfb807fcb6eea04ac8b0ba0a3301e8a691b087ca881b5bb5ea,1
en,b551f8a207343b37dfe700e346fe795873af1afe3f77109cac058ad05357fc6a,1
en,b57639793d97d995127925d7067b845cde8cc6b5a43b77d0db325d040acdc8a5,1
en,b587398b3ba978121a2d8c6c6ea0b269351ddb0999ba2753e32ec6473ebf7107,1
en,b58eb22ebca744bb402caf6ddcf532691460e2aa7692c66f22c726a9c7c9fe07,1
en,b5ea82090fe42175ed3503ac5501de410261f584fa28c4c8adbff4b517b182ee,1
en,b5fd802e5618b0ae79a332a422da73b850994fd0037e855a935c6163c59ea08f,1
en,b60efac82fa130b20fdd6ee6f379194b9ac084fd8ebc0f2d34625c714fc54b9a,1
en,b61f7ee8f33e3a98fd76d81f6d6ef344af9b1ec3f5097b6866e2b5435f978fdc,1
en,b62204ab2af8df6e92514880af83ce55c8966297de8bd6e7fcdeed9a6c3703d2,1
en,b686f7da16031386aeb10dd1e2a8ddf1e88595422636aa2c487b558df90e0310,1
en,b694466ce1fda7b2b773b509bcf297d8664d57984d6c5a390c72cc6ce5382a17,1
en,b6d8fc308f3a9c4839fb01ad0e8827b17deead44a9e910b2b6075fdfb00f31d8,1
en,b6e43e530a38a8f8904eb20427260d05a6f8766126b0036d44ee5a07d509e4c8,1
en,b72455ae55a1c54ba7db82392c3e009542885e0dbc5e16878b23abc8b84d10a7,1
en,b744151918427433b7cd2f89d2cf933082a7f18b3d53ec46521224b791fd9e41,1
en,b757ad5cba1d0ac32e4e5231e72d73c1f09b13f5c686412dfb7fc9bb06fc7740,1
en,b75f2e6c37401e9804fb64edd3e842e6a8de6554a929070e769cf32389291519,1
en,b7604fef962f4723d341585cf53fd201d48bc77453f5216578c8c31dc7b2a047,1
en,b76d3255d384a6b94b48c3477f73fbd3407350e5273f17f055c5255b1bad99dd,1
en,b7789058936ca0bf8885a7d2f053325d216dbc9378582530c6dfcd5378b7850b,1
en,b7924791af4405d7c4888986c679f96acf07c4c435a0f5716b87813d834bc751,1
en,b798937dce53def57668eea647217c17d58d98b36b0871471a7a5c25b4edee7d,1
en,b79897773b50bc2d136585e06294253efedf80ef9ce98a8f87ab9debe89a8b9e,1
en,b7a882d2f49d69cbdc4471228f0493ecac0bc8d11a4587222c0f2c209024bdef,1
en,b7ddf693c81a5a848325c4b98316b7c748a46faf4dad8ca0a550153d7e86b270,1
en,b7fb29f33c305e3c6fdb16c2d839c8cd8d5c0ec7f68cb357c1810cc696e9f2cc,1
en,b7ff87e587f57b6b7dd8689d45ea68aa2dea6e59305040dce71519e5cf871575,1
en,b81715791736dd3bcf1202f33f65a1a2cf449b424ceb7218f4a6d237a80cb019,1
en,b830eb211eceddfa29fb352ae7c6c993fecf05255afb395a9bf983a6b92e8e75,1
en,b8334cd9b47e02676b2fff248202d44820250cb6a04d8f2db9690a8b1dd0515c,1
en,b8416489a6147a9355e885612b4e4bba6c48f6f1f88439c48bec34bc63ca5609,1
en,b850949fed2018116d5506dd2947e4803bc4f2d47b45986ff236b224c7791954,1
en,b86d5d2058715fe410880b88be4caf389efd5ba191fda20e2477ee20dae04ec3,1
en,b88390cd706b8d660384c2c57bed605300146e2db98b78102f94714517fea78a,1
en,b8b41b882dd4ef2ea0bb8ee3963e0b150c36e9fc45d63a96661f02b32469d80a,1
en,b8bc7202660b2bed1076a2ea583f5b7ec319489e53e5b7d089ab11d0cc5a6f11,1
en,b8d5231d2997e032b412b1d46f53ef20415bccf7b2331b63bee1f0710032d77b,1
en,b8d9cf9c81535606eeed2436b5ed11fbbfd4c5a2ff759a88ea30849590e1196f,1
en,b8e397f582fa1a1d1b1fce3ed1651b804c8ffaebae69d080855b05990f69749a,1
en,b90f25d184f8f3b4e5f04d653479bdf2731d569945874bc891882b6721cb39f6,1
en,b93c2c0625000caf327d790627cb81f57d4e37dba6bd9458132134832f8593b8,1
en,b95e92e887076865e98ae2b80c4a52af22e3365dad13def5efed418f7170cd37,1
en,b9681d89ef0acb1ae4ec74e042d137389e25636aa80a860cd85cfa56ce51f9f4,1
en,b96aeb793e42c1334d8002a2dce25097100df99d797d2003806a1c6c468e32a4,1
en,b98a4aa7d960a3e96884230a3a404166ed56e2364637ced601e2cd7d3431d59e,1
en,b9db41cfab06e6cfcb552df332dfbf21a4953940e95ff59066e4bee17402f004,1
en,b9e2e2ddbd4b54f1132c277b06a7060ab8ca6d4e4fe58c2f7d6ac07cd4236d27,1
en,b9f195cc73c761dbc82183c2e1c1e9ee937de31bc6b109a1bd987aa98ff4ced3,1
en,b9f7a8703f8fd0152380dbed5c8b09c03af56f7e26c6e8ae24cccdaa1c115c8b,1
en,ba0ff8f5e69730ce533d900318e5c89d6469b9984441ed0b07e473b65c87fe86,1
en,ba1dbd1a2c943e6d801a2fd87fe998f84b263b5c5a4ae90239acd9b7007c4494,1
en,ba4aa5f31c4769016d6ae05be8516fbefd77a291bae5d7ea7ebb4ae4be5f1596,1
en,ba4b6431327cf714b9480bc01d084f55429526448bdd487db4adcb1dbf038722,1
en,ba5306d1e0b91e541ceb3e52e3c54efd2ec520332463fc6f85d2725ec7ee781b,1
en,ba56a7ff024de0422c0cfea590b453cfbca938b140b24f8897d06f4f9fa4e907,1
en,ba5bbead860ebefafcbc353f383afe14a5e3e24493aa8c34f28f9b3b7b1fa035,1
en,ba61ba9e4e69d37ffe2b61359d1cf8277f2693c79b2c3504612a54cbbd321458,1
en,ba80d901a40ce68cb39d954025365944c796d0da93ae18c77ac16f4a09d6f450,1
en,ba888ca952782f783469042bee9a481b05d704dca04b5778c57e198adffc793c,1
en,ba9b43b3594a019ccf9952e0165ca7b2395ae5fbaaf25db6002086f17f5a9544,1
en,baa253c4d5593fb5aaef2b2d276bfa9f3f3ff565a31673a47dbdf722e5f25280,1
en,baa7b145206bbb579e78f235b43015584292123e0370c5f4b4bbd199d9acc24e,1
en,babc7d1f104fddbdfda1a34f5079d2936249ec59e63f9d00735a158d6642419e,1
en,bae723d2833153843e2b2af373f138b5263f36e33f934832eecd09de6794d1c7,1
en,bb2424f8609da181ebc0c3db4f417ccb498f10e7996822e867d85dc287abccad,1
en,bb33325d66b55c6d4dd86e5e56a70290c775afc77a15d363196ee22fae4026ef,1
en,bb37f4f2d826682e3c8acd10bb7551ff785572cc44f0dc0121ae0c1d1ed75ed8,1
en,bb3c914dfd25357451b60e9b7a5ecb08331d4999b1a26ec40802cd67bca2b1b7,1
en,bb51cb5e481f115df3560a3cbdc6bc63ae8f90db3fbd07f7eb7c5f58cd445ce6,1
en,bb6b0fb7bb88e6deafb39bb66797955761a0eb6ef2263b16b2d57c3b92926de0,1
en,bb703996cf61969dad6e3e2a338026dac3901e0711c6afd8700036d2c5c16104,1
en,bbc7cfd0317e2f19db4dd067ebe42344234cd22bfdce47604aac8f73b6c7218c,1
en,bbcaeb2806c9f6ebfb3f59d20539965b473148c4cffc322bf689604d2172909f,1
en,bbcce91707b877c60c3f3e6b81b81348525b326ee8699391e44d0a470c695956,1
en,bc00a68e0fa4e164b7afbaf176c74fd1a61dbdc4dd659b9edba8f66f04765689,1
en,bc14c462514cdc4325e53920e9b573d2aa01b2c4f92ecf97fe0a0eacf8b7adc0,1
en,bc482889d9ba54923a5d34be36eb52b50d8de9ab3c64be12ee068d66e8ab9789,1
en,bc606f2caedfb7ccb8720ed7b3a22c6f93ec617847f702725e2fda7b6f5ed34b,1
en,bc81a6a23c005c8ce7549d6197eb1d9ac5141e3779e1d4c0521b9eed528c8cb2,1
en,bcdc4091c55d2dda4194e9e6b6850bf7c372b1244f7ad74d7a29d625a463ea92,1
en,bcf6348f2de0cfa5d19da115ce0cdea9b00c0205cac4ab0b670266cc9647d12d,1
en,bd02780a4e8504e44373a7b401ac20b11bf3deb87c1317488fe9db365781f6b2,1
en,bd04ef4b40abd85165aabf8b7e33c5e2c1a1a2a3e3a643529c8ec23aeb75058e,1
en,bd097a189ea893921294158841b198746b70e84ecfd244b9eea0d44527a8e5d9,1
en,bd18f450e5e72acdf12dc86c8b022af4d83d710000f1394400a74588b16198a2,1
en,bd35b53cf80b9ae1c536627aff02b1ef8c5416cdb3274fd916357b09769c0a10,1
en,bd392128d4b45a0c732e3021d5bcd769dec3d343a2514f53e01c867d8dc7aa31,1
en,bd3ac20dfa2ecc57a962fa5dfaa0d108c90dfef9f5977d8992e0276a141eb4bf,1
en,bd45dbde64b6553a1b4eef0988139bc8d5cbda0ab94c208a2d1bf713bdd248b6,1
en,bd4a51b167ae0222873bc0d633115e03ab8f55a8ea0f5ba521a8cfe141abeb90,1
en,bd6d0fcba46e67093e9ef9681984c258a382e9961ad97edcfd7d744b9675c8bd,1
en,bd70d7a24978aa8b986c5c1b6660a49e5c55080dd4c880e283804786744eec0e,1
en,bd82ab14f4631a22c5f49d9da2066e3fc56ef9327ad9917cb021370348ac48c6,1
en,bd8303f1d6d04e0c03cd41b81437fd45ec5d7e36f8d38e50f847151541300038,1
en,bd8b43012e71a541753af59cd7fddc618840f9a536d17f706f27e4be1a3ef231,1
en,bda935a2ea5742a854b0e51ac6c0e0be28ef2400c1aa4b5188ef5a684759a4ad,1
en,bdd6c01b529bb9cef6d7d6d179d6842056bab2a5b41a2ad8ce181b7afb56757e,1
en,bde7f1b35941c08b7437f8179f1c11568fbcfdcbb56e50b26bce774b97e19184,1
en,bdeb5647fe6b418a9e3c5377eb6be752a492f7a10b7c83d27a068eea1d876f75,1
en,bdf3ac1e8c0027fa687fed26974ffee56a3898a4a22b8431f0337d815c6b6eb8,1
en,be1bcc2663a0b57118a8ca566312bc617733632b54470fbad7bae5e13642823a,1
en,be278b76bfcf8f759b6a90ab457357dee67ba39c2185bc097e45fee123c74542,1
en,be2c1f0750de6fcf56eed85b582508e5eafe52780fb4b2650fc4b424b7df2f56,1
en,be328c6d1057c7d0ea708fdb56cab971c7288d61962424eeebc7e3fb73a5b8fa,1
en,be58ad17877b31b160e21c2dc2c3cccd284500025c0735f77b34bb8472fbdc77,1
en,be70457628724776d5563626f1c5418475fde9aaaf2c535b8ed2f1b959bc5a39,1
en,be8318b2e28308a68a453fb5201908c5b80ae634b410925efd1a314c34808ef6,1
en,be84e2faa7e1945d82a2cbc2123512c2ba36c98ce93d64053e4b7bce195877fb,1
en,be8521c253326154e1b2e0f96c0d70361ef51f83d7b8f591e58f26c71c0be4f8,1
en,be990ce20e5adc6d5f3555ae074c501c8f9e215a86500e3055a2261c082e4a9d,1
en,bea2343641468b98c8c2fcde5e5547f0d2059eab24034ff39d9e331cdc0a7078,1
en,beac9ec9a36718742803db0c6c17a083f356e214d1cf2ef29ff9b32fbe586f86,1
en,beba6aaae72c53bcb9d684e1f21f9ba16c3cb02c4cda53b48306a01c2add220f,1
en,bec486269e0c1a8c7962837c08f2c045564a82187e4787651691b8104bd557d3,1
en,bee0fb9bf5d4cfa713696564b3e5e78cc994de392509c5cde44fc2d9fe917c17,1
en,bef779b6bfc1a03609cb4316e206e981e8cfa93672284023b350df70c9928004,1
en,bf3881dd121999771043629a5a85debdb502851e334808a56d00b53313ffaca9,1
en,bf66a87ef1676c89efc187cb7ff82e595479f304868bc8955295dfadf94546b9,1
en,bf9cc20df6ac3bb23b207bf2f48bc1b2dfe1d5a4f833502e8d5390c5f0fa8839,1
en,bfc98e18bf084238eac4bd9338a18eed60000b22af24915838f3c4e88f69d190,1
en,c0185f97492efd1ac82f845d818102910cf2dc9ec31fe4b0d44613a80520b433,1
en,c02a2e74e34576be6da550e1336d6fb0291c24ca14ce26048887e36dab3417c0,1
en,c03e09740f8f6ef6a25ed0a1647a2f6213e09e5f16113e9e2ec6dd1a1600f391,1
en,c0874a934bcd71856dbabc98b89f41871d61780b2e398b344e3e8edb09138210,1
en,c09495bbb43f438816b19ed0cefa16cc57f8fa8aff58f63169e61b2bf15d3705,1
en,c0b06d91afa9436f04689c148196911ec734aeebe28f018f381e9861723c6cc7,1
en,c0cd980736ec5dc954bb5a3a91525dba7874cf5da60bdb9ff076cfef1ed1a0cb,1
en,c0db6406ede6a578e62b2220605c1b5f36ab0b59fe9de42b235299b80459b2fe,1
en,c13e2cd831b105679e7d5719d8e7d108fa6734128cefc7c3cd94a8bb1dde4132,1
en,c143a0f0f99e01b41cfb9655ab88ef398d786acafe3e18a78acde7fd63d08fc2,1
en,c166861435a1c077319eb004cd2fe9c62291052b50305fad1ae409f5f72585f6,1
en,c168301e2a128b881a5e9560d0588d82e438376abb8b0236e475acaf899d16c8,1
en,c169e19a04041809eecdbc76a91e08b6d791e3338d08c6573d1a4914342ea61f,1
en,c180ccd030d86dccc187f0d7065ac615f8e11a803c252bde20280aac357d8feb,1
en,c191b11df8ed2acd703282b103290db842eafd4460946f8c7df8bdf195df8ad9,1
en,c19fc24b78f1a3a398ab95e1cedfabf498b42e9d3da4295b377a0231258a2c53,1
en,c1b6e595bb6d1f5be46f450a6f47f64028ef385a738d8b0c97f6c6cfb64ecac0,1
en,c1e4e5af77f8dfa2b832b451a3d2830c59c4e34975372252519a2bb3000cada2,1
en,c1f2efad0ad8386105990c9c14cd250225d0ae780bc2247a141c820107d6630f,1
en,c1f4c7b51092bf8741e42ff3400e74118b653296b807eaa90740d68df1f50e73,1
en,c23aa3afaf26e56084aa24f858606a71de823808d697b05dd5a50376919d4b9c,1
en,c25c3d2ce56e6febec0899995fcc93c876d86fd2bdecef501b7e37288b7c3ca2,1
en,c28aed176646507a69ef700edfcc06fe6ddafe29d4c31034a0dd4a36ecbc1111,1
en,c28eab954cd00611c12223e5ac52fd232a8dc1838bfecee4ba400c9aa69c888c,1
en,c2c6cac01e0ee1d987d180016eebebcf223dbf77caeaa361ec0975f6f58ebeae,1
en,c2ed2a7c81da8b00ff2bd818e53e5cc79bad58c5a4401fc9d014b64f1fc3c075,1
en,c35c04c3986a3d1564d5fc284544683c4c6bc37bc98baef42f8c19727ab22bf2,1
en,c368ec07e91da0126684c7824860ddd89ac2a0f023dad68ab1dfcb3d13607267,1
en,c39278521b748a8e0e50bdc39552cf82f8f3eb9b22c15b417109dcd1eb11a788,1
en,c3966ee9b64fc5de312991ddd3cc668c1502b7f355248c2e96bfa516526c90bc,1
en,c3bd1bf9cfebfaac1db2d76bc33e3cf3ab1a99a015dcbf596830fa91565c007a,1
en,c3e9067ecf003028fec811026b60c2ed20786ebb9b31faf21054193a2b4a02b5,1
en,c40a2e0aa8e78a20e16da32fe9b48e25fe2e9ab7a5946d30f12e04729b906d81,1
en,c426a730e229c35d3f362811ae2a9772578dac1fc5901499028c77ad94baa88f,1
en,c43a136860535bbba966a659ce76d8968241b8b34da6132be184456a5ab3cbd1,1
en,c47d1872ff760c75883024ba542004e0e91146367a82983b9e39926d1f07acdc,1
en,c4bca7bc02173ae1d93ead9c3882b2041b4440f0c35b289c585856b44b1cad7a,1
en,c4f7a283d9ca606d276978236e8e406f7c71d2b07d4f50f1a68603e2e0b2198f,1
en,c4f88e73ac4dd74058797cd82e639ef224f2a8f26a8cb6789e85619db6e17a87,1
en,c4fef1b9e8ce4e5cc82a593166a486859c291683a872e6f9c10e55fc38f6a075,1
en,c508752daff35a868d08d420f3dd526677325c434618d5610f29da750c40cec8,1
en,c50e8f4c3c6a42997da590ae2889400a0967da65f1188432192bfda5303957ef,1
en,c51dc90fb8e6c15b42b70dea8749bb11363f28fcaee13061fd596886fcf57b4d,1
en,c5237051c45c4e0c35aa61664cc3e19bcb67db692623839150e7fc0fa9d2b44a,1
en,c52bd23914281a82b930020dd655ad3cf963063cfdaf9798606eba8a3932c62e,1
en,c5542380f3f6561a32c8e12a2a719cf0cb76ef3b0243fa09d90cd9b8067fc85b,1
en,c57d44610432ae3908502ee0ec51aea332431b4b39ed36217021029b6ea39051,1
en,c5ac8bd000524369260e01b6c3b1bf7eadbc9ae3c89619bfec5079d281165e9a,1
en,c5ee7fa681b9efebcae645d00711bd9a8b26a1cb7c181cb2e811b09bba8d5a5f,1
en,c5f8ad89e513f8891fff32ac2c179b0965aa14cfa06a5bf86b2e881863e0e750,1
en,c61ded2c7183ab49a67b7c8c3751bbb44262c5eab93f93ec74ae8e2eaee07a63,1
en,c62dd6443b9e4ba4ec2cc6260ef728fff2813d4e725d8c747a266f541e9d4aad,1
en,c63d02efb73b53114d409377fea8acbe5aea52ae4586179ffe28bd37deb73972,1
en,c649e1d020a0b67cc0d5302f875b5046d905e0f6b738629b5c344886e2870247,1
en,c65211bd52175a7bdad8e065eb3f102fd99f042f669e190d1871fa6be0ed9425,1
en,c65b07ddffeacc99ff20e7de317abe6a5f467feb16af5c04e92dd64346174ab7,1
en,c675af3e6b4a187e9b34803eeb2c80ee935a0dc7548896ece76e4d331f88071f,1
en,c677d5d5a3184f45ab4a99812206c6ff0a7e0da78f788f1decc3888d5185face,1
en,c69ea681aee184bce8ea08038b63f7d2153a107bfd2761ee74fb3ba11e4928de,1
en,c6c254c07c65508c4061daeab07115f1e2739afe35be29608e639a2d1dbd5f78,1
en,c6cd9c90695ddecf0755e9cb33004e731bcbff8d3d8e6646a146f4a0060940f6,1
en,c6eb33e6823a520653851eb58723be55a5944a0d731fcbcc5accd6a29fce4862,1
en,c6f1b4354e7d9d0f39cb8e7cba0c0584e0872832c5f8edabd3877408200ac6b4,1
en,c6fbf0b36217f6d9318abdabedc3d2dd20a6d34367d9893d5071a3872a076491,1
en,c6fddc34d063fabe3a4f1f3ecf26711a45ca05e5c8fd0cb1a77fd7b13f4012f1,1
en,c72cda4aa407f6b5424c88cec807522fbbe77e7f9b2ee86004231808cafb378a,1
en,c72ff3d6d817a00bf86a9b85153f320e709a750ac158f9195c12275b3f7d16a7,1
en,c738938fcc1eeb913130bfa8b5aa061a9f850eb10e020373597dff792dd73af6,1
en,c75a003a48cc680bd0af30a8d581b7c1a350504254b6adff2d6b61616d6f977c,1
en,c762b6a4207ea19d10fd36e7b1ffd89e5263fc2b3c78853e3e98a2e7096c7bc0,1
en,c76be82a0b7050313423a450266f48b55ad9b09241516f30a2c34400a25b828a,1
en,c77b175f1f704522385b74c358e92edbf5ca8fede6e674ac6bf6d076b15852a7,1
en,c77e6f6797790764b04ea8b611f17ca1394bc6aa0495bc972d6837d5f8b156b6,1
en,c78879271142f5da533427d8e1b69ee61d8905d317a2aa58eefc6a15380dd0db,1
en,c78e697688ca78de64ccf21e48afb2bac49d6455d0a33b1beb945e0957aa38db,1
en,c79b5680207ca8b731c7a5c81ff8cd4084a6b68fb27be7e2581c84946af8d03a,1
en,c7a482584e7d22876a6e3883e35f574983cbf15e471927220dc168e90d616a56,1
en,c7a9f294269349c925396e15306c4a2104432e409e398632b0bf82c319e4114c,1
en,c7be3619f7f7434b5faa765bbaf26b8971b9bcdb7d75accd36b14eca0ff17f19,1
en,c7c9f1cb9566eb66d497f7e813bf15079aca1810782756c70b415e366b95c5f6,1
en,c7e856fab8e2a6b48d76ca4eee5a87e1632992445fa94c18872b444700de619a,1
en,c823a388b0bb31298dcfe29baf7b2f6dfe23d64039b6de000491454b9bcc815f,1
en,c833bc6837f36c63f0f6f31a1fb02442444889da899787a3b845b907df4f707e,1
en,c86f5a6b8a18e58284301199bbdbcd63556285e577a5fd46ce74d1e8ac20895f,1
en,c87a55ca79ee5c7bc35f9c79eb6614ae728a75d53c844cd7820542b10f16a5c8,1
en,c88272f2a6cb24cfba9a4cb8aa36dac70cd04ffe681ac177a9cb0d93ecca5791,1
en,c8d6881d85238dfa675784c96c7bca8ff83b40421dc2493f43f01f3716d3610f,1
en,c8d7d000c6e0decd1582ae3ca570910da8ec0718ec8ef0fd073eefe80f37ae2b,1
en,c8f4712099063c895fb4687352949ea262c28f258c04fc03db004e3d992e9f81,1
en,c9165d426659d93f6c3baf81c33da867d887c7d7b285e6ea09a6d69a7776daca,1
en,c91b8fd1144cf9212f694ca187083197b80cc7ccc5a9d8e50f54744cf88855e4,1
en,c92981e9ef9f07a533d23c91f3448397e177b95d0b5eecfc566b312faf4b6802,1
en,c92c12b39cafa4daf6abd242acf2356b4c054989c9d96e7da6ee8d82b26c78d0,1
en,c934ceabd5c9a8a6a313ca4a719deadd6e07a7e60ee853f6113182b7343b5ea2,1
en,c9466358c3c88417fa90acc3090f47a659272e578b334a7ea2a1aeb12d45d13f,1
en,c9522540fe3728ccab9e8aa7e3b1d48cbc1363834b0e19eaf4f00a3cdacec620,1
en,c980eb398c763f4e9b94851fd31fd444a0a25608a2e5a0c2afcb4b9689344ee5,1
en,c9896b715cee9c67455d3b9238ff64dcc67215b97087bfaf1f500d73776b33af,1
en,c98c78bd75f78d383c2bd0c46fce01b01f61ab82366284a80039ff90ce88f13b,2
en,c9ac29ff4e9a1b14272a368ce2b704d46f36dc13d64b72289e856a5c7ed89263,1
en,c9fcf40f9fdf2bbf4807faffb63008ccb1524a5c16c7701530814022975662a0,1
en,ca03639f0404e7e2ee9e856a2841452a269477be8f321d39775b785f0df2db9c,1
en,ca05b56d0fd8665e7522a87b8c737e8573bbae3126a158cd13f370eecfdf6868,1
en,ca237b5976d49cb82c05dde008a1b2fb45f17ad07c1d37893e84bfbfb776af95,1
en,ca2da347118c2e811b710e78d411a168f6e6108a937b6c5074755be83f98e523,1
en,ca30b7b8e4d752459f4a0e86f2a2faeabe778ffcb20df28cb0aa5b8d41945efd,1
en,ca4048e561b9070250519fefb2a628a976dbfe8ff67ce6de9f4596735a93a446,1
en,ca54512f3144e44949f2a0a62d729e125ab48d60ca7693a761a854bb263138cb,1
en,ca80ac997e99c91254c27d373d641cc586a05ac29119eaa08149615203b90b9d,1
en,ca94ed2827c7c66291eeca8e53c67583c573240f9a395171e0b6b45485ee1778,1
en,caadd64173f6079a5c8e7bcf97d2678195b971c49802113cf46f17b6f11c4481,1
en,cad0a407fb06c937063db536d4c9d5759b5c4eb69dd60950a331b2ec529c2bbc,1
en,cadda025866e83373015730c220dd9c967bc5bd46896e0ee6a0a22e6e0a5b947,1
en,cafed4886b843a28cbbfc83b885a1d898c10f12d8e6fbdb169ec43338e1b8a04,1
en,cb011d43f6809c934413f2354bdfa1bc2f77204371db1548c901d0bcb157cb94,1
en,cb106402344c60c3001fc4d0a56fbed22989963146efe4c374a6fd48ca07f42b,1
en,cb3cc331f0d4f2e6c5b3f32f25695a0b84cba260f3f1007ba173905413fd2082,1
en,cb599b8907f2649442dd0ac5731a1a13aca4f261d2b7fb99753ea0e2735db392,1
en,cb67c914b2df5a488eda7e88e80393bdfec7cc12b5acb264f24df54f3d6b147d,1
en,cb7939301bf39728052d2bb85d7e613fcf7d4bc9abafcf0c9a9b207473e8e55d,1
en,cbb6ebc14427d70904e498aca129357403e6457f140484062cab1e60565f0123,1
en,cbeffcec6f972f3099cf85e7a2d49c72a903256e10281290fa89361fcb912b23,1
en,cc22f4f689f03f7687023dede59a94a972958db6f091139fc4da24d954153bd3,1
en,cc2708f1b5efb29df82cb0ed215b5238920313b6a707c09c79c6a9fa50319ef9,1
en,cc47f68143ac4a102c523b1b2062df69a36f4a9b26245070fe1c38f7988b07d7,1
en,cc5672cd9316fb1000745d5451d9694196ebc07005b7a7e622bd7d10c0f24d1e,1
en,cc62e2711abf6b362c4143321cb46583a91b1c505fcef3832182c98c679c2b3f,1
en,cc666f5bf8b32b57733b9bc1df0ef986577060f3680bb6d94f66a42e5e4a4b30,1
en,cc7008dd9a3ae99dc27f9094790d847c7441d2f57d4381c24c1aaa7b7eb94406,1
en,cc7221dc2d3e5ba9f2ada20ff9b226db8076d1f463ad23b3b36dd61bb668c29d,1
en,cc7410b1698a68a83d8ad7638edd4260085f5fff80327f0637c4e388813e5fa8,1
en,cc8648c1b0ebf572aead9aa998e16d0e77a67a9ec2b205166b3300bdb6a38c83,1
en,cc8eb06852f2e3cc34c3a30e9f56a622316df82d87e45c215be7db78e609fa9f,1
en,cc9c16c0a1fc31d380061cb37ef4589c93caba3a4d58a323c97a8800d909db80,1
en,cc9ce5f4a49745cf406ee08d776c22d7dea9e16d6c5b910f90fe3e1de9571152,1
en,ccb49b0d26b2eef7bccdbeed979b99e994647596fe5cb39c40ac8b1957c2ba79,1
en,ccb72a85001fc6b452d4f493ba5cac0677e387a64e11ae025c90b5b102fa485f,1
en,ccd95dac95bb96ee3f87f4093a542da3cb423c5b9e6f47ee979a4eb01464b1f9,1
en,ccf695fb81870d23507e41689892b53b8771cf47655048b16dc52131b5de1414,1
en,ccfaee1d1dbca39ee4d71c42437c7fa0d4463ac1be7709249570d288de70726b,1
en,ccfbec990db4677f493ae01eb3de9fd6a35de63bf691cb4db5c58f5711c6f2ad,1
en,cd0f91dd68cb1f985f6a0c3c81a798de012053799912941f2fdc00c9676f1af3,1
en,cd1cedf066930c2aece202474941db550f6d88d1b5e0795fde05a3bd45188e5e,1
en,cd38460601e77ab5256dd8e8652c30689801335ea8e6022572575c917c36f482,1
en,cd4927ca1e5f8f98cc68a134af8eea3957d21ef48dfa1893cb8f3bb73d9660cf,1
en,cd729cd0ea9292e816859c5452df3c252585cf9fe75324a241fab060fc04f7bd,1
en,cd9f957ec4bf619a9e1fc3e9def9573db9c82c6e95e6b82faaeeeb3cac174cff,1
en,cdb70fa085289dad608f5a1754cc2b5650a2e6ffb2b150b58be54bbbc7c18086,1
en,cdea7b10ac1866e478e190d19bca6ea9583a40989b3e16bde4852377af0cf12b,1
en,cdf663de9417cf8b44ba9db448f9452bcaf6d3002a2fcd60fc3385ab8744bdb3,1
en,cdff7c47185cebe4b9363dd1b62071e679f6f57743a7ba6b1b94a30770c048db,1
en,ce04ea4473243eea65aef5622de171a75e8eb392b7fc2a984effebc60fec3567,1
en,ce107b0d555e9dbf82c024a8cf7dd5ecc6078e4b28fec3705d49eeee4ddd24fd,1
en,ce58d26cb2bbfae55847dbc1c0d88fd5356cf041d6e2b1a2b032aa7e379e7609,1
en,cf0029fd31855b43e103c59d226acb6f9a8bd14e611431c224f5cbe7712b332c,1
en,cf4d9cf05d3c1b78a2aac2484cbb9f4a90ed7a96578e0ce64b7aa04ea38fd6ba,1
en,cf8903f017cf2ba0e541376a31e805bb687dfae769468497a33bcc9530552090,1
en,cf89d879c9f8f4e6bcda5ff4ae2713efca585cd835a7ac8411f66d7e6daf88a8,1
en,cf974e7651fa984139192bf9ff2e5e02d66a9d361106532b54cfa3cd18ba60d2,1
en,d033f4e44062235bf1e63c173f9a0e8807196a59f484e2a4eb64d7aaa4eebb58,1
en,d046d8a7b5c06845aa2481bb462e0766e3ac33f4466dfe47e939b2495414515f,1
en,d04bccf623d3faaa6f2c298cc1d0e6af1b79ecc53a7b7bd2c00633c17a50b683,1
en,d0664ee047d6a85656e79e79dc2e1ec03c7fc491f31511af4dd13958b36a4f51,1
en,d06ba28851e0c0d33e833ed15f1bd63ec37d96a7b38fd6f748479bdef042d757,1
en,d06d57dd8682ce928f8af1fbba7ae21304660784c48a981504b305b5d0580697,1
en,d071ff3cd56cec6e12c41713707f9333559011add35ca2163467c8071f2045ef,1
en,d085c392837f973f84c868c34ae8ab7015c237011b9567c2b6a2cb6c67f2d2aa,1
en,d0ae8b8a174475307410460408717649730362dedfbb9b4d56938704bd166a0b,1
en,d0b071c60610a84178b4ca4e07274c8557b1778324d32cbb023caafce68306e7,1
en,d0d16817ce2747f8c3d14b67f2057689d4070a2d656ec4cc640f65af26aa5513,1
en,d0da06c779f9426739d899933dc5fe1f6981959bbd83225661cc3252bb6bdc17,1
en,d0e48640ebc50d8b2373437d3f30abaafd6f0afb637f255452825a9d416d55a8,1
en,d11265c3c00c2a23bab27fcda5eaf4c635e1ea788ffd89f84069113b133d6933,1
en,d11a7d958f7722a51bed2413013c8eac3e15bdd4ded1ae9aff0bf362916ab84a,1
en,d12473eca1cf49e7b51ed198a8d51cef6f59dd47e5e18894aa903783a96e41c5,1
en,d12c9e7d3dc04a353eb1a4accf001da76ff7c1d2b0f62177600b7e6d03d8a03b,1
en,d13015eb704f68e3111ef81b3cb625ace48738b1ca14d1e927a91e6f3454bc69,1
en,d1429f3b527227d5c890c8a798cbef1188618e03c141e3dc5fc327b3c376d07b,1
en,d1599a7bfef9eb8317ed80f43b7878ef980e56710adab20c7cd46d0210f49bfe,1
en,d15e09c123cf64d69bddb517f64a7ec8f17e12c44dcd2ba225f13bf31ffcbe66,1
en,d15e6e5814a216aae727a915a2bcf4e80c5d32f3a200dfcaa8aacb59dba21408,1
en,d16a7b377636b1e1a9b78df24c48b4af8bf8a907449437ec282d70893eb32e82,1
en,d1d663070f4e160f671f196bcc1bc3c22336190da1df8a0db394ab327286ac6f,1
en,d1fd69fa6008a72310023bdb7c038f2d698b778c95a846a89b042a7646bc961f,1
en,d21466e6f1bf983536f12ae08ecf8c68c5376e5bce43cc1aca858e1e3a4de59e,1
en,d226cd8f0162c3449c83fe8f7c8c1cf1c6bb669700449f79c344811b484a1592,1
en,d25a163722ca80d945e9623faf8f686b5454c8b4240b4727f62c57d17a1a4ee1,1
en,d25c55e038ab16a49d74c3f185e31bdcd87af57774bb8f18f8b8356b99f2a59b,1
en,d26c9cb4080db8f87b17aa71b1165f9792b634e0ccf8cbf5bf85e6771f4c4926,1
en,d2a7b67e3711cc000799e6b8a95a5dbbec9cd32ff110c84c67d49877d17971f9,1
en,d2b470c5395189938c3e1b4c4bad11df91a2fd418e017af80b469e2e010a5734,1
en,d2ec3a6e115d208a866d6c9aac7724c8de294210d49ad346b1cfe14e7fd4c20a,1
en,d2ff308a97fc8bdff9558b4c1d60a826a89fa071f422fb5ce45a9b8b729d01c8,1
en,d31dbaeec483c4e7375a78e8a1ec432107be25f0feec18b1cdacb96da6f45bf5,1
en,d379c319124485c5248442558ac0c770f4e237c4cd6235d54a7586de2e2497b8,1
en,d397726d3ee49dd3ef04fd9d58b5b6ea986297c7cd0d6e227cb1f73e69b95997,1
en,d3a34486a1ccc43177eae6877f1c0af1cae4986e3ab86d723bf2fe9d0ad6b49f,1
en,d3a96c92a0de66456930951b984f56e2818dd89b43c8616260e957816cde44eb,1
en,d3c5e9a940a3e76174842c49282e1be066db36845975111cf21f4a61910e576e,1
en,d3c9383b57a39160e378b11e2a97d61268a69fb05949fc8dc413ecc9cfafe3a4,1
en,d3d102b6be84150e1426e552095782b44e9acfef55398ded0a085c116354b3cb,1
en,d3d7f0c8709cbbc57896aad75ebb2a5c08aec925b8518686e21ea09de9388655,1
en,d3da14e2d151eef7ad9fc772f01adc2ff25eed94dc57d2d019875d3bf72311ef,1
en,d3fadb5b652683a8b53be61eea7ba4dea5ecd19fa4a2e595e8d1c1b56526535b,1
en,d40239baad72b513a2a6af29e1332ec07e008575d749b7b56f8bec633c9e158d,1
en,d40de9c85bcfce7728c0c57d554616f6c70ab53558bbae1b6292b9145750076b,1
en,d412715867e35f8e422b60833c9f17b0e249ca8fb13d83cc44e204dd9e6d2cf4,1
en,d41f3c677db43e0970b5c932b548dba5e7c5bdb2880013284ef33fabe5090432,1
en,d43bd483bd77749d2bcfa1834d0f5d915b3d9b466f43a7a13e08804b33b9b7fc,1
en,d43fba0102e523115c231cd993bafc7c8c74ed1f8567a134d27f83f1fb875e1b,1
en,d44653307ecf6aa22e3d5e45a747fc63a3f4a580c0e2f8aa73b897da0d3be169,1
en,d44c266c4cf6b139ee111db9ec67b72eb4bbd1d8adbe156ae390ce8141bbfbf4,1
en,d454f5fababc8a6a4b9e85a40e0ed6c0fe3b91f55954f24df391b319f83b350e,1
en,d4a1ee8f981706a472370f9a7f4f8c5cce041c693243228d8683d7dc3b1b1e6b,1
en,d4a54e495c1e09853f940a992c7f3d1fbef7efd7966ad27b884f714211257b08,1
en,d4f2db2ea5488a3fae76698bf0475d6e5a1095f1d7534d31e37998678bee6b36,1
en,d51b3b9fc78ba6e06c61eee47dd077422a403e079718478228d3f0c7c62495da,1
en,d5263697d3e823a6b911509aa73a63ad99994a7ca92040f6447a16e6422a5a3c,1
en,d5425b53a2fba9dd4ae4a3e823fb747a55f8f559ded5719a924e3e857ad8ff58,1
en,d550cef6bf26f0938b9013af1c04207bc1a1d7b503c0ab6eb70f96538752289e,1
en,d55ec04c55a41f4e2c391ee239fe0998a85742079c184eaf7289e025ecd82b7d,1
en,d5aea509a73e1680601a9d30d0d3f0b3e3a7ae4e56629a95385e0afa7f2e596d,1
en,d5b916cc6fa20f399e6c77ad1fc709f3b2b84df278276936681d2b98ba99f6c3,1
en,d5bb5cad4debef846b7814018a9cbc2859bd71d90786c8b0f37ce3d8cead00d0,1
en,d5f85719745f43d7295d814f9daea9dbf163f07320e8ed86bb8990d42df004ae,1
en,d642ed59820feb3af69518c07a0b7b5f0ad0fe5a74e305d42ea33591462f5422,1
en,d66abebca99ab1ed8a8a23bda7c45379283d6e5252f6efa6ba2c8325fb5bead5,1
en,d66aee55040eb1660579aa6d86cb0ca8a8517e11c17b7accefd5a047561dbf4e,1
en,d69c8b748893f4eede6410f778f97a77aa01e485a94d1627413058b9fb90a57b,1
en,d6dc8a446989fd33084454d7d11cdc426d91e5ec767bd198ae115b8613ffee74,1
en,d6e645bfc1bc2c9dc77dad8472204531b51bdc7b6b494bbe8a5ad3de7cb407cf,1
en,d6ffd8ebd2c7f5edd0a16319bc3c07f91f5acbe8f6768778015541dd7833b315,1
en,d718ba79fcdd9a1b65e1aa62afc995ba028b7a4ef051419628f0f32421688faa,1
en,d741779cfd8477e1690393fe688a272d8ee5b6f1659f59d54882e4ea8595cdfb,1
en,d7587467935f51d508ef75142141bc1c23e598bb0d6292da50f752f21ffa7c3c,1
en,d78f7ce7e0445986fe79f737e166012bec2ac1cdb05150955637ec233de4c69c,1
en,d7ab09c730713b510c547dbb9a2c6871d1db3b236d7d681f4c677f8413c5d9c5,1
en,d7ac9f479a400247032d355e7046f62e84165ecb3c1452de7cabd240c715c768,1
en,d7c012dd9f5e9fba785379f4ed392fc636dce7986ae4918ef3cdb22b6864943a,1
en,d7d8f0962e7d37b683e956e3923875bb483ea41a69b1ff01edde08ca2d12c64f,1
en,d7ddef5b0b14d23cc5ea988826b3f711423353f4c95671263063b7add02e0cdd,1
en,d7e0db4a1359f949a3899c1729f23195ed8adcb0598109429354982801c8bd0c,1
en,d804f23d45cf3c996aed1677e37a9e9f6730bbbe5d83976714e43eb26cca1120,1
en,d82b6885725b30dc425ef7c2efeab497447581ad8fa106aefd9c9d764632ce39,1
en,d835d98473283722407c9b1bbb168c18e371550cd9bbdc27025619bf4f52e5ff,1
en,d83d81fd660d2188b129a3e2c8079b8156f857f84b1adc7785eddb54576a4e7d,1
en,d83fd70e9d2777404d1780bb297f9ef890fc30aad38b5250af1ccc1ddb486254,1
en,d84986faf4e28a242d71ce4004a1c69d366bd5e979191c69190b32f5f42facd3,1
en,d86ce0f8615d27491308737d6e9edc07c90eac73af00932fe3cea2ab30bb60d5,1
en,d89217dd4ed870ae2f21388e0379ad09abed76da25bcbdb313d757a72c682817,1
en,d8d6765f1a8f94ad33365effbe2a83215c710b8265af06fada5eeb2508d5865d,1
en,d8ee9e558abae904f3e0c4836f02b5b15a2e5b9fb294081cb3362aefdbcc5bcc,1
en,d916a206414a21a9fd429cd16e28c82ca326a82d212f63a08763bdd27a8d657d,1
en,d9215021f7dcae90082e5d5515f16cefd46be2a05888143748d3d11b78958907,1
en,d93c4bea00e46a01907f355bf56ad4f34677f2f5f5fc96a29fde73f30671d160,1
en,d93ce121873110759f551e509b422fbf238cc0679ab38556535db50fff44336c,1
en,d98ad3801a6683402de01a603c7cbe192a85635348735ad7bc02321dbd6d852a,1
en,d9982eb33675d89e1930ad5f706cb7d03e70ec66422bed635294f84e898303dd,1
en,d99ed77856c6c7390d18532621469fa0cbd5633fd2e890ed84008971b876d9f8,1
en,d9bbb6fb39029615e97714146f65f432df4ddc7229a6f6172740992a7b3991b8,1
en,d9c7c0b141117c73ae2748c74f45cbfee1aad9361c2ba65ca0a4ffb96567e5ce,1
en,d9d439dd657c5fa50e6e19a38df8e3a1be515acab300c391a49dea3fbb503403,1
en,d9dd99a2aa524822817b02f56f9d2fa90b5d4717a5230a50b4656855ca8c28aa,1
en,d9e2196a4a80c09414e460e775269826091a7a5a872ccc0eb6c039e979b789ba,1
en,d9f06bb3efe9154963fd2cca8c5dd30784cc7c57dad32e0cd1d5ff9de468661e,1
en,d9fb5e2663a536f4d726a2dc1df382f0b9fa35783b6d7c15ade24cc2c7c08be2,1
en,db06cc3dfa7bb83fb49687bfeb11013830254e36f2e1e00c18ae4c62df63c6dd,1
en,db36dc3007f5181b298325994d9d8c4fac8bccf4579e598ccd389239c8ef4f17,1
en,db3bd233906ff46e5442cbd205b131d691bacdfdfbe652f7bba7c2fb7b157832,1
en,db6547e5b5427bc5ed137bd19a2433ab41debc7c1476afa464a01ed373091841,1
en,db90c1f5e3907af4ccc6c676704d862732333a08172e421263f5d2fc0c7e1c30,1
en,dbcb4a18c1ad197185b16eac714ccbf9b9ac07095858d46cdac6490e6cf9c674,1
en,dbfdab2ef760ee7b929cd9a752a0144b01cb8bcac24e8d15cd0ae79a76fbd3dd,1
en,dc035b5c48d87aa1d164fc721b747025e9c182397ef985f474430cb6cdf3602e,1
en,dc26a94daab37da91da55eca59507721ee6a2a2c73362611442175d4cdd22999,1
en,dc2f6c19032b0a03a421865b305a36bb7528a3a2024df0d8b25550533c03cedb,1
en,dc472a5890fb73f860b03d1177ae830d7824a879bc2c67e1fc66fcc33a5413c8,1
en,dc500c5dd4e604e0b4d6f05efe7278b335d9e04fe2139fd34dbb53d7269b53ec,1
en,dc61b0f08c651561cc6986ec0eb395450d2ad8a79dc55958403c69d8aafb5bc7,1
en,dc7dac0aa0b84d792783636f3096513f82a17cadc78080f157ab249280b075a7,1
en,dc8bb4e4ed84212f7dfb7ec12a66d61863646edf68903733289f63b4b15435b4,1
en,dca23775ea8050bbe37ef2fd0ecdc7e805e182a07e6617d9db89324a85d46810,1
en,dca6a57dbfa64cf2c824e863c20494d4c99797e4cf530b08adf7e1ef1d253b57,1
en,dcb47e45ce30d4479bcd3597bc0bdfa52658955ec2dce743541a37916b131680,1
en,dcbd8ae879de4c4211ed57b13ef0e441de74cfec11cf55f6546dc6557d7a52d9,1
en,dceaf9a6551494fe3e9b9db0345413d46cf0fe2cc6de3aee6c54046f5ace8626,1
en,dd214948b861bdea51233afb715cb20e210cd1dbb7f654e17a745d65f49c51d6,1
en,dd29eaf005b705c3da0f580d713520524a2b4a4108df5e546794ac2c847b2e4d,1
en,dd365e10e3a7e054a8791f534336257a16833e143e551bf53e2d2ae037a72da1,1
en,dd3b5babd0c6f4021a61ff78990d0db09d661ad3b37ffee1a5d6961006712fcc,1
en,dd501ea9a81d4dafbf3274a3a2481531fcffb88edef30b31061732693c009ea1,1
en,dd5d017fbe45e8c1f6bbb3aa022b42188f52c215d8473199ab7efdada74a8dc9,1
en,dd6cd1f5721c915198369d27f5260821e8d432f42aed2cc3b1e61755b977d734,1
en,dd7af155560d165d7c98fbc944d9f793b5e9e363aa2d1d3d262c4010012610d9,1
en,dd8a5c83aac80a122bb85d6bdb8fe1e04da9cb5649de213fca29f17a80319492,1
en,dd92e8acb93dd083df1aeeea05df3e3ddc50bcc04155762475a37a2a4be624cd,1
en,dd9336f9d3e428dca1abe71f0cafe67e3aa70d5887cc4bb25bef80ec32b53bf1,1
en,dda694701852ba8b983fc0dfdeff88d3cdd4023cf25fd9765e13cb9cdbba417b,1
en,ddcbea25e1e1031a509f791e1a09632e7daf2d2249aff25235c542b522ff93af,1
en,ddf45f725125f8b1c159cc1462031ed9b7a70821866a12210e6a207b186199b7,1
en,de0cf5b62090794687ec5dbdf112dd6754025b46f9941bbd3c34ae50b94cdf5c,1
en,de0e1717a833f9f81c599a8d90937ca49b19a5e9e033cbec49babd8a3a5dac06,1
en,de273fe0508ceb394b3fbbb933f988db7e83507a948bfaca7f94921d1b935a16,1
en,de2d1db3033966fa9fc664f12dec93522b944553c9bba26d1bb97aac2aa853d3,1
en,de36412a0845e7a115b75c8953468ff0d0f6ac4ed39925b5d7295b339e07526d,1
en,de3d062f4f7d810c0b71c6e80e151eb38f8736eaf29133f8fc7b081abd3503cc,1
en,de779079914bc64eb43bc1e6b45f39d2ce5229089d39338e215f71801876dba9,1
en,de8cd2034d2f50d285f207253c939672ae4c99fbd53dec406f6b6bd836c5e2fe,1
en,dec3a454bb505d51708a1b0d835630061f5eaa94b3650b7b3002958d1a03d8ff,1
en,defbe46d308bf8460055e9acee074e76b5a72f6c3067ccdd08a5d6428255ecef,1
en,df14b727c62b31a64afbe8c47bb6682901550b148f52d0c1abca5a4fd1ef1ecd,1
en,df29baab20f3c545d976323d43836d0f6ead6261c3f270a1eb2af45b8416ff2d,1
en,df2ff15ca33699fd6307655683fac28715ae47d476031f24c60bea514602ec74,1
en,df5bd14e215b13df798355f4b4ffb5ffefa77de5d2f807ce5e2e6f2da30f7ffa,1
en,df6b783348e8c270e889b0ae671429f727b561babfadc61c64c9a4316b84bd8d,1
en,df6d2bf6c0f46483f66e29c5808e50fa130be9c052c3370840ebd5fd372ff5fd,1
en,df784b2df7b8785cfbe41179f1774cbe0602c9e2bdf3d7812e3064241f1f2dad,1
en,df994dad5f439739eecde007dbcfe1cb0fb8818345be0bb9978cfb41987c4d6c,1
en,dfa3421168d9c3a212f8f9596f429d7d871e44bc4eecdd597ebdc9e753fda870,1
en,dfc3a98be2d8a71a5e7c951a19ebb27aa00f92f716e95e0216debcac0cfa31fb,1
en,dfdd9a64b86eede3a3a4aedaacb8277a3b1742126169b6f54576b06e1f4a6b44,1
en,e046f8b1ca41b4cda7d89a5b25db514f97816bfd8e746569caf8c1b865c71685,1
en,e04e91c132b3d84c7e864dc18fdbf8e2aec306b295a4c22637a6df5f250351fd,1
en,e06707c78e106606cafdf76ae50064f96fb3167e03a9df73d8e18d9035da70a1,1
en,e09a9e784988a96ab3a2de32ec3a71a700da36110d97b3a404bf5222fcde3783,1
en,e0b7e6cfed4faeafe1d6cf11899495ec6b36d4995f0127c9abf29f6013f71a70,1
en,e0cfd508cedec2f1ad6f5ed489c461cc31da16751d1f5d9b0a2a2dd93037fcff,1
en,e0d03f7d3def00c9021ab9946b0c01bbab6e27c4fecf3323299a1777173eac21,1
en,e0ff5159cac50dc48a1dacd4383e438cde70097e0fa750825876badb0239f5a6,1
en,e12c15dc278684ea7c796445c622220051dce81e177d52cd4e5dc21dc6c736d9,1
en,e15ce8444a5ce32863af809e29333ec066aac6d35aa711fb340ad229f6c1aae4,1
en,e186118f556ed07c7a26f0f4e293922c0ce2547127349fc40bffa06a6692135e,1
en,e1bd0ddd04bbe2fceee444e48e83cf60ba1ed7bbe45e73cd8899f0fa16f4102c,1
en,e1c6273b78690dd952fd8ddfaf97773958322232f4311c06c8e10bd8ee272baa,1
en,e1c9d0e5e820355ad0432c630f9439924221192f54d28891c92f499a63f81a63,1
en,e1dcaf71d8962480d744b744be3e0b4ec85268f9194e13b32a3ca9ce44f1db20,1
en,e1f354f5c8b00ef8b3b11dc50e2c047a74d518e452c6a0e3fd51bf74ac7c9834,1
en,e200e91b0769acedec0e71511edb50f675bb560b1fafe79f3b7e56b536b65e56,1
en,e222cdf6c17c547c5e0cf8a31004a0b081a856c30be7903397c0c655cb805a09,1
en,e22c44b18d6ad9333d773f52590ff452dab81342f23565ee3c8780b9d6b3bd02,1
en,e2480c729e29c360a62babe997102a43cf5a7c64b9fa04982bb255efbb3678be,1
en,e24e1d47512140e0bdab3d2ae5a80ed760f89f4d5a58b134361ac8a7213765a4,1
en,e2600664bfbcef4d0442d2960be307f72fc7964ccd469cd8cb8e3fa54560d5ed,1
en,e27c3fe8ae824063d4ddc94d6714c6b509493cf71771623690ca920a5cab4f38,1
en,e27c81b65aaa77365dcfe0cef001d0948b63b18d22350429607f0c010bdda193,1
en,e2835670a856642198e558ed59c470446f98419bc2da8c6f11464a149cc3d222,1
en,e2a1cba2c7026b0b6a55ea8ec684b0a42f1285e497de3a4f5bb23318b4d68668,1
en,e2c0299f73e05c44a72ade0d29c2252113a058ddd47cf1df259828d4cedd82a6,1
en,e2d003bf2eee2a5d7a5f4b097e195de940a0ff3cd6556f90cb2950a74ee09a05,1
en,e2d04966cc064b361d819f6e22b3b33f5037752d9158fe0873d175177c1eae5e,1
en,e2e793ac6c6164cc43ea3bf89d842154a4bf9075795c48e28807f73271529822,1
en,e2f23bdd093681bd4adfccd3c1934ea3d61b0ec443cdb5f62d2e5712305c674a,1
en,e363008378653ebbfdd95655871528e6406aa0a8e5d6f0871a0fbf68c684d06d,2
en,e3831bd30861dd9000456572a499cf67177e82748000f05514b448f04a094bcc,1
en,e3b8625544d7391ed5deea352af17060b249f106bf072f15c4c11f722ca9bbd1,1
en,e3dc804819102ae75824b141f599cad7535384561899b63476197349b21a158a,1
en,e3fa2afd499be5a194d182b7d5f3fc0bdd84d5bfc9e01634a6356ac71ec482a3,1
en,e410ec0d25258d9ad128c6fb827142be291e2d3bbe5d51118ef44dcf149f3148,1
en,e42a1fa67f2f434e40f7dcf88d8602cf961047b3683a39bd0af59d391a86f17a,1
en,e43ba0bdca3083331ee9650a6e579f6e2e22dc579673124bd2e99b62a6377099,1
en,e43ec02ce838df091548ffc72110bb3493313daf81eb9afa6e1011c80d520d75,1
en,e46561b21ca715e5ce80c44ca8bb794670bfad34f704710364ff626483f37966,1
en,e46a756f4bf3dddb1076928fd459945a0b94bc2c431e33b98cbb4fba0c6e61c5,1
en,e4762d1471d30de5781dac916adec40da66d5e17841508740a32ce8972d9c4cf,1
en,e490650836cedabcf1d5ef8e6013081bdd8677f6276585d1ac2593a15022b993,1
en,e4ae2447f0da82681196e42ea94b389ef2efefc153d79191a302cf3511e87e93,1
en,e4b5ac6691314641a74d13b95faad8be6a328ebccbb80af26628f054dbf63fa6,1
en,e4cda24bb20178c23292ef88fd0362e7594eb76237d6ff33455d6dfae1b91d7a,1
en,e4e2c1e9da574d9bab7e3eb602d9805e68676c4d263e72aa503cda94838304ba,1
en,e4ee00cda6da4112166995228f75e3b1222d496afcb80207124720b89e9fcf82,1
en,e4f9a673bf39467cd3ba291514d151b7c371075e165be4e689b3fc43c8e6f4e4,1
en,e512d71d6410364adb8e57736c32bc35be16bb5f4f6b6c7330fc191b4860e1b9,1
en,e526ba23a2682255d9baca605aac7f1d7bc0f43cae5022be8b7edc9985f09414,1
en,e5296fddcfc3626fd9dd1a50289803eb1c8ce95f13690deac3961ea495904a6e,1
en,e554d2191606488025bbd6188e6dec68ec6160e1cba1567cfc3b0867fcd3593f,1
en,e56806b7531dcafe14f7559695bd35bd244625be769406f83573abcea64791f2,1
en,e5750ca33beb05015d58e3dfdeaca9e8ddff2a4cbdf542075c66548025542d8a,1
en,e5786516ef4dd03b66ab3fae7fd0fae1fed7214e5142cf669fbf39c3ae53a770,1
en,e57c2acaea9ec476b3d8fee12c88f0b37839e820b4bdc446fb0b90b04fc2ddd3,1
en,e57d9ce1426706b122a058905f83904b479b55b29f80f72e7eab09798ff47a73,1
en,e57f2f7b0705fc4e5838cd96104ada88e515c54507b78170437acbaa0d1a0121,1
en,e59b9ca03722fd96dd2c8b5f7944b8a26c92e3f8249decc974a736f5acaad099,1
en,e5a2935f31579022561a53f12fc20379a6ac589d7c89bbf852faeba907136d0f,1
en,e5b72231fca76ebce93687ab9b630a4375c5c897189c497ef87b20a2c420e1a8,1
en,e5bcb87effb508fb3d72e182ce5ba58959921c82c59e2c1d93399a16de244983,1
en,e5d0ccb870f2def5754255f146ae56db82f85b8fde7a10d349e07c5e42790202,1
en,e5d62e5787985d82863525b2a9f65fa53d23168b54bdadd3b033e56c72e5dd62,1
en,e5d89b427279c83617f695183371d6259fd67ad02ae4420728c8bf0fbb2c9802,1
en,e5da35bd4812b2286a08e30618f4b055526ff4b3df1a8be28807da80c2554b43,1
en,e6223193dd22836a0a62c93222b54326ba413c32dc1154c2523a376c0e55ee52,1
en,e62c03b647fb4c186d23da7110e84068af9db3bd3bc173edc910befdcd1e3369,1
en,e64a78d176b288899c106ee7919b1c5924fce40b83ef1240e7398518b630f1d4,1
en,e64cb1088fa9fd6bcbc7ac82a078d4e89c3d5e5fcdb599b0530b48de65b87a8a,1
en,e657984724477b35a5a31a506659ea504d177f38b5537c884f8fe8dc1e924bac,1
en,e6bdcbe62fd0ceed47e947a516d73d06a5e0dc0e00b73510eca419ce733ebc18,1
en,e6ff0488f1645021ff1c40e4afb458d52ad71852665fcb1247c0cffba83f8422,1
en,e70237a161f0970d2cfafe08cd2f5ffc552c2e71e6fb1ee9fed1fd4b09e21bf8,1
en,e7281fe0697d3d2fd6ee0b5adf0ba38b839dce09ee6c20bbb5c66dcf43d16e58,1
en,e72be40255192464687688f1ac4548184810e7ffed6daa5ef1a0c58eb6741b32,1
en,e72c37b685a099cd7e6754ae0bcce8a38c3e66a0493a75a1711be252640aaccd,1
en,e73a6cd1b96c58471ac94b934ac96b4f6e5d808df009186996eca4119469f2bb,1
en,e748df7238edd5f1aa797f28ccd03aac6561302ecb383858d5adcd71c10affae,1
en,e75920a8ea7f16f7473e020bf4c3f2cd1ff7ca4e07f389b13e70107e1a157103,1
en,e7a971f38cf62da83e0ba2234aba80a63f6131f986e77516b68601f5b7a58f16,1
en,e7f6135752667d19e0404128e8b9884933e4e556196711b3fee0f390bf03d310,1
en,e8123108cda885abf630b0aa614fa9f0842b98ae34b784cb8f622d83c166e861,1
en,e82341e5c0b9135c35a8d75f59a08af94822c518478f71468af944c6bea60731,1
en,e844f6faddbe043eac56605efea090c9d7bd6094b344580917bff0492fb45799,1
en,e84ec1e265a6fe1707565c904340ae39101ac4a4bd3db41e184f1c309e55a76c,1
en,e85775cd8dd01f2c06f84ff772cc2ff567e218c2782f85b7f1e4bcdd9fcd8095,1
en,e863eb9d862114dee3ade4c5c08b9d049c999c62e1369e50d58a8acd54dc7cf5,1
en,e8643666e41706f42f27f0b2c9e8d7914891b4844556e039042d94f6a324c21a,1
en,e8658d4bcf8af5c2fbe5149eb3b9af1afc4e03ecf20988c5ecb384e37cd032e3,1
en,e8ad47bfe7636428151aaf21b4165c5ad0794fac6ee0cdaadc61cadbf9c03ac5,1
en,e8d42d854333c0b7bd0ae726d677482f5f7a45b97336e4e049df6c5f55fa8bf7,1
en,e8f5dede4f6b6870bf4b6d112621580d8771d85f0c6df33b70f0b24421098ec5,1
en,e8f7d51bbad42d51a49224b247d0ba974f8b6949a39807e0e4c3f8d1349a62f3,1
en,e91c654734ddcabc4f8ee6cd293de1eba529c3a2aeea93daf35ab1a0281bf98c,1
en,e9221600ddd107ba90d0d9adb876d6fb44ffd789756abd32b6b48f769f8dfe2d,1
en,e9408a714a05641b0f5e4225d87a4045667a6e376925dedfed558b6af28b2c9d,1
en,e94402eef465b1d7e633d8499527cf5e2dbf75f004d1cd0579c7d0ed206531fe,1
en,e9590ee51b8e7c43ce6d8b2a0d64127d7b0fd6bde82afe1bbd63927d4bda0768,1
en,e9663a1f8ae2d8007bee8ee906444cddd788372dd4e9ae669bcec9992c37340a,1
en,e97e34f95a544c560e6b95f6e903809068393eace3667e557d61a4a7e7b55b9a,1
en,e98a084867c6d0b330d4740ca3d9bfef9a3842964e9982143e1608a438d00461,1
en,e98cf12ab84f2cb1db2bf53198398b54a48aa22bdf96e887865826116cb667c3,1
en,e998022fdadd05305755fbacadb316c4bcc463d13ee8c7bb5e0b4371f333fd07,1
en,e99a3c69d4ed3d9085a74e1607d4c58659fdbdbc5ceba56229338d50392d151c,1
en,e9c9ce1e2d8f478f2254edea8c8cf20a268723c3a808d26041353453aa84db46,1
en,e9e8abcc98e849d68708e4c0df3c784a4466f1c7f4b09f08b0548814cdf6b42a,1
en,e9f909098dc317279f9dbdd173cb60350f601c8287e3970832335d3e6d67ab57,1
en,ea17f0e26a334866b6ee84fa66b1468a78757a3b5dac5a10108f1fccc3a2d937,1
en,ea1ee5d734b0673b5d9615d4766574a5e0ad4861f3173bccb18fe0b0651c2187,1
en,ea48a940b158becc12fa5b1b6de9c43918eab6a8168c3dfaec6a55898e6a37bc,1
en,ea4b443f0b849054823287db37a31a9c87af5318f9343aeb5e60ac9580176ecf,1
en,ea650320bfa5b818c4783b2012447803c2ba802e1810a10a1b1375db50b2cd05,1
en,ea69235365b45b141e6e075d67bd8a4634deb47be56063c5e545ac5075e92ead,1
en,ea6b734664d1f05ad3cb6bb1ca90007c54555e1e2f038380ad1f18b427533489,1
en,ea6e383047b83fa1c4dfdd304f0f99b9fc8057ecff6d5401b592e1505b651c6d,1
en,ea77fe969867ff9d8bea9481e25654699e155328b77f61091b7ef073aab44e20,1
en,ea79338a724a2dd88669ff0552b7d430eeb2a8b49e08b195435b8644403c527e,1
en,ea91eb8d0f745f7b89c8d99fe994aa5be8898dbffe42950edcd93b40b73f962b,1
en,eac569a3eb72850059094e53acffe8885e761c8845f8b9cfd56796b9e0f07249,1
en,ead57ca4ff34ee247a290d99cd9b546afe3370f462978a69d3107e9a2e716a53,1
en,eaff3769cbb7db18da5ce20693e14be4a678660bfe54b5de9ed6365b6725decc,1
en,eb37a46a8b29952538c35b5d945e552c8c0cbba534cf3d0c40406a340534d7e5,1
en,eb37cb92ba242fca0795cf9bedec1bcbf2b36fff109e86d8881716c35695bf1e,1
en,eb4fa7bf1b8b6674ba9f3cf705331b063ff7f6fbc291a657712740a0614a60a9,1
en,eb6e217a7ec560ed73a13713c0c18aa5c8484cf8e3ea5543cf82dee0906f765d,1
en,eb865dd8e817fba1a107693d5c693af87d12752a0614212b232a54b3ba7d136f,1
en,ebc8ade4485f17f459938c5b2582b025f0d1cad4dc29af2cea781129cb00dd78,1
en,ebdaf3e4e4065b13c7150dfda1b9dbf92b6a75738c4873f2f9fe29d736c35b61,1
en,ec27e5018c85065b3e2db81d3c1c7d703d5d6717d58376db6de503252288012a,1
en,ec3356a56873624288c090cf6ca93a31e157bc02a346d3219bffeca968d40707,1
en,ec4200a94674198b8e82f3e7ddc17ce3d25a51941ebda545d4cb79c01b3fe81f,1
en,ec751eb9873d9173abe6760a08e8f3de0bfb072f7012bebe07a4b896011fac23,1
en,ec89e0052b9df615b6486ada387d598c3982089efcc6639611f872e799f342b4,1
en,eca74966f35e8fe396fde8438b3dec1678c4d1af2717227add1ee501ba9e923c,1
en,eccda37b086183667edd794c2342abe96869db9f6da37f139850c8253f706389,1
en,eccf58de2e58c1857599b93fb1f4fd2d8fa372f839c5177f1011ef6424450236,1
en,ecdb011801f343bf319485828b0255f3175840d4122ec36794a28a53a0fa2bf6,1
en,ed06f22e9b10027ccc3ebb6faa0f81da696cb9f56d20bfa4dca98238a908f27d,1
en,ed34806e423cfeb5e1badc3115770fa31b59e28edb0d3f2e4973d7d9e44de9d4,1
en,ed4fbaa495564e6501b042f0586df8e686361044be58d863508f7872e95ebd91,1
en,ed66813c47195ac9f8f442853f9767b7dfac1077f39ca626879e3e0366b542d8,1
en,ed6d19ad4554053ff449d4bed83a14dd9529ac42e9630b42153872b7fd5f5e09,1
en,ed6f832a5cac62e472a405fa4e5896dcfe6abb1f256e6a3ccc1e75e0343706e8,1
en,ed7757a13266b1005c26f0091d42cfcf0b60b1eca4ed4cc8ebd81870de422eac,1
en,edd2c8c2c3d76cbaead4c149b349c0a19ce211b040d3a8c44b0f444da43b9b0e,1
en,edee6d9dd1afb0c194c3ad8df136761b38922d779a054561f4fc084db097944c,1
en,edf3becd4991d4905f6452792118a27c0a2997e09f64677e7e74de6a271bc9f4,1
en,edfa069ca28677a74cffa380502cd258271287ad33dee761af8bfd2016dc2330,1
en,ee00e9cf48b3cb6ad1ebed04645ebce5c30a2505196b2dd0059ec76c3966678c,1
en,ee099d74a7df46b84e63c7384bc9791394d3aff1d2aa3c31e36222710d693971,1
en,ee248032942f53f959dd89eb06fe784de9827c0db9682c1d50611c19dfe10fe4,1
en,ee2bd4632538210f6e1ddb65e3b9eb8c9d3f8a94707935406d298cae1601c7e8,1
en,ee3f315bced576d694ef8c0a0b7001aa0431c97a7adffb0fc12eaa22b6f30058,1
en,ee42070227049a2938788b0f0b56c7a83ebe50baa5cf46f6560b9c5af1f255fd,1
en,ee4951c0555cc3b9be2868ef7c10f1db9849b415e49121b5df15af821b532d7b,1
en,ee507a39f9733160b65e40db8cab98ce023596d6d2f85f9bbf7f08744d259a2d,1
en,ee626f4b9f9dca41798c8c33fc1fb78798c84710dd0cca42468cdcfda568fed6,1
en,ee7b0d4078dfb5f5687f75da802c7a8f0187dd1636417da7c568b2d226a8f03a,1
en,ee878664d37fbc51d745f1501217b7911dc2fe985630bb0ccafa247359b1542f,1
en,eeab832d14d9eb7d9244939d12136358c44bdcf9e33f8a1fa2e9633728790216,1
en,eeca6d3c9e5e75ad3aa075231c7cf5246fdc86e61e31857a1c7247f8bb34ccb8,1
en,eee218b1d8b5b03f27938c3982b0d1bae5372f4c5692a29b5049a735abb81fa3,1
en,eee6c19bafc6d5d7119e540a68a7c3dcd79b029845a68c2399e4e9bff4309d8a,1
en,eeebb6f9decdb761810749905a9630b6a6134f76ed492bc89f8b3d9f0a147417,1
en,ef1df01353bad7e66c6a35fbfa415ca33f6ceecbfb6a25ceefaf38345d2ac7f7,1
en,ef4747531f6b73066724087839730c5c152f980697bf3855263bce200f78fc26,1
en,ef819c7a156d1dcf91006e361e3055bf3c231163cec78d51e03b3a899a1c7bd9,1
en,ef82559e47cd0aff3ab24fb349cceb96436c691b38ce892aad6f50e5a5f8dd68,1
en,ef9aacf4f3db9bb58751a1e18a9d7843cdfdff14d18eff9fea7bdc882b40a9bf,1
en,efa19a68456896f33895d6764635386b0200837248dbd5a86d3aeacf1e20b2e3,1
en,efa66e3b2250c1e3cd01c1edb7dd79824750dc46a2d9875b8fa4f5a5e5f97869,1
en,efc7cf5fa58dcaf5c97a66be305d0621313936a3387bb3b6f821af55d05912e3,1
en,efe2e1faa6985463513648c1ebc0eb60fb00a6b438c2c77a5e423de4ba53e303,1
en,eff0e821078ce2da82fe60b8afa9e3f5f7b176925405baa8929e6a4fad23dea0,1
en,f00765b2bd8a3db147f8ad6be255b15f6086172717cd4463de2b803950cdf62e,1
en,f03a015bd3a5e1775de1ba9f621fb7aa09e17d8556593c9b96936ea3f4b9293a,1
en,f04d281e5fd5dbf57703b243b70af01cd889056e7cf050080a34835b7a14ce10,1
en,f0868739097590f4d631100532c737e4d6094713247f65cc773cd09a1608b948,1
en,f0aab5c75b05aace0bec040f5661bba1cbb1f4ba295d7d78bba5cc4e1fe55cbb,1
en,f0c292195a3e5e88f436527a86d4627c4139d63f850ceb07383b28a622dbdd3c,1
en,f0cc21a959b74e2aa564ac34cde5f33c03178baf20ce30c4fe9f66e573568aba,1
en,f0f9a0c440a5bff3277f4714cdc3377aaa8bc34ed41b2322e69d12020ba0e973,1
en,f15600fafa4cad74f0b42fa99a7374cb90b5122aebde42c3bc41be2021920c88,1
en,f1ad5d06403dab1d37b53610feff1a8f72517678df242e097245bfff9e295aab,1
en,f1bee3fbc37ecb58059c2ad6d300a15c84dd58f18fdebdf8efb9c5c37603317b,1
en,f1d6f9aa060cc22facf5414eef04b3adddc4afd38e7f8e57f4991b53b2491a9f,1
en,f1e03c29b386b58f8824744a04cb0ea5c89b1e8f2c8809e811c9c1c334f97d30,1
en,f1ee37f7c95697983b1549f4fee87cc9d85bbca38859afdd14d6b6103826ac9e,1
en,f23001a83dfa4b7cb3f7f9c40a6819b361ad1c994e01b59593e034eb180243c7,1
en,f25ebb86add131cca6846191d7563e8a6df41616ba1f0dccd60d931cdd8b2dcb,1
en,f27c39db92815a1ce9bbae522aa0294e94e0bbdc90403f8198069c5c8042067f,1
en,f2a77f7515f37fff5397e60188d61ccc550ea4cf9122329215cf87a7d59aaeae,1
en,f2d3312a27c6a29b6be1282ccb0a889b1f8abba00a2a87f62bf4178c58d41e72,1
en,f2ebc439bf1016c69b20302a7dbe4da77e6ec7bcc6c73794eeef8d9d1c543b51,1
en,f2f4bebcbeccea2399fc93ed8e84d889d732e3a52f517bc0fbf13972e583bf0b,1
en,f2f4e76372f72b349b4196c27aa7de59d4fef7b39eaa82ddd5f3adffe22be3c6,1
en,f311ea7492826ade65e1787ed6ba074358f89c8931890eb296b7b02cefc25f67,1
en,f339e3217868b9f7d3d57b7421d38ee16ab3d7c05205e0a7608e14fc73c51e0e,1
en,f344ec2d5e83e09a618f16dd4fb2abfd56d59d4d936896eed22bde9da4c9d267,1
en,f34a381e3239d08077a4be8f79e9bbe77190779e7223b9f76c75067b3ac0c73e,1
en,f35ba6feebfe10124b11577b791c538c0b9b0931395ed3c4b48d6985064a51a8,1
en,f36489b5708b79e75db4149bc81d4b1fd77ba1f2c9e6c33526c2ea4bfb340baa,1
en,f378068784cd0b1f85863e3fd2eac4ede2d62e35a5a17386cc50a75a1c9218f8,1
en,f3818994e29662cf4ef9d6798f8811ccf26c5f3a723ca14b30039dd328870d18,1
en,f385f697730993e6cba7b6f77217ef1218716b43aedf0938439ab52dae6299d5,1
en,f3b50320ca5027aeb688be61a94bcb18c6621b2418392d0ee25990ff6d432eb8,1
en,f411c9cf8a4ac6ce3692d22c9215f689936fdf679e7934a4a97a2b2dd614e037,1
en,f43340a9169bc5429023dcc3f9872c0dd68a6a65889cd5dfe884f88157f6201b,1
en,f439e9bc695064f355e7583c60b79e69bcf1aa7038a41eb2b41325d768bc5a5a,1
en,f46df7716b911463f062aef00536f1bb6e46920ca09c004a3aadbe044a493649,1
en,f4778b2bd34e0dcfde04cb9cb992f875c269d8f357968311fc6286285131a33b,1
en,f4c1a95122c62f81c9e753ebd43c12275e480ee5c5d5b177012026cd08581a9a,1
en,f4dedc7ec666cfb6fc40c735d4053f1831de8e27b6a1f30fc0dd71145ab55099,1
en,f507c56fff70295a1d99a556fa748fd2c58b26b911a80f0cc541695a2f72cb7b,1
en,f50fefa7ad34205454f9adc3df846bf83a27ea5dba0dd58e953899595b19e2b6,1
en,f5158341837d59446ee838b6c3c76514f6afb29e7b0f3a34db5763d9dfd61206,1
en,f5399aebc5438fce0b071429cf67f0414ed15ba0530f2613d0d456d3c7619f0a,1
en,f539f8ea4734d1269c15398580b5139b7bd85c5807f845da12f7337ab823b91d,1
en,f56747aff4db29f4ed35fde529c4587d800838e1278bf8575582171e5118da03,1
en,f57a69e80ae03903ae9d4ff909a391aab7c6bef25764246f0f0ed56ca2536c64,1
en,f58a8dbfbcec7a4fbbc212775453b27e2c182b1adacf47bedc8c3363eced5dc2,1
en,f5992534ed7208a927528d8998cf89084ab7abe2bf767c34d2d56efb757deda0,1
en,f5a3ec1ce43e7888568bea000d0342b9bfdd28ee49abb2ef395d7e1e686f6ebc,1
en,f5bf53fcd6980fedeb2495657a489cd10f5fef01b52de3e309d42dca10908948,1
en,f6145cd4781ed0a138f71d07aad8b491261602b120d5d54052d6f505aea78ed8,1
en,f621c9cc9db705fa2f9dac0cbb3eb51e8815adff785706c141757e165c2cf533,1
en,f6410605ffc5aed8dc42e0e04898bd9d4efbe87d93570e37a3a782431f2237f6,1
en,f64fbee8b0093df2e1d2c52fa1d7f679fb3fbb268d1c18783c7f05f30ca9b511,1
en,f6525b48421392ee4a4f39e0fe4e97162e3527a33a43b0bc98ce07c2f3b8f4ef,1
en,f66e926134484e0ebe31611f5e91153034bc96901fc588abd37b13316a5f600d,1
en,f684857188a0fdce6dcf4253ccfcef30ee41bb5f69b0edb706c367bf5220b8b8,1
en,f69284f22ce821b729c8f7ca4b133622dcd4373ce492c9d62e26877a60f879b8,1
en,f69dbec88f2026db8614310a19de1964fe2298db839e7e4159d53ea78728fdba,1
en,f6d81e9ef68aed55aed5f5cac1a22368799f6f2653806fd3d65e20217b68c387,1
en,f6e0495eac6fddeddb01de66adfa98973e613faf18d9e27a19fa5e2c9f7183b6,1
en,f6e3a1edd46f8d2f8f24b4c98cf1172d016ee89d081fe0664a064ee61e4e36db,1
en,f6eaf6b71fbc6c44561785bfd0b5e128e42f235634ef961f70fc1b7a2e02680b,1
en,f7083e758d97b0f83bd9ad14d97462aebe81f7d136b7ebb0ff8cb0f450a33738,1
en,f74e23c21f4131b4bb77f0f9cda4c427a447bde6a325e96050508cd352b5d146,1
en,f75d571f7b30bc31cadaa8b6c65a2887b9dbf3f5663636688d8fea4eb719dcd7,1
en,f76dd380f7e1ce29fc0e8f2a8a749b5eb6451da962c61054e44eb3bbadb0d209,1
en,f77c1b1ee0a2e936cd10b2f7eff5fd163b6f3af5e04044efcbd3b174edf48e37,1
en,f79279b8c63d502f76eabcb5e543e2bf7ec66f4b11ae559a3ce1050a813a6d48,1
en,f7a4b9108e7e2d39a255e3e54938a1b789e312b0386fc55e49f6f8d4c95b075a,1
en,f7b5cee5fcf0d80372a9d64b6ee971c3a2f7dab291ff4f3da0a468b39daa9a9f,1
en,f7bf0104dede8a02b35d8ac5fcf675158c532279571e19ee49af0da249dcdbe3,1
en,f7f923c100165301bb9c43734fe870a54912752010191007e77890f814eea68b,1
en,f7fad8b8c924ad6a60acead37e071b674f1a91b370cc8150215f985cf5f4e174,1
en,f808ed918aa9b3a48a7df9ec48d79178d72a4a9166047800c77fd0e4fb1cf9d1,1
en,f80a80f19dce650245c6c7d71f38fb78ee48c0ccc919fad94206544bb317e300,1
en,f823014bf30ff01ef0366053616d6f469e53c73a7c5988de2e57d7c53434f629,1
en,f826154f4601207fe162624b7fa540702bcdbf3b03e3bb26cfed88541d944ae2,1
en,f87106257dba839b4c95bfc1bb9d4e4a914736a413432a364538b6a7fc593163,1
en,f87cfb3cf7f5964f75e12791a9b3dbbc4796a350dd43b6e803812790616180b1,1
en,f8927eefa7737ce64a41504c4016eb2697e1c809da65c2614e60bb2fcaf81805,1
en,f89be62cde797f3f769d68c370b28511421318d4632e4d2fe011f8c1a6c49144,1
en,f8b1b104adde10c8579d6ba3dd5f0fe585159bdf97cdf60011092f6981af7708,1
en,f8b42bef52349ab98322a8dd7cc371f4e9f21de4b6f08c12c6f53a8fac92158d,1
en,f8b4c86381974f015cbb4a0c646262e0f012a5d6543460fabbac7720eff1bdfb,1
en,f8fa1045b5379bc3e57c2f158f0ebbd349269a27203c026fb77513d25485b70a,1
en,f911a4c86d5b6025e58cd3d0349e2710b0dbe11488832251e89a6bbda5164952,1
en,f949643b2bea639510859a78c6b1bebbb0d70bace08df95c6f090febf3f41d97,1
en,f9936bd231012ac9086cfaddf37ce5fdaa398a77f2c63568b569392a76ec458b,1
en,f99a5dae4c6b1470b30ef6ed6599e2490fee9180a1ef0e518d09cae9b2e6eefe,1
en,f9ab57679dc12d9cad942f54f4e9a62c40bbee472e26d0dab09b128a0c505152,1
en,f9e253a7586911f35de2acf41abbfe38a11cbffc9b94a55803a47b664e1ee613,1
en,f9e7d3b0c269465f0114db80769a85b15cba2209e17028b52c1aaf8828ef228b,1
en,f9fbe7d3cb7a7448c2026141fbc069850b707bf6a0c2baf380c7cb65adf2c122,1
en,fa18b56fac88b19aabc8c41cdbddc2c5c9fe96fbb2447cca15b2c006983afef2,1
en,fa2a2ee608aa12a6fc242769d0aa13d61a7b597f26d6fffea2e62afd0562565e,1
en,fa3f4e6897376ed8010b549179d7b9fd369b7f4a344ea75d399feca108775db4,1
en,fa73d4bec21fb9cb92a7f9e19ad5ebd0ed5b936f92ddae7ed0aa5a5c6788a9e7,1
en,fa80df11fa14eba15d6d57962765d4307e6f27ed0f6291b7c1c55107e449498c,1
en,faa4da7fba846f63f4bc0948f087f3c52446d00a4e34dc3cda0b6409f8901cfb,1
en,fab308879f9d3a5c6851f7a8c91c6eb17a04031f3c2ce2eebed4e70a89b6dc4a,1
en,fab40c0121cf629d2665ab0f28d0ee9766870533c5da2a016cdf0988d8bbc4ac,1
en,fab529da5070ae15901bfb2de232eb3e32de55d7ff3c2e5b3b0d4d00cc513db8,1
en,fac5357dea0e5f8f744feb4766823da1f3d204f6b17ed3fc8fd416d90f713223,1
en,fadf0524894ba34f36bb58d154e8d2554feb62506baf8b661e4c6bc5cf06c8b6,1
en,faeffc032144d7713acb4bf2ab4adabeab43dc5b90fddc88b03f15b47f474972,1
en,fb198be7094e97f381fdd8392cdaadc776a25fdfa3ce3b4dd6ad5cc147e67fa7,1
en,fb1df927d5870b7d1ea0123e65db8856e78312c65bc763edc409a0ffc7a3d645,1
en,fb22eb07930f88e178a2a6271c067b5133493434d84a5c3c803cbaf94cfcb3dd,1
en,fb49de3b5eb45a220a894cf404bab9fbc3b6dad96afb6bcd69c56647950e7402,1
en,fb51c7a78229974a55c8fda978e3f115acdacbe3ad331f94e5a1f9dd8dab00a0,1
en,fb52920719d68148953127a8a8bc669f6661acaaa34cb19ffa5c3b117c7a4153,1
en,fb60ba25d528a37d43a93e9cd2b204d46fa9a710d14c1d5dd7c79bb0c1d19157,1
en,fb66a70d8b4d7a6a66cb8218aa8d3a6a74d8df3677231254b5da5bf53a5619e8,1
en,fb6ef97c79a5fc8b39d253c291844f9ff31d6159fd1927c4c3fb4f972ce7068e,1
en,fb76345dbe00dc3d9d96a346ee455d1cdc2fbd38830936ecb2890a1cfcc08cf7,1
en,fb780cf5616d2feff6528911c20abce764681884253014ba5749f50f280f23ec,1
en,fb8bd34c0815b7d47192684a8b615069c007dff30e0ae002bf3bbcadfc0df494,1
en,fb92331fb8ecd3591ddf229774600a2ed16223084894749316208553c40f8768,1
en,fbada4c735ce6ff9729d834dc3dd4e8e69a9d69a255de5b9f1f9d0614afbbdfb,1
en,fbeadfe1686ad1c65459d756dad3a9cfe818baa4b2ea0728ea9c7ad260cdf642,1
en,fbedf6383551afd5cb9c0719d6719a8f78a159c186b126309b43becf6b06103a,1
en,fc077f57fe8d2b244ee9b3c0a32028123bd5fd9492cf33a9904a6a8f325963e5,1
en,fc0a495513f1b94b31f0312b71f5b6361f10207076b1a081167fedc6887a549c,1
en,fc0ae1fd0e287b38e0c702c94311cb283b64ad459f1322c61afc2fb898642958,1
en,fc488353e0e9058e704d5215e180ba1201f88f6c67af1d2d9066fd02d0169c2a,1
en,fc4a30c48c5913b11bc94a9f0e3cb14d8fd9cfe8658b69d3c4debd0bfe85e657,1
en,fc4de81af2cfc2f7750194c123fc4c3c8bbebced9a2ad0b20f453d08ce15f5dd,1
en,fc4e6d0b178a7978f1b255da1779f99bb3a0d5633b0275d322f652585bef22f7,1
en,fc54d80d9c00cfae00a5695c725bdc1b31492eb64a48f93329e028ebfe6ea912,1
en,fc574e4622ad3f8f16cf7418ebd280c471ae6e7eee735d065864eb72054ad130,1
en,fc90b989f246d7402a6e94b12f06e9fa3c7a9a16a37f7cb8c8413860f404e0a8,1
en,fcbe88a39e58a3e4169b5af1c5d775a669ff014fb1aaf144e6d1eccadf54804b,1
en,fcd1f205e8ac8516e8ca5c481f5b461a1a0eac3b982966ce83f61ac87db17f62,1
en,fcd71afb928acde7704d94747b2cbf8dd1c5ae40f6a70bbd173c365aa1131828,1
en,fce51807c584dc02d699197a468a25a46c8c6e0cdc00bf26bf7adf2074231318,1
en,fd0bf650d2d585461d386c974cf31702a8247e0a0909a74165eba9ef7dd5a38d,1
en,fd1e2b12f1586c85fa80f6d5fe966612c27ca19bf94094275a101958b74efbfa,1
en,fd2cdc8750ee248fc0b885ffed62938ef27ecbe183a55261e0f953a23df0875b,1
en,fd3ffdf6f4afee239fbfce128c719fda9a71a3e8e1c070fd443af00dcccbd387,1
en,fd6a6f894cd187037f2364db9ab2ae1546be22742386e84eeb0e39730fe335b4,1
en,fd6cd1cd3618bc10f32d5aeca3bf109b5b7663f0a57fddee2c92d17b6a0d5919,1
en,fd6d9ec07618986ed39da37b826dba81e7d21f97fd59360a595b087a1ed030c2,1
en,fd9cb00b8e77cdf9a112f8318838f3b68bff6b1ffa8271c7d17453fcb179778c,1
en,fda4cd036b478976e2ee11c18483a5966e43a4a80af757548ff3306dfee78279,1
en,fdc61ce6773329a65ed0ac6e423ac4856a8544686f514a698ce625b63aa904fa,1
en,fdd28afbdf74aa26b6f882128f818bfb4aa2ce1f5f67ea4c2ecd585c35f197e5,1
en,fdf9c00a372030d26ea6a6d4e28dfd1dfc3b018435a51ac3b7de6849d06e0c9f,1
en,fe2538423777566baaca9830c597a3758a0830ec7c5862d95dbb6e164b47567e,1
en,fe4e32014bffd3aec283a3cebaf7d7c3effe8f5cd2c6ba05e59dae7161c6ae99,1
en,fe4ebc8ec80b15ea7c982ea465f0526a11e22ed6ce59fc41ee01fad268ddd3d2,1
en,fe5a82d121b8273a194df08ccf74759f9b9ae20db3b2c174e78a7588bfe28539,1
en,fe6d08e93deca8503ade7f7b971c216262f082e06099823d98a0fc279abcc1c8,1
en,fe6eae2a67dee10a43ab7d97e1f2fd556ca38d7a67eccf6b513081a2d62483d6,1
en,fe8eea913fd89bebe1175ce3e6ff1b4121c4a0f0a017f0ef3be24c7776bfa065,1
en,fe99feccd38ae566f6663d12ff2f3e43917aad19f2de8d5c5828c8d0ecdb30cb,1
en,fea3fbb93bf69fbb4b73371a72889a8ea9b1140faa0d51c9d08dde99263f87a9,1
en,feaa1b99b56478697cecb884b65e63aca253246e11311645fd904e3892b61973,1
en,feb0c40ba2f4b0bf11f8612f068367b2b2773a6d3858c10bdc6a7603195e2e0f,1
en,feeed80330129c87a9174f2ad6af2ffb6fbf5e4e4acf8253cb58218e0af76845,1
en,ff3da6b1f39fc84e4c54528b1ee7abce9bc10a4f6c9ca2547b6c6c791128d188,1
en,ff4c90a229f916fb056fa245eccfcc5db5f04d04149c1f1af0c95fbed6e29c2b,1
en,ff4d0d36660e4e125123a46a01c244546fa0c3cebe39c7a2fbcacc3dc4999382,1
en,ff5376aba599203fac4ee9a1470a6d151657a70bd954df69f3d577e7a558d1bf,1
en,ff5fcc91a60c2135442c933125261664f983671aebea1357689504bc7ff5f628,1
en,ff97b3afe97d8c7f9955915d9b131466fccb9ad9b6ff18455ae6e67bb9d97145,1
en,ffd04751ad04f5174b3ee4f69f957ba7a8719fbf0033f71be4f0fcf4e7a08ce8,1
en,ffd4c99d0204f41c9d1353255ce89837b75c58907e4148677095c82e08008365,1
en,ffdfb542d8e415086285c4e593981af3c19f941c2d80856cbb3ddfe9d80067ba,1
es,0bc1484b5b6f57a18d498187f04293a130d0cd4d03cb3416f40f4f4836481e10,1
es,168e5cb9ceb769b6874a598278ed469cffbc5662ae20563f0b8229aceea57f07,1
es,1ba21a5d0b975684094d98d89a3b5933e3ff445c7b2e169f02f1dc0806f37656,1
es,1e1da15d21ed79af8d1abb685a32285c187e7941607c230013d6105526a2257f,1
es,20202e674352933c524a58e8ad4c3abc7825e71a0c6efc1e721e4664f6beafec,1
es,2191512d078840badd363e311eab029ed9bb864c1c91a63735ed84ecb49f7191,1
es,227fc148d141838b1a91e39efbd59a8207c599b7221130c8be75631ca57c9afb,1
es,22f2b740324572b689c47f7686d133a1bf41c6d40eeb7305467730daaff83d42,1
es,276be0a40d989ffade7060e1b2d8a05d941cf5309f79ee24542147e032461e6b,1
es,2896a5a524d89b0b785d8218254cee576340c9baab438b6a99dd8e1be2d5737c,1
es,28f6238d1b63a94b447bc20de58483bd468c778d7deb364cc792860f09cea339,1
es,2bb56c2e00249453fd7c523723943a7e0fbf6dcd7bcf625237914987ef41b145,1
es,2c101ff14327217e5632ee7c820b046d7740b46ec5f58418a0ade39921600fba,1
es,2d1f850bf87264210330808e0105be4c69f5e98440173de43f8458719b365a20,1
es,2d79b1e2c224de77f0df6e6399150152d8fe164e740cd610d87984d33497f3ac,1
es,2e6711fb5e7bb4f7e80e30676f86c36201dbd0d9eaa81b6f44da629a817bfd94,1
es,2e821e5880cddca4eb1fa926fda17ef0cb278ba9dfb9e9b223b3db9e15f462fe,1
es,2ed37f2c56389fa82278ed5af6d355aa49ba2843babef779f12790c5ef40597a,1
es,30180269315eee791a56888a080a82cf366ea2d3dbf22cf793edbf9ea3db9f17,1
es,305fcb2dec8a87b8dd99c2e0bce551c7865cb4fca78ed37fc8449bcc421b32da,1
es,37965cbe9c9b24a40830ab8b4590830e2af2a46a5ecfbbbe87810b97d2d36f7e,1
es,3bf7e4d8a1d595fe3b9270840499fc6830d2f7210eb477c5f3599b0f2f2d513a,1
es,40e55be27e40d5d566f7d249c7f2bc1b52928c7db0d407a09c1d6677ec83a4db,1
es,4137fc9c2fa0b11ca3d45c3ffeac93b57d339617f7b43f2f9e0fa601b27a914e,1
es,4492fe4f0f7913d532cf8b14569d03d16f0739678d8cc10253c2356108ec9ec4,1
es,48873a2e769c7a6d5476b03e582fee463cd1c98e63cbd0c5049176114bee7916,1
es,4a4234f9591fa4e1fbaa8cc2386d1f3e8c5a9e8b3725b73ef5f167a6708229c7,1
es,4bcebc73496d07621af6ac784fe1eb29c68f9d056b3afc7cb54f4309e8296d7b,1
es,4c41254e2538398f224d48e15aeb92282bd5d49627efc569613d25ce1f657cfd,1
es,4e4fabdf78ef555eccdae3986d408eb11bfedd74a9c28be2cdfe96cc63d33b3f,1
es,4f5636609e4a52fec077ce6be27d05d979b339fea1e9699a748a76b296406cc9,1
es,5a8783d9e9c2922066706fc732272f8c66ea5edbbef1a787e6173fe095d620c6,1
es,628dd5431c09577fb1dfbff9922199d40a8906e10245ffedbb4dea1216c26cd4,1
es,63a3de5eca53cc0642754a10ac6f4b4ae3e515a12b24af95045d3a7a6efaa08e,1
es,655f2778268c7470a73c2fa976d69cb6efda0150146be3fd3d2919b9829f8803,1
es,675120622af40a3daece688a68f58bd6a8113b96e74d554a448d178e2cf52f34,1
es,68d0d22a9027b137539a5385aeda6201f98b9237c86f863777fabedb1b224d53,1
es,6bff108f8ac40dccfc3112810bdf6e2a8ab7ba4a650ee1b09eafbff227b0ba00,1
es,6ca7240541ffb79ac4aed4d5236084cbad2acc0526a831ff6f44a65b1b7ee48d,1
es,6d5c42c1b1dd80b44d6b946649f3a1350e59b8d306e36dd058604c379a734548,1
es,6dde12887ddec0c68e5bd05fd3d92180dab803b0897ee8c432ed5d5d5e40677e,1
es,7d7076088f1ae8faa22a641e6120560ae7e0111cd2bcdaa64bf2d7fef8eae878,1
es,89318fd6490b6d8978a863dd16ade6560c528a36935f972b3ce6602ce49b088d,1
es,8eb05f111815a1c6bdc142300e88404d47b72a2656318b8d673322e4e501d013,1
es,90a56cc8b36b5769a18c743a74964d610f92f4403069d555c32452dfd46165a3,1
es,927700b31c6aeac7d8c5a7a2046f50af9063e519fb933fa42befa47a8d3a7a24,1
es,96393d017e66db4f95b508e39dbc2a902f325a445a810e23103537cf17797063,1
es,9a20729694a1f7133081eabfd2136fbd955a6ac2a8d2c7036702e0a59ecbd111,1
es,a80d2524d8898c3e7e5c3d1259400ee26b73ea6a501d8af5fb37e5f79313a631,1
es,ae5fae8f0befbe16a3c7f0d4f34196ba1e25a0d50ff76690f259d03247eb5c40,1
es,b08caa6c7da4732d794f80dbdaf3b454e1204445d1848dee5a91b28b881077f4,1
es,b1530170cbd98ff05a0ebb6d4b4d8392e73af4c111518a946253f488bd580cf3,1
es,b24b5cb93981223d30ced8b5de1141a332faf9e43dcd5ceb004a17de61add716,1
es,b4d4473ac10293e658b6af6d1f8338aa89606595a71a80a5c5d04f67637882c3,1
es,be1703c1af65e20fb7211159087d49d5dc8e680b76928c69b312011791522e09,1
es,c7532dab67294ddb3a2a999276ab8f686c9ca3c7470c6c0994cc9389f386fbbf,1
es,d0e0ff6d0e08a430e2229406d7b557a778f2f290fe49adf09332d72d7ee8f936,1
es,d4b4b1019aa2249ac49c1212fb8cbc6dd1bf2030dfeb20fab46485a42adcda95,1
es,d69c5b8a75d864daa2382eed9b1fe4df4b43a75021e3749dd98e6c6055dc1d1c,1
es,d6e84b77c2bfca216d95ddddf817ef771c47960d50fd414f649b4645aa0b04b6,1
es,d83866068b0a0ff4acf78ce164c616abb95418da5f2f1c447abd118934c0b029,1
es,d8b2a9531937b30313f87b0c9d31c898503fac45ad8bea75738179b39345a9d7,1
es,ddd8ff6c4e26df19bc8c39adc1fe3d5031bac9fa0b1b6c15b3962c69357d2c5f,1
es,dfbb2ad4e73378ce0d7b9cb39d684ac33f1427220cbbec4650ec6383c514cc99,1
es,e05d52a03f51c806026f19212927b0491e06ceb15cc5408df91c40f804b0d6e3,1
es,e11941d884389191717cd125535bc7869367690f298fcea975ed1ebe1a81c2f8,1
es,e37f812c30ab1d84f354921e6847a0e19d6e9ddbeb6cd04007efe03da10f5d3a,1
es,e84bd422b0d9704cfd94700041145fc5d6911634052dd3adeb82129b410af545,1
es,e959503a2af6cc4b47c00c94f036b343693bb4e6499bc401e8442c94f014eac7,1
es,f09fed083a2029dd274e3a03027bb6bacd23b8faf75b97b1a9e1d272e15d9d7d,1
es,f12dba43129a1fbde7861d1b395b8435bdf3069cf141bbbeb6efe3ccff8b2952,1
es,f85a10d1c561c9edbba746338e3c25fbbafee7246f21329f90294db8b2be2e70,1
et,d54c1a8151e1cbeb4dab9461a998493094cec55b4348696ad1cb01f83b153a34,1
et,ea52ac01d4a6f6d7d749c5abed7aa4e113129665b9787540ae221b8961d2207a,1
fa,0103f9eb8b3926fe30c2db837d8f4a4b49449e12e2ec919ebd1d590a87df22cc,1
fa,0263bda40c7d3bc9dcbf3ee4619d781f14a359ca536e08e6d073d6463c6fba29,1
fa,0808f00a3d476293e435b7347ef89f786da0fe8a8e9c7ce2e2892b6396a16f6f,1
fa,0a52a5cda9d3b1f03c7a757655ca39ba35283ce688ff9e95f9aa4b4835d59411,1
fa,1567c972047940ade37e464190718bd50d3cd8808a8163f26f839f99df016fb8,1
fa,19aef21b9b65996e4f1088a9776f950d5261f9718c89f591d6c30f54c7aab863,1
fa,1e3e85944758e6e2963262c2979a2d420b7388704fe7ced05df148dfcaf0b314,1
fa,240cdf56942bdd95e52850046eb035e11933e9d4b79f38ee347c1d99b5b392c6,1
fa,26b2c31a454043bd42220820efcaf320a520f1907c532d3f4a39f88233c16bf5,1
fa,2ae0920e02367c6f1ca121a476d1087b50cac52c028d9f72e8056c479da488f7,1
fa,2fdaf7a2e7b175374302bb9fadf21755786497d037ee0982d8bb18d1a8f4c895,1
fa,3021d4368eb851da650f6432f3f9a418d2df30870d0a193dabc4ca207a48387b,1
fa,3f54d1aeeb03c55f62f7b22c6e26363c41c2013aab21820c89c8a6595a559d65,1
fa,43140081d3e12317efeb48b90b71eb4282650fa47c75e0ec5811109a5c2ecce1,1
fa,48c266fe867e49ab39a53d746efd0216568469268ae87d76bccbc0546c8a5717,1
fa,4bd6d2ddc84da06bd4f3fb328e64b7a9a82c421b40cd847057fc5f3267763b83,1
fa,4cd3a96ad0a111b37a833f3bc90ac7f4d76dc9f4af8291a733b3b0646375580d,1
fa,4e8af55a7011fa1721a57b171aa171c4a732a3007b456fa36e0424a14f83845c,1
fa,5d0b697a51fb636964fa74cedf4cc43349a323c7e3e5d5504b5b02b9a0f3cd0a,1
fa,66b1b9d09b0610cb86c737ce8b7489687402e85307e1e07cc3871d727d200511,1
fa,682d54a704f9f214093d6909d8a4a8a0312e760d1dccae7f76366d2cccd59c26,1
fa,69e746a46fc880bb945b3cb71788e387297a4159d49a22487b6ff741b24cc7ae,1
fa,6c08429b9f6ae957d02133d4a3087e91467d9c9e56745a14b88913e5c18c292d,1
fa,6d9bde2f18aa68bd81c7efc246bdca0915197fffffeb847f2bfbe914641b9ac4,1
fa,72fd5ec1ff8ab868f468e68b179bcb98cc25d19240d04b6d229305b38365c319,1
fa,74c04eb977219da2ccb09b4b5c4d194f8a60db287324d7198e066a9dbe81802d,1
fa,7f7bca00578101f2f6d8e4226beb948c3b67a3499542b8fbcb71fb2c79e5b98a,1
fa,869089d6dcd04a65ff9322fb335e4336dd224645f78f9df6bf5e127103138f0e,1
fa,86d9311fb34313ab03b95712901dbc196e4367788df8ed90cd907ae20c2598ef,1
fa,8783a5540067f44ee381a4f4c1b8f967e05b1d36fef9446588eec22ff985e911,1
fa,8a443f94e0ef611d542aaa22ca85f7c52abf779332388f2e191b3f7d43c08d99,1
fa,8e3e75fccb0d36eab8eb9e19f128aa21145cddb5e77c68263d37fce09ceb7ab0,1
fa,8e93b5c88c61ab8793737f2c88cd441021e96d1f6428ec0e85de7bfc72276192,1
fa,91a1b4999ff19ccb28b97180e09435ee37472be191700c6ab6d09e7299b6c97a,1
fa,92d8868242a258d57ba8e7f2c7ff21edb3cf820f638d53bdc76a4d8590e8d9f0,1
fa,933265ed1deee9b3773df8c9b786497d27c84cea7cc4edf5fbcbdf17f8e400af,1
fa,98b261d444310d0246225911839b50ccd884f1c88b556d8564aea94973265882,1
fa,9ae35c363099806291d315d054ef5ae667c9f3092f217edaa88c28d93a9da7fe,1
fa,9fd3c5c55af300f7944e92d1b9166c4b3475eefaa1cd04088e0aba7caa054c1b,1
fa,a689b6c850476f6a3eedf0739844b903e711e466359d31d7aa371942db7bc027,1
fa,a965fb39c370ad616033cf976c766d261bdc0c5f71e3a92b8bd60501a0cf9dc7,1
fa,aafb270555897e185e38c79aa1a8e8adcd4be2e85cc0aa0ef9b787a8ff9bbbe5,1
fa,ac8561fe90218ce563ca5b5c67b5140579f45bbc1a8e7c602e1f6ec383e39103,1
fa,b2d62c625737e0e44fc2d664868e7c37d9f6497f208137b135c3c80820354bf3,1
fa,b659022fd1cb508db98b1704b4b67807c1c5672a2ebed13529b8ad3b27e6a2d4,1
fa,baf7ebeaecfd46f0b02e53c1b1609ecf0ee6742f79754577cdc2e4dd9f3c8fc0,1
fa,c6bbc888db265fc2b0b6e811921d2f3b0b556cb5fe0e45bc6dd2f18544f7a0cf,1
fa,c90c509facd1df1d6eff4ebefced94764ea693c677b34b0beb1888bab8382939,1
fa,ca1e21202d729ce2500ed412b5af4982162ba688cffd8713e476a065def211bc,1
fa,cbd7f0ebba0754ead143fadce0b4c745e22e714921aea26a51b15af1ef6c3d90,1
fa,cf046d6a83bd900abd8cd49b742275dce7f80feefcd4dc6c74e9cceb0684f704,1
fa,cfbd85cdba5371b423126d90ade84f1ef497d8b240a2fe75392986e769004ea1,1
fa,d36d707c89af9a35409cd9ff2f34fe5bfd564a4171da79a87ecb2b3ab3931df8,1
fa,d455ba9c26fe3da4da08845bf161d6e2eb2b3eadb3c09b8b27b600338b53a0b6,1
fa,d7b553ecc47a027752c454f32eb7bf741f2731e11322e9722f38a2489b35d060,1
fa,e60f1f45781fb11aa50e3c974da15c7f6f9c265fc96e32782ec85ff1ca9a68fa,1
fa,e9b0f2d0a56f15487683935b2380a4880ec96f11c3e178e2bb421779030a4b31,1
fa,ea3963fedf357ba947b0fc28dfc970688f0c367785868b3429b32feac7228c52,1
fa,eeb6c37cdd952365be76363f57c6482696779e8e405328390fc52ebddcc3e50e,1
fa,fb6f13d4552bbb388d6e9973945a676700f5d0bae2f1df13643b82e1a7685121,1
fi,21b0d5b747e307b06843ae6e58c840b17fa09d8309ccbb048afef9fb5b49a50d,1
fi,572634e19c3eae348c9918b8ba7fb1c243e76eb3113118676f2bf8f7dec57590,1
fr,01e1924627876561e52208d4355eab14e2ab4f21ad33b6d5cb4eb4dd4cfa913c,1
fr,029a964fc43aef65d0c1abfe7b8d1eee677a89f4d5ea2dc41612194ce002aa89,1
fr,0370c3171f9303c6d4bc89a834c4c7a0fa987812605bc714ff03a73d7fc591a0,1
fr,0625ff0718873e8c86ecc368bde261a139fb99baeb6305fcf3e22ff7819849f6,1
fr,0a6dd57378029ec0ad754b5d9abf8b7f805b72329144f468600fcbf4d6dfc1e8,1
fr,0b1544472413e792fa670ac9df21eb811a77d65f106bef7d5481e1e13609c2ff,1
fr,0ed11c717452a0b102da124863138808e5aec193eef7874deb292bc75bff6e26,1
fr,11a8f06d317b4563670ba5021d78b6570c9346d797f3971cdb2f8a35b5f9b21e,1
fr,15940ada3bf94aee4da50eb01ce3989310892afe2e46bf769458a55062dc4d3b,1
fr,1701344bd5098480eee73a68dfabb3e3de50540c1eba5444ebad524e7b5a8bf4,1
fr,19b52aafee24f3d46c2c365162dcaaa7c3440cd9c4b830da36478dc05e233d67,1
fr,1a4106c2d6c95f1d5f0e8be26cbbe702faae6812111095c41b1a5bfc1ae0863e,1
fr,1abd13bc5d11a3c4103c9eeba214d7a6b36f794aeac21e8c5b6503b5937342ff,1
fr,2aa9e31c2ab2dce8cfc7ce6eb86db85e4cd5d42220b287cf2d2bcaedd349fe7e,1
fr,31560de53e90412f8bd58b8384bc1b1e00b1441c26d550b0f148ecd2f6e2edd5,1
fr,375ad58115c5370bc3e6219b9174af7276aa3ad2539917e1905fa4b309acdbc1,1
fr,381bbe576f1180e3d5ef38bd5874e35d10a0642db4e8fc3cc54d3548d5def9ab,1
fr,38379ff4503be01dcdd6e2577da1d12bf42e8272bf269276dbf3ee5067b1e1be,1
fr,39d7284936c0f6c207159bfa2999c5915fd49aa32f2266efebcda3584d4bffef,1
fr,3a24466b364a977063b3df24e83c67d12c90e5d055bcfd19975e8a02c0b7dfa3,1
fr,3ad4b2d0927eafa675161d186004ef14c5561abf750299c1fa357089959e69f1,1
fr,3b7eeb481a5373f2920083e521d108161640e3de654c790d7650a83dfb27ce3a,1
fr,408e7edbb77dc1b82a629d263fb5d8acb438d72ea20a3ecc7dc770eb2606be4a,1
fr,417b50a2e87a903ada54c3ce50ac1fc318a736ed0dbf3aef4828bb35385a575e,1
fr,44338581326b2fd09c7bca1dc8a8d711ad228a7f3654acf7590a9257c7df8c74,1
fr,47ee9db7fa5ecc65d46a52fef4d2c3ac250cd5ab216792f973f033e8e72092ce,1
fr,50a59e0f6fa800b36ab3786784a113604858dcc60a8c6c098671b35b8e1e28df,1
fr,5342d29342ef700b29411bc15b87d183bba87e6bdaf5e716911c04ab7a26c2c7,1
fr,5ad806d3e5843b7ffb1784bdff3c4f5caa6a37864986392016aca656594b3c84,1
fr,5d7ba31fd9cb574722ac4e2a4c7142175ee37bff34be8a90be5be48759f3bf14,1
fr,5e9cbf53ccaddc9cf62c2c765bcfb9e0f015cdf33ef94bd8d52498df87102712,1
fr,616a0f1deddd51f2e9d5b3f7d11ab48a778c3eea938e0b93a929ec9961330527,1
fr,63c00d7a761d4420a671711d968eb506318900c2323c51d2b190a25a8599ad0b,1
fr,64141b92951ca273fc3294c5d65b15db0ab95a1ef9258a42b4e8d3a9af12c4ba,1
fr,649f68b31a40c13d5c15864924b058d72147bf85230b635f85573ae5aaafee60,1
fr,64fa5a37f304873843a9cd3c4eec55c11c48bf823aae3706cd196d6d2cb0be6c,1
fr,64fbedeefe0b3f487235d0995710ef55aa8a51ddd7533145ec8847342371d3d2,1
fr,6c685d42bcbd9ec8226069d39a12d65a55d73791f7014666ef29f94287c0b617,1
fr,6ead05657e56f0d39805f4d0bbb3d1418ac6d2d437f348c7ee30bc8aa63c7d7d,1
fr,7c3a0f627e596ef73d0074404340d201737f0788ffbc3fbdbc0731beef61c8a8,1
fr,7ed6d5075f5abc73d7fb4743e3dcdbbaf9bd86523e2e26370622db932f005762,1
fr,83f509d60ce3ebdb068fd8ab436505da6ca5851d00724765e73d3798ee6da7b1,1
fr,84f732e45873652551aa2b7aa992035b042db500fa95a6b8f0b532fa8718eac6,1
fr,8c24245a7c73c424fda0928d443b13fc7ab59ecdf77a8253193c291abf2bcb97,1
fr,8e59e297cccef9b8eeab187957730dc05b464a573bc9c4192bdb000dc54d2379,1
fr,8fb9033cd3b5c9361c9fa7e6982e9ef6a70efa7b0b7184ad9785d758ab6a24b7,1
fr,93548b071cf98806be95a9c96771741a7036ca2bcbe201d2e354838b1241dde2,1
fr,96d11c717d76874cae77799d828a4f6dc1fd4fc28b7cea157696ebe443c0056e,1
fr,9bcebdb9f487bc980cac259d6f77c9513d801d0f648733c727b08ad6640941f1,1
fr,9c933aa2062cc5074de29a98fd2b794ce49810a1d97902a06ec8a6b0ceebdb16,1
fr,9d123cb316f511bb4f56c288d636ad2d5a26376010e725db82386a3ba4d7a4ce,1
fr,9e3212e76feba803d00d0e9b52f6765809686698f4b6697de4019e0f867aae4f,1
fr,a0ee455f17a45589c6c1aed54ca88996f3468fc4a40ab0da3316ae5a7827b40e,1
fr,a3b391ce7bb5172c39f11175309c6fb1b309feeb47ef27c768305329c14dd130,1
fr,a7691e9f6fed736a11d14c7b9c0f3a267c39520a0871cbbf80bb71ebeec7ba1a,1
fr,a821c7e97d2a98bbcf935c432590a5e86217f691137ee666dbdb7b695a71afc8,1
fr,ab72379582d6d9a0047db3c9c7802cf0644511088ce58406ffb49690deb1beb4,1
fr,abe4ce53c691a27fdfab9dc3d200e3a6919ad08d63b4ecd61dd0a761e2112a67,1
fr,af566cf0e29fbedbadee9f4363e7ae3ff322687c77ae8001d0496385d3fc4ed9,1
fr,b113cefcf6c6bad7483de66bacd6b7f1ee7cf13a3198748b5f11ad33f9b13028,1
fr,b6c49e0a6fd22fbe4ea8c062b4f1027f7bdd636a6d390cba22e8681f60aaada5,1
fr,b80784fcc7a800e0441e2b86e40c27ff1ba4f76edbbe425ab1b13b1b9dc45d68,1
fr,bc56752f4f086ed9fbc03e042fd00a74a745ec951414c6d680a09df685acea5a,1
fr,bdd8f8125f0d9a5cc3e69ba7d112c2516a07e27b78d92f1f258da7ada78ee905,1
fr,be52dd6c0513a352363989c099a16bcffea6fd22e11209f2931bbb0dc08b0998,1
fr,bf8ffd2f728d0db507535fa229a8572e93aa5389a957bf8b4cd72ad70cfd8c21,1
fr,c767af06043165e0fff0d2d691adf835757b40578a4c9d332eaf63cdba0a29ac,1
fr,c773d3d81fccb307453f9428380630c6dc610bfafe30892674ef3a3dfe1301d1,1
fr,d061a120d061f38d438e9505d1b8ee0d7a9019f5e3559c314488c61356abd089,1
fr,d0b4fd86360fce4ed7bb4b635320c9c7f3b5c9f91ee7d77c26779a2eae28eb0b,1
fr,d1808f1a94a6ed11f498cf35c79a8b00333ff2775ea72e43eb7dfc5ecb2efdcb,1
fr,d531fa8a46dc5b7c7fcf921029bc3ac71024930cc3a07bb40decc26471728bda,1
fr,d679c039e1f68d35ff5b76398a64bb897c6c41bdb546ee0ac5842352d1272812,1
fr,d92a4d2eec880cbb01a751ec1e74f1aba792cbece4b0b818d1a7b923efdb3b9a,1
fr,db9e1c2a208db4a4538266f1953fb5af88b63ebd92b9fa6f69a0c0d04cbda546,1
fr,dbf61b5f078c8131d6550c6a22f9b764f56152c5033f885083eb5e83e33e5eb3,1
fr,df240ce41874575ec04d41d57d2e44e6dfffbf466a699adab9a258e78517e6df,1
fr,e1a6721d78e8f2a4b5893fc0480a627f72f19ae7efb497a2ac527e291a072a89,1
fr,e4cf4ae338e8aad5c0812a51653770498b0bcdb15d496e8f7ffb7e08ed703f1a,1
fr,e5a6b37a58a9adfbda4a595218b36e5febc891bd04ddd2dad591ac4107a96de8,1
fr,e6641f4a396cd054d95883890a0d01a7d9cea6fd65243ed70dd779d509a81787,1
fr,e676cd9e2a6c397d31abf2776e552b5fa605db02b579e7ebb47d22a01351f15a,1
fr,e99e2b5f1f4183a1c898a5116ebadfc18847a29f27de8d65716f8cc3c6983d05,1
fr,eaf9d6724391e5b0c58475fa378923bf5b09f6559837b74604a6c0077492e3eb,1
fr,ed051df4346344acde9c1d35c06a0d5e3eda09d78f2e995a94425bb7179cb4a5,1
fr,ef95899856705cf3660c143964b80671de95ed50f0542b7d67e78e1c03a7a774,1
fr,ef9a87a12c11fd2da6b285bf936441d93dc52d79e298faad520d8d29aeefca9c,1
fr,f9cbd78aa37a6ebffdc7ae083e3fe00d1c0750dd13e97fc4ade9a4fbd0113ed3,1
gl,3b3fa73aad53118713fab2095017bfa86cffaf9a50df60d4d29cc8ca7ff57d1e,1
gl,9d314d39ecf7c6ccd103269aab4b68a56aa530dbd5e0a851288df4429ed9c293,1
hr,4c7cf8508d47954bc22a4679e176e66afc81e8d3fba1db246923dc7951fbb2ff,1
hu,01310bcb5f3567d5c6c1788c81127a84c351dc0d85630d78d8c5f2f72fd61752,1
hu,4a24011b409fb0bbf29abee8c5547ffc48376f59d6ca85b05c7ac5a067efa58f,1
hu,64a003abc0b5f2e9ecd87ed5f3f5f8617d7cdf65002e22280e354317af193d79,1
hu,66f15a00d36a893b9c8a076821e04537a78ad93cb136acbc31fdf560de88afe7,1
hu,74944fda8037c52636428c7449b1a7910367f14e4832390eb5e913b34ec57323,1
hu,89c5e2fc3cf71d3bc20721a8746ff17e4bd472daa4a55fa97dd418178832d297,1
hu,94e66f07c6a71cb0cdef2235670642a05b4433ca03993c511ab08afffe5772fc,1
hy,d827debe3a8c40426e59fca79990f32fe625d4aecc33544674ebeb1e2c9a3179,1
id,0473c82dc45044f628e10be5b8b27e8b9967ea4fea66d47a6bbe7c9e52414b11,1
id,0c4eb3228ef869ef4e480aff179ff7ca62781cf20c45ff28988a0eaffccddca0,1
id,0daef7739455335d9875c3f096bef206ed38941f123c982175653fcf1ba0c2fd,1
id,3e5183f972ebaffa4290842b0fc3b474016dcf8f1afd389370b6fe0312470003,1
id,58f56f6adaafdc89b6bd29043534bfaf1af29f4ab04684b625b556c061777fa7,1
id,642cb618327b965140b956f8fa4c50b8d7d4ceb944aeb5132a083ee27e2d70ce,1
id,64474f7b1c0021b915a5a5e914619f0476c3d2463e98aa019c019c520f3ba75b,1
id,7628c6711f8452ac4346d0096c3407069479c2139bb6f819f0959f7179db73d2,1
id,80c0aa875276d377ba2c5d95950b1218626ce99602bdbc2f5bad60bcfef7e34c,1
id,ce3de5813242f29cd3cdffd11ab3e69640c0a0329a5b68faa53e371586dbc4a6,1
id,f2175c568925876c5a0a1dfadcdb622a8678f32fa48ac05e4d370377889d19a5,1
id,f30578755a564a8a9d9d2cda8423cfb2f43600dcec85ef4ae28e8e31cd80777e,1
it,030a1e915fec31e16447d6dcf70131df9f7e6fff90471b7d25deb13fec89de15,1
it,0baf28a77a1c51e9aab4c6fecd136275f6f0a7395975f64778e824b0142fb76a,1
it,0e3ce9fc31979a93f944e5eeef8790bff668a35473f5b450e730ca4e21ec9f44,1
it,10e3c73237d45edf8dddf4e1821d067d7239e267300b8539e156d1463bfceeba,1
it,141d811fa84959d58a296ee71b49f0947e35857e837e730be1e003b04f79e4cc,1
it,180e12b4206a3421920b4d650dd36d919602421155820acfd2df4d75103e3f1f,1
it,1ff9036c5409b2b88510bc71da6da98644a03c873bbe0f4653098f76e79d955f,1
it,2081141cc383b12e7cc174574c18bf51072f2a9226102f9d91bf051d9f10177a,1
it,2375682f4ab9a04920a2d02855769e3c2ee6235c91babfe5a19502c48c7f86de,1
it,278bbaee8c8dad715591173e7b7c054eeded8dc898e05553f7113c816aa5f268,1
it,27a4aa7a96bbed8d19e5cee834b54814bdb1c27b7b52e2a37d184874a2d8d25d,1
it,2f7019a9c581a2d052cd9780442d7a0255506d168304310ce929284caaed77ff,1
it,34d0dd65f5d5bcdeb097fb2d52a42ba84b133086f83bdbed04412d5a1dd22146,1
it,3ebe809523ca1147d464c78c02f87602dac78d2395d98ddc31e0c00121b4a265,1
it,42cbacece3a9cee0c5a60c09a7708bd119684626aee94cb81c22bf0770984318,1
it,436af66dcf21c970184114d08dae104610a8fb1b5f2fc37e13ca7fb89fe53759,1
it,472d64fa11371d8e5643a6063ebb61f176e46b0be367f61521e3584d9f905d7c,1
it,52461f4445c3e5c267a20afd50b9e390a15ab779e52332c8dddc4f25fc3cf212,1
it,5977344cc75dba5f9c6c57b8c2323ee32b2476247d03493990a6ab11144ff4d9,1
it,5ac694cffd50308eef541df2ed1e618d98fa4a908a35f72e88b12cb0047ddfae,1
it,5bec59ef7603ab9641c2babd707b816f43d521719e6fb629ad070f1022956370,1
it,64d1cdd1c1000aa81a2e8ea67ac49061a279e9a0a96ffea54375cd4be4127981,1
it,68e4d45e62fae00a9c8f9f24f68a28d9f85ed5137e8266e35c6d09f02b730ac5,1
it,68f550a7f3c07a80d643fa8249a9768ffa42b8f9477f1a3fdd266aca86f87e03,1
it,76a871520dece0bd3e68ab815b2104001a6d5921488be585347e760bff796a13,1
it,7b30d037cf16eb3efa1a4acea80757aaf2d3606e714f00e683001de6ca26ac90,1
it,7db65d02edf605d0048884f4281568e19688b67fdd998bf822c01c71738fc63f,1
it,7e8d55f721073d4e9170afbfddff7153a38309f4544dc3bbc84eb6cdb315efda,1
it,7f3ceae7d4225676f50641f6254411989314df67316da484275c6358e3220771,1
it,7f60fe2f69f191406fa750d5dfedde01957adb0125f4aabdbc96ea33def5cdf0,1
it,8663280baafa934d20e5c72ac335340ca5d7f10a71c6561ef907ed235b2fd0f8,1
it,88898006cd1b65fada3d6320df415cfea534990ffbb50e69962590eec7a1ef5a,1
it,9947b8bd5d7126868042f465d2c66307778214159ebf9ceac9a54b765341ed03,1
it,9f27fb93d85d7069cc604780a1f9c0081f9ec77dff0fb4bcb4a55e435db3ec8e,1
it,a3c9a51f8c5e096189ed993cddc3120756d4de9fffef91e0cb22f3123ebf6b3a,1
it,ab25a0f5854e1a23376c19d0732d290310128b211f3333f471c02c2ea58543bd,1
it,ad9abd42ec23dd4cfcc361fa0d2bd17841c650ebdb9e94ffcdd5c5f7d8af5974,1
it,ce6c465856ee8e09a25d197e9c5f0bb9777b839e79118a2bc257574d89058979,1
it,cf13a7de32f529f1ed8bbb2d582ee9fa694ef17400a1bdf12fbf828ba04cc697,1
it,d1dd3d46e00f9bf661db98e44c17b84c63360ac0c50090b968c747960853d897,1
it,d4873072cccc4ee44276c799663dd39b58571d94048236c1cda3163443927e06,1
it,db11c6f8e6bba1f7eb5681bdba2421192c5b8bd431675deb7c3e82ca11a1768d,1
it,e22fef1c758ce2457260cdd5ce04cec7b1b700017672d1b263be8c04760aa616,1
it,ea8640269007166444ca9b413dc4ff6cff316c16c6e984750745e97fbd38d435,1
it,eaab9da9fd8cd2c37e3e4cfd042f0703d85ae916840e9093f14390f911fd6c16,1
it,eecabea782c38b6deb91a1a00bd0a3125003abe921eb92b8fc55fff0e44f1719,1
it,fdbaf026aefe89218fefc34b5dfe1a6b97712d1ca90324d51217941fe1f5b25e,1
iw,63b78dd85be9d69f96ebd2d0bd56a875ebd9818b672163f51f589062d167b909,1
iw,72dbee4736f92aed5056fcb9fbec59abb7d67245c85a4fa39a96b9f9ebcf7e3d,1
iw,cb6b48c2391b534b53afaccd0dfa4fb48ad1f12833c650239b8879638b5f1656,1
iw,da91ec72b1fff65ba57ae0e7418a6e6c94a0e273e435545ef11eb75a2ce9a540,1
iw,f6768948ef4305bf36ed73da8f115d0700f0a5404dd061ebf42c24d13810d5d4,1
ja,0021972dddc6bfb16de296826ed5e5e2fc52ff0163e29ab5331c3142ec6cfdd7,1
ja,06433f2f7a8b78f50910e1ab5dbba57f3872543673165b2b6e4a0b366cc6b104,1
ja,06b6ded68bb5907b17c220723ab01befea5cd9c338dc7cad4ddfc554b06dc394,1
ja,0dad297ec5200329648c89ae7fe6c14906a28f89c0878a09af61e1fbebca541c,1
ja,12c62271574c522953b8a6a79b2ca3f191284ff4eabd5ce227a4a5c66bf08485,1
ja,151f296e9c69a9a67a398e971f6dccd27f58337d877a4ad75836ab32e12525df,1
ja,15282c50ce6c2ea662227953c4f8caa5a9fc86beba672a01a28a9da24d7ee608,1
ja,1949d845d958a6decb1610f14cce7f2f9cc1c72e537c43a2eb2d641efac13d8b,1
ja,1a55a1065595d06d3e52a2189a7cafe0e8a4969af3cc44fc51d2a0e403201eb2,1
ja,1c0dab85bbd270084c25289f74f72d11925621ffc3d636379b887849dd92b0af,1
ja,1c0e1aa93b1059170247a1db6ea85c1688afcd13e5517ca2a945a3b15b82ad3d,1
ja,1cd4b781c8f8e2b4580aa444fbc4b475fdf4f6dc6f2bac221fb3904a79fd7457,1
ja,1fcb489c92c2c8559fe37f1794c607731b23d5cae47d2b13d9a0e8d3a07a5beb,1
ja,202a963b8cb4f5b498122a532db18316f2d069385b3e6dc29b3bc82ea27b5747,1
ja,21293e0a6d606934e0a80ab907e44b53999a6813285763ac9f565e0450b92217,1
ja,21e1a047aee2e080c235eed11b843192b4ba1aaa047e999f8b8e467e514b2e64,1
ja,25a97561de0175f15246394c4597269af80fa3cc5cab15c9ecd7f6c581e79dbc,1
ja,2fb95c21dad18eeec69cf27323119e33e154da830aba35de946848268186684a,2
ja,38bc136aa9503677eb86e72dbfef04324a9de00a3aed7fce0c2b476d5a872e0f,1
ja,3b604b2ddad49cc05f43128af64a630bde34a11f58d37fb7c2095c7c0cc7df4f,1
ja,3bd60712778cdb78ed8f66dd76e6c1b28c62796f0cb79057548d46e97277ae83,1
ja,3d8b5c4fa9a5731e183289a4092a73f7ff2e488196e19b901cbc2736b85e4a10,1
ja,3d9aeb036b7c3f6ec6f4b02823043fbf4e65816b64f8d201237c951df9e38980,1
ja,4027c9fc943f526e17ba7801e75b6cb2daa2868aabb63422f15aa2dd7001f9b4,1
ja,4142fc87ee425d1be616ab746a140f3822e44ddd690eb7fba68a80e6c697539c,1
ja,438d925d83df03d3e4f1a41aa0b37fa6b423def47df5767ddf05ccaea32ac79f,1
ja,470083b92564346c51ebefa5a24bf8d7cf92fc5287214b51183a2e63ff8a1e21,1
ja,47cc3f9dfbf3bc3261a6d9e416065356addb0b5968ee459d8aaa62d8cd4e0994,1
ja,506c6f95be00bebcaadda389395907ff956c23a2916e6251ef25f2dbb5493ee2,1
ja,50d954411fa1e0b7b90f22dc8f42a5be0d15c5c2fcf610652e4d331a821a2aad,1
ja,51c2a3c8d86246a5e5b9b726fcd729e6bf605ca21cd07d74e00a211266fdc4d3,1
ja,532798a1141b6b66420d5fbd5d9e8f0967a2c1be8a6424ab6c3b27edf03bba89,1
ja,5cdd476834726db744d0024accc825bd0554e2b4a2b2aa99c49a5c6189e6cb4d,1
ja,618a28d122fbd27a156d1c1a9c9be25a6ece4d93c02e9d8b8d84289e2b31deb0,1
ja,628abe07d01d58ecd5ef921315aeca441de5a4aade9e013a5399b1e2c89f5c3d,1
ja,6342f191802515e3a9c851cabbfb2fe450e17fabe1b357eca9c496681b730c19,1
ja,6382a2e97c5b7f59b1a945e8055ffd5d64f9b9f9d20d61813f600568dbeeb42c,1
ja,64ca3a4a609dff48f363dc3a231414cbe12f20533ce8148139eebe8ab830a374,1
ja,66a4719f8730ba551af219af17653310025e41b9513e4c1d90b6f4f3656ab909,1
ja,702f055f8713dd570a4fb718995291bb6a5ca379178222b8f9ea937cdffbad4f,1
ja,72dc70617c77b863eef28883436bb77aa8b2d46b14a53d0488843e1a57746c0d,1
ja,77a6efafdcdde97c3f6d9a2a5d130d17aa350e46b37255b1361b7c038b0c26dd,1
ja,7ab636ea52407866d25647eb0b401646ef29efe6ea2555b8743e66a1600b6531,1
ja,7bb7cb116e5e71138aabafb78b789b230f400ba266c611baa69dbc09ca47eaad,1
ja,84dd15da2dd1c1c57aac3878c2c7561afd156b44255bc9dd475060df1ea9d3ee,1
ja,8737f14c0a9a789bbc4dbc8aca092019b19660c70bf9499b0f30b75c0ef0fe04,1
ja,8b4396c0f4b31039e4e40737f2d389902abf7677e6175d6ce06235755d6fa503,1
ja,8b5c8e786774fefec96b29e163d640fb66e5a53c431e5a3da558b200fd197149,1
ja,8ef0ffccf3c7ddfa941941d8959a6b70e6c319411285b5b827eea27f9ac9b900,1
ja,96b3c4021f6b486ffcfffb06e123aca4fe2cbf4927404706496a482d5523b09f,1
ja,98e04a4a276d4203dc71e5bd53cbc1b99acd127893e7125566aa876e971112d3,1
ja,9987b5f3463f085235841503eb830f8db3a51676091d6030754328cd26db5dc2,1
ja,9d8f7213db1ff2cb416094a2f7529831afd168e993e38a062473a93e99c2da69,1
ja,9ec3db63c1f007815c575128aee35ee90763b5d6d39ec84cb43d371cf52cda81,1
ja,a1331cf65a3b4f8b0051486d900db7f757f95f5e8e9a36208cc20ba24bebfb87,1
ja,a244e34149d7d8d48ed1abde3a5d18380c2ead29e5a0212e11cc10496bb5426a,1
ja,a30390def1273304fb493777a51f7a32c78249179f48eee81c28f4defdeeab63,1
ja,a4032d2919fd1c2ee85898d62903bca08b58ce3c58edb77734b73de4789c981d,1
ja,a7b92aa63d9ee1d5cb6afdd87ce86b9a3bb4734928c2dbe446f37904a0d5127e,1
ja,a7cf8a2bc396bb2c8881677742f2a104a3f9de031875047bd80b0c735b123db1,1
ja,abbc56942882c630df9da749d4b5f5683cb1a1d5e305f4c5e3c320b26f77ca02,1
ja,ac35c45f4e2012a7f6672628b7989d359652a72c85daddde4b970818cd2c3f1c,1
ja,af6523007d46f8a1de9905022570fa257ad86815db58daf30d9dde7956c17b7e,1
ja,b021a78761d59e3126202d2a2fa26e5126a99e3f4319d4308bf708eb7ba2b978,1
ja,b0ce9413399d7125849dabe19a462d7344d4bdf28cca9106b043a20871cf88cc,1
ja,b1922fcdbed48f5b27d7a1a2bff4ee0eaf825b7fcdbbf5a579e23ddb8daa7da1,1
ja,b54ee0b1fc5f22ac7f29f5dbc6471e4dbbb513c31e13a7032a03aa13e408f77e,1
ja,b55b1adea2c2c2d67c93d539eddd4bb22e68b046f6b58aeed5599e19d4ae8017,1
ja,be075eb50b287bb05a12275e893a6a1985154c70fe469669e69445cd0823b2bb,1
ja,bf8dd02abc719140b6acb62347d7aca752c5e78b68d4d3c0c6d63a5bb8f01c39,1
ja,c02896242cc5fd0e1ad05d65977b388979f11fa173abc75c7478884ac594c9da,1
ja,c87472d93634694c0a9776f80f286bfc646dfe943dbc8eb3d2bbd8750489d31b,1
ja,caeece19f2b3274dd40846b125129320f73370294c2dd0f8e5552d83e7f7f2e9,1
ja,ccd31e0c2f654b4fc47d0d57a18cc6152aed1e2323a15df932e38097b966101b,1
ja,d0f1a64dec189619cfed26d270b48de8b86ade710d726952b5327e477249a2c2,2
ja,d6a5fb8138b67b4a290f7b5d49a473abade48714b943b0f921d85d5713944c1f,1
ja,d73a7229aea507392c2eda1fce2fe0ec6966e60cb903b480f31c6d1371435237,1
ja,d8b4beaf26bbc637420a198ae0d24c96e1f2e69a801bada5609a03d3560de927,1
ja,d94980f1994c768afcd637909db97a9aeb639255b7c50de9a2ffd570b79894cb,1
ja,ddaf1c52e353edccdf642390b8794d9c244447a53ebe2ae0aa8cb092bf6aaed7,1
ja,e2528b553b048140d3604ed462d8a647dad3017dd3b4a4ce637f7738c2bf5a99,1
ja,e32b343bcfeb3bbdf8c67de2034e066a263424309193c1a369bebfe779e9a521,1
ja,ea03aa743011102876b87a107ed23f53d63a4f9a0a7cfa6e86610005de02f252,1
ja,f0b375b1a39dc5855df94bee286d17c10f504a07d79ff3e12cec31fa313938ac,1
ja,f2a5a30764f4470640a29868e0c054d6dae6b83d86cd794d7f14f66fdcdb7bec,1
ja,f869a2d1b30f0a1ce4bd8f9155bf96eaf3398850b023d23db369514f939a5ce6,1
ja,fbfb193d4e79b60279e488563d568214c982df1a756f6f085c95c2009ce1995d,1
ja,fe4f61609cc09ee2727d1d30a164cbf562e2a88951176ae14e2da887cce7b763,1
ja,ffe568cf5ffc0976aed1b6f8d92cfa61ad6164a5f593b5be6d3243c630ae8e69,1
kn,00077d070177c541717925633326adae03ddd2892eaebba5d150e1f04331d608,1
ko,004504f3fb55e168213bdef7c8ee4beff18b894715b3ed1db47fe7d0dc7af931,1
ko,0362f399ce3f1768fb4ddbd0c5f02720cbff249b177043029690e9ee688d1dd9,2
ko,048469c2500c58658fc1022231e509b6d775bae19362f32680d6e103dbea19dd,1
ko,04be0c827b86359b0e7ddbb7edf05e1a1f46deb46724aa5d1ce63fe0c0d5710a,1
ko,07b92df06e5320b800564797f8f23edb064168347243ffcec52cc3a912c512d2,1
ko,087903c91e54b36f60b7d6f8a9eba785200a7425732d92ca9d61eb6aba365dbe,1
ko,0894748a58228a605f5b3f758ffecb420ebc4c90f8a9f81def12b9950ada1456,1
ko,09f8c1ee4855e7bf3e195ee192600d9c2ea563c8fd938d11aba3209594cf8d6d,1
ko,0d5181700c2c2a80d43320c5b5f03e385fa6f27e3f0f58d1fd87ca0db9e51a3e,1
ko,0ff12aada2c39b3ecc5187c227b90a8fe7e9cb65119a0ec71def0490adf5f122,1
ko,1011ac4b0b8925be51a7dbcb1e791476134de8d44e78bf29af2bd4d65c07b2b9,1
ko,140c7bbc5c1f5ce343bb73b5f39d213d1aafc05e42d331a65b860f453db693b0,1
ko,1549631196638440069a189830a2318ac0d19f2f7caa95c4adccd1d61adf23af,1
ko,1a4fb3f94ac2c835e7b9638dc67a44d89facddb07889cc1d6b4c1712d850f8df,1
ko,1bbf1aa7072e1ee69364c0a5cf700435b9be043c2e12f4ebe8e182a09c5fe7c1,1
ko,1fe4ea0e7b8aecd63cf9093d6210e7faf1cc664adb23cd08478c7b91eae97058,1
ko,20c2e86c48b545770b45cc7a3324cde9df8971095c0ca21c77dde81f04c6a6b5,1
ko,243c2450ff75806c5d8cb6ce22569a5a3771b58f0b1780108d07c7d8af0414da,1
ko,28674357cab312e317cf9402053d6047324fd90f8a62faa207cb997faac5ec1c,1
ko,29b9d34fa75f3936f278e872b8a605450ca2f73deb2206e1d6c82d847b9def3f,1
ko,2af65387c4e333a71cc9b0d0ca44de89f9296f530e9cff7e8603e8d11cc77570,1
ko,2c2a81866849f4dd2407f0fbb4a52676d1e32afa7cfbb26d509a6f99d39933fd,1
ko,2f706707fb10324cb2845b00ac2613c82e6a65d43aacd52244ed1f5af5a4b944,1
ko,30a83bc57ef1c6fe170eb39f5b56d2978ece37f429cb05df0d4a8c05d778fe74,1
ko,3140f08af2d1b772e6a40aa966b205e22d4b24015eb3d7c685514b1385f0ee31,1
ko,3422573025716e97f630c5a95d913d7833682316eb51915be670aee9e7e01f0a,1
ko,3ac9ab977db23994261609ad342f7a62ef50f341358fd2c294e804e501405e50,1
ko,3d73b6506fcc533b7dcd44f67cc81e7f607cc460be6c55274ce98a3313e3f4f7,1
ko,3dd7404a73ae6cb3a20bea91f1a341b757cd631476d825833a909ff65f66cad0,1
ko,3f6920c879208d4fc32789a86da9e4baea062df05f52748eb1385eda7716dbc0,1
ko,42d3f3900f27443807981b8c06e02d7e261f9df36f3c185fdb19a4fd9e2eb78b,1
ko,463bbe93deba185ba526e4b885f143634e8c6315681d792ae8bc4f28bf194a13,1
ko,4db38be34b8257616bf2bc26c647b5b3d58811ca2bd30e9a93dc38bfe7c88b98,1
ko,4f56b628f169abd58a5c945969e497654cdd97b166ab3eb7509335526e498fe5,1
ko,4feba2cdb5a6b1c465603764b48feb2c425dbb12375e1ab0458e1c7a2b2c1e06,1
ko,525bbf1335c54faed926fd56e0e0fef499747043f28b621c84ff3986f5bf78aa,1
ko,53b69dfd05537780b6627841ef1e7e33312affbb3509cb230354eb11e78e60ae,1
ko,55b52c6465b638ebc91bcd3a49dee965d250198ff3a9c94d449474c878cd3cb9,1
ko,5a43995295479ccca2014ae347f1883179a0c63867f00970e555a3821e024cbf,1
ko,5c0ba18f84975c9fa9f119ad2e9a2d1b468c2510c6d60c3daee0994390428108,1
ko,5c6706f68a09d2ac8a88664d35ac5af36e39a764e0062e7353ebd7fb079675de,1
ko,5d94a9955dd7893678e16f06bd885bd90773dd43de9213a9c118c089b7b381b6,1
ko,5fa0724ab7c300a56a11795967b45019bf0e3bf5c42861558cfaa2c6ccda0c13,1
ko,6260523aab7a2984f3b39042b1a396184429fabef501dbb2d772e279c1373354,1
ko,628dbd7b2d7d2179f6f50a7d7866fc92920797f94541fca3b3e035bca136326e,1
ko,65ba32d56c23c49377346411320178fdb7cd48456942987545c743aa719c0b05,1
ko,6b94f14f418439b7d871ba29e9230062b7eba4248f89a420d1524bf65a64b720,1
ko,70bcbded0e433b6705df7d2e32a1b70fad7dd1e231ebb06d5f2fe242c8fd14d1,1
ko,72ab61b7820b99d460a867b4139ea0ba127af109a62fc965959d5486aee688db,1
ko,79dae8eb939698a4681618af209f3234652772b7529eb52ef53c4198341bd748,1
ko,7bfc20e071137d329d62640fb6c2fa2274820b10e1b4196f35016bcf10d51e35,1
ko,856fd3077e4abad95183f37e919c81d014668456cb16ff64e4c56d55ae207d1e,1
ko,8875ce0ab62e97fa84b5b0c2c3d85fd687685699b5979167451759de7cbdee6f,1
ko,8922f5c630c649dba45be746c5728a732ca20f00df74c95b208305b3be507010,1
ko,8e6e3a5fdd41b341f9b00bb39f1dd3711cae2a35623000e13c7f6199e40175e7,1
ko,8ea80805a5f5877b23dde86c6bdc92449391cf56e62a07b6376c6e048ce00628,1
ko,93fef8f42bbdf0b5c250fe4a76be47ef50767adf76dbda58375bfc604ebd1fc2,1
ko,9649ad46e63f2e63fcdf24f94ea4580f168f48f2d739b8c0bd3f6b1efd4d9ee2,1
ko,981a0eb85c2979769c91fa51854ae2bf189ed735ea6da0386cad4c108691327d,1
ko,988950ce6864066a13aa6ca2be71fe7fce2b9adca87c97a63ade69ca89dbbf48,1
ko,99fff0ad1a3ed087223b5a15f87df3187c7c139e2978130309a17f2330d114ca,1
ko,9a99b9ade13f575bad90c192bc0b3f68db3f50536503e05f6d96e489a0d6f4cc,1
ko,9d9ff4cd6998af363fd8c67abadd4c95daa8e76efabe7192be7b9f86a6a88b21,1
ko,9e616c5b83a0b9802b491e605a92ce9ece37b27a144b14a7d1c2ca445e0b6507,1
ko,9e8325c02609f85ad813561c6b322c9c56fa0b99ca4014c7ef205130028df2f2,1
ko,a06cdf563d603cc06087e9793932c4e119eaf1c5426da2451a92944413b67a5a,1
ko,a099c51f3290fd4b3355a63c10269d30c202c5487a25771b3bfc6b84128fde4e,1
ko,a1a8a9b9f6d6437f7ee4c3041cfd8f7b24d8213468903335cc718b51312e527a,1
ko,a1c8c0f64ad2ca9aa041b49ab86c04c337c6718e0a7b216ecbe29f83dd879056,1
ko,a7d74d462a1610932ff8fb83d930e27b048d4f6459f697bd7ee0b7dc3942ff0e,1
ko,a8eec563a4b697863ce0718449e9ca6c750326eaf2e8b4b72d102aa78a76771e,1
ko,a9d0aaaa3b2daeaf3257c862fe515a4ce779364404990de26a790c4898ec98aa,1
ko,abbd88e2b36da7a70173706d57953cf28079cda0644831b53d18381f54123ff8,1
ko,aeac99519649577f514c17204e2ee601b3dbb1226bb6edac650f1088f43e0b87,1
ko,b37325658cdd7fe7e31249d21a211f202099dc8b2aab990ac886d374738c9d39,1
ko,b54ecc6a7475339cdbc3a0bbad8dafe279daaa32cc926df518c84aaa9937729d,1
ko,b74d5268bbda37b7afb4ed4a6494c91578dbe831bf4f741bad8d73ca28981375,1
ko,b9f9129d0eba3efe675acaee869d7dcf4f333179fa07acddddeb08dcb0086307,1
ko,bc00217751dd62631f627fbdec249aae4386e00c80036c228ff9cc306573b9de,1
ko,bdb6381d74bdbe13008c13e25af10aedf0efa2e31893517c8eb1dcdb42472086,1
ko,c1119e15c0ffeddae18f4048305457da0723a3043101dffed5a49e5f98c21ccd,1
ko,c66af34d9b6ddfbb279525f9da2463dca7f2a525bc72803439e6a9872abf457a,1
ko,ccb6efceb4e065bc38e8d0b70365416dc1c5b9ecc14384c10952ca52df0a1483,1
ko,cd80d13bce15fd1f2720de067e98ea041b4d4b69feb870163b80c80ff834c954,1
ko,d5167aa9c6d901c16cafe79521949f739111a8c7bb77410fee5dfa5500729ff4,1
ko,d54e2f1122798e83fd04d187ddf1404181e0d9f3e4e6f936a493516ff477aab1,1
ko,df8fb4e1aef86b643f94f256ba9dcad318856e6cff01a09ed06fa73751f43eb3,1
ko,e0b7a14e5dc10325a13609f9bd6058194e0a22ad79816e8e2ed3b06eb135ddfd,1
ko,e262699ce9aa50280f7e8777047af166fa8c4e8db5188184a152db1683483ec8,1
ko,e615f7262f36b2d0d91aa376da82ca558a612425cfadc33c84ffbd10a6310e2e,1
ko,e6831ef3921e78f00a5a3f48b5a2ca0b365f606942297e0c0344d5c54d0624c1,1
ko,e71a8671a8f99c26d51cec543e05338212a53eae63ef1279b463d924b7452189,1
ko,ec21a6918e83d38430dd38041a361d15efc2606fc464af2cf85d36dae9868eb5,1
ko,ed2134b2193754d170a3dc589ffe8a092118ba055413b478cceb06b14ed92100,1
ko,f1d06324d35da219fef43522f95c06b081519f69c0025bb218334b231d9a5193,1
ko,f302164d339900adad4812663472e2766f298516b387964b6544535872f09372,1
ko,fd43b7702327e9d6fdc8b5560ec142f13a51c815f2cf442166d426c944bef806,1
ko,fdf005a2f5495a7b7ae59d8a4ef02bb5b48a3c1ccd028d11bb7662de5ff8c1d1,1
la,6bc72210e0b363901ab5df4e8ad3cbc40cee3245397173dd92ad94788bc58f63,1
la,70beb37cf39e97e3520113b2a23e5c9629ca3a0869a45f2112072b7b8018fd4d,1
la,d5787a19f6e0797c59d612af97e292e4d13aede77feb3bf16dd07e7f86925cc8,1
ms,08d8f5b5721e88cf91f3e323828a78468dac34d6c745d4b699b49bb2847ce1dc,1
ms,5fdd8405c85aa03de6423169cebea724e157fc2c988a3ab937bb8b2873c35b4c,1
ms,d32511c0cb07b5d86c996a70987e48455b91c4c963feb3ae915fb3feeec6137c,1
nl,1963d986c17601d28f6f74fe39181beed24785f270e8d00a22e791f86222e4a1,1
nl,1b4bb637013de78e163b829eab1ec9eadd8055ac50dcb002513e11c8608e6702,1
nl,4e33c9bd0569f459722fd180632915c937ae43c792b0afe173d7c38cbacaeeab,1
nl,585f178faef2088bfa3df93e7255bd3520dcdb9390225b4ffc884cfb8726a2b6,1
nl,7c46fb3c87c85f3bb5fd9ffd13d30885aebf6172fca2a5ae2971fa92db84e23b,1
nl,d5cddf110d624cebdb75d61555482c1e0548d25108bd0b19673cccdfb13ba3c2,1
nl,e2465bfbe3ac16f3dac0f432c5ffec51a01fbfcf945b3da61c91c9e796740baa,1
no,0cfa92c174d02d5322e246c9ef1c6c2c5835c961e5d176dd45d29f9fc903fb06,1
pl,004664c0c805cf0a3c04759af1a9df97dcb418e426dcd204be05e04701de64fd,1
pl,006a9433659de20aae33c5f1db8e874a0b5fc44e743140e796c39cf566724612,1
pl,006e0a5d9bcd8743cd1eb6a7ef38aba4b6bc0a9fe4bc4b871b40e9285011431e,1
pl,00769381c0f6376784d0c8a5d6586a430cf3e739bd14c42ff045cf6c2301dfa8,1
pl,00f302ad7cca428fc7524491205be0c92f584cdc9b8d1a0a5a130e392ca1596a,1
pl,0102bd05d31763d90d60adcabd3b81996c6a8df28e21e72706c61889769099c8,1
pl,02ab7e7f8ff74cc4ff5067d2575b10801b1e36973546a85be3392cbe0cbbf898,1
pl,02deebde903eea764d8a6a6bfe995a537b61fc358f0526a860bed2f01b9f576f,1
pl,038e056a1d697cfb9c57d73b914c08e2ddeee294c21e6eade0efbdeaab78e943,1
pl,0586bbff117bd0578132014e82baafa7380480bc20f12b9a7dacdb062da4339b,1
pl,06c00a22a6b8b2c2a0f3758a9157776a40ebd16768deceba17ec42a9f6f82060,1
pl,0776fe0acb46128a1af4705ff20979953ec8118feb7faf85a0c868dff22289cb,1
pl,08ccfbc5f3da7a4fb4034baa24590a247b10710b46dfc41c3233cd80c3ddde8f,1
pl,0911b01c5940e81ff6bf142c2edbcda40e8b48d20a902db66495f005baf0e492,1
pl,094ba29c3cbdbabc545ad34c746169ac4389487b2886e159da6e35a9e0ad44ac,1
pl,09c24733c455483cf9c25da904d0e41fee37899beb320102d8ba328376f99fa7,1
pl,0a0499491615bab395ac4532a482d2978a01c281a15286182ad4fa2811b67e42,1
pl,0a8ead0315e1c1f6a3f8be94db184b4605ce688084db1d89280e76ddcf6a443f,1
pl,0aeb79018d6b0a1eff3cb5e9ff6da0d8418c40dbcf01a195e792194853f4a126,1
pl,0bf9acd7620d4a4f261ca1e929359fe6757600de5a4914f31ea404be4a715dfc,1
pl,0c53e3908d3a43a9df84b5c8d77ed4777018426bbf58f543ed8236951ffaac5e,1
pl,0c6c25d14fb5919dc3fcedc3117c9614eaaa5d1938a3b886c2055ea8bca77138,1
pl,0d438d98420d9def15b09d5726b7ad62c18caecf95eacf2a1c1928ba68640762,1
pl,0d7768a9c3f47783d4a7ea9114e448fea11dc8ee35f5f87c768a182ca7dd4577,1
pl,0da4bd1961e24d7eb34cf462b0cbb6438ed156592b3bdc25dc656e60e3f2ad8a,1
pl,0da713a0ed0766ddbd7a772bb8a9f3727915dbfefa12147a25a16695dee6b833,1
pl,0e180a2db391f447ab7a8b19b0de46ac86339a132f3dc5ed12caf58a5f4ef95b,1
pl,0e33cf2d8f08646c2c6e685f927f75c80db86b0df6e6bcba6c1c1228000dde65,1
pl,0e61a7e8121a59d19c6655b2290fb20540632f6ba64d946f4da5308702eae795,1
pl,0e950d767c2b961fa6d4aa48a303f8d5d32fbf74b415f7ea5eff291baffef815,1
pl,0f510ce486279a1289991438c71cea63f6ca97cb67ed30605eca4a47d66f69f8,1
pl,0f52668bd866731821cbbb64c32e856314795eca3da65f1de92ca58b6ff4361b,1
pl,0fe42f1143cc0ba6a14741f06cb01383a8216bb6fc2868df1954e6327ecc2fac,1
pl,10cdb816383aca2259ea723613114620330f21de2c360a8031b292327874f2d8,1
pl,10cf173af091a667cfaccbeafac8ea84fa066c803f853b37c12fcdf83545a753,1
pl,10d5ba61d9a913961d2761cd82b77c866f23aeee468545945f44582e152510c6,1
pl,114c0b1941646ce55d4ae3a11e12da9f68ef379b7f64a88c17a2c0cdb14ff7e7,1
pl,11805541e8e3ab70094cbe6d2de9ce493cb32f3e76847e14e8c45c7b4133fcc1,1
pl,1192368821feea1f5a22558efbe931bff48b134d9144b8e02d85b35683dce713,1
pl,11a299efeff964df6b3b9f91aefbca580b42e0bd2131931731c6310390a23836,1
pl,121d98c9edad07147c2fbf400ee4e6cd708124f875c2100a4c75d9066fc3efa1,1
pl,14622654495e107deece002825908a31523b4e4e0179128e7bcfcaecf69c1f56,1
pl,15f68e527df85c5adb46c82a21ff1e9f58c2aadc87947fa85b7c55f5517b5527,1
pl,16210621d6af9c99c7437f1433386bfee1378e37de5c78b50f3b92c8c51e438e,1
pl,174fc97e572b5e95773c446749e6e14c89814fb515dc424db6f3bb9bbe8d94df,1
pl,17b00167aaf20baea62c7766ca8521dbb7ccfea6fee56f6a6a55c3497846db39,1
pl,18055cb20a588ecf120027cd231097b5fc234788d0656f5ecb070decd5d9ac84,1
pl,18bae889cde8c985486dc611f496e7cf5568e67b97076faffb2d9f7ca49e15ff,1
pl,18ee994187eba73d03927efc2f12208e6563a136ddd52125d6af74069c77d0ce,1
pl,1973e499fa9e89d794e7e5e46ae34aa08bf1ecb79121722236c86d4050616a05,1
pl,19b43d05fd167134a407c78d60db5222229f53cfabdcefd7dbde69f3f73dbf4c,1
pl,1ae01ca9eadb207ca30f3550bfd8269ec49bd0c00fbb1dbd881fb1987f2822d9,1
pl,1ae9ee03ad4451d7135bf70dd0d5368c5a5729c820f041405c210d82b8f3963d,1
pl,1b0a0c9bc9103ce10a0b5a65d79caadfc605a956b75a007e844eb86a7a0c1cfe,1
pl,1bb4447e8936415d5a87cfac141eb46441f3bef559d5325e032accbbf6de0958,1
pl,1bc6ca021b1993a12c18569e36135eb3abc29295f3eb13140a7ded1b6982944f,1
pl,1c07381370d168ff106c802d47630b94a47c544d33356cebbb0e080560aebd3b,1
pl,1cb12c4337178a0e29a74663e4baddf33af104f8b2a4bf9a84494c3a644042e1,1
pl,1d59258430c3c6eab1dcb64bee78a1c6fcc4aaf5b7b704a463876a1bc9d2e972,1
pl,1d7c0747373b1fefc63efb67ec483696c7f6cd08cd36952d685ced7bac87f7e9,1
pl,1ee71b3c517d2fd7d1e4c8b11567080cc5ec9af0db35b52a401cbac48a31e550,1
pl,1eebd051a354b695732b91afcb754e7c703a47fd9389f160d2cf71abc11b2710,1
pl,221fa2c7267de0df9dfc2eb960d44b430a76ca232340d0515ab46788c29afa19,1
pl,22973b9f33443ddcd8f011c27a359b9e16f278a18992c6f5ea0fa2f4a77293cc,1
pl,230c0119dac3cfd75732051ac1a1fa191f6dd3deca3e2f736ee82825693797bd,1
pl,2339ba418e586b5ffc6ea28766ff4c5b32971015d319f6d80d25ae515ede4b00,1
pl,23605b444d2161cd245b29dcf1f765bab4a1f9914d7d1017f0a15f56198b7694,1
pl,238ab2e322be8da906bc3c094c3d4f410612c6c1d02f3912935cade171796b24,1
pl,23a648f59c2a097e0db32d5bf163dc28b01191595985e92d64da86051c5e5738,1
pl,24055d14fb0de884b9c54f54437d7b8bf4e463769d4e6130c9e513f32da0a2e6,1
pl,24c52da87a6bdbf08e490f17e33eebec9bf2f885cc4c9015a612507c88bcdb69,1
pl,2519e84e779303d1912e3698d09fc2cf861f1460e8dc878404f85d0d5a75cd53,1
pl,25a5f51d66ba494f0ea0b3a058cbafb4ef1805df58592ea4ad7a428f4276aa0f,1
pl,25b9e495c361afe81106e333dc2b906cf6e7f2e70302b8be3d7dc3631a919118,1
pl,25df08a0d1508df94a9b3cbc2bd006836e1f3365a945b287349f1ab28b18a3f0,1
pl,26e5a86a437891aadb058c04cf11ff0d06a14ed1c650bb507443282f80137afe,1
pl,2779fabe58e64a827012de78b7b117f7df2325a3f336ca44502503089a1774df,1
pl,27db5328add888d97abe01adf5713906a811ee00a8488aecd850daf9bca6aa8f,1
pl,28210423f45dc8f1f2f1c519a16b2ea4abc6f72b7ed7949b467fb71fa070c192,1
pl,2826a3cc9f359c660939f90a6c672c2228f43e9c4ebbb9718cfc9b8854c6b934,1
pl,287e476aeacfcd7a4a1f632a2bd2dd0c42ef94b9e92081d663aa8a9738d3f318,1
pl,28aad607e632f529234fd3cf7e0bd711938f44bfd30fce5d3661a28672141fa8,1
pl,28dc3575138a8740904fcc8094d79e15c370b8e2a7881cfddbdb089c4577d9f1,1
pl,29f97bde22ae634d05d660dacec71a99f2246178f592a52716279fead9a7b221,1
pl,2a6fd441e117499aff3dfe59990272c097ff8c8ae7a65a8c1bee34363dff52b5,1
pl,2b83c7bfce1bf88dd190481c3d113695c96067089016ab07d2e410789513509e,1
pl,2bd0e43bcbc790247661d10e64a114295578d1a3416d696123b0379f49e14f0e,1
pl,2cb49fdd5a076a6a4ac6cadb312aefda724510b9b00c7616b7186676a2b25abb,1
pl,2d4e6ef2a9a2d325636b50b27f1ec6fd7b9990084544929b694001cfc748ec63,1
pl,2e2105ac22abb3b6924f96830fa4260ff74e9dba2692d9ccdc6412b4193bf1dd,1
pl,2ec8bbe15ec2c45eeec9e1e866b0a0197f904715336253c25eff24b5c0ac7e54,1
pl,302f52f3af14a134194a57b5fba1bf68f955060a341b69d0fbeb89e08ba9e848,1
pl,319d3b611e4784570e3f34449eeb2068f210038c864b4cb89590468f5d4ec00a,1
pl,32013bd50e500aaa5b5faac4715df090360a7739f696592fdc80fc849e46fb99,1
pl,328d6110c672ed8f0647fe8619f0ac670bf67fabd569d4965c2ee7eb327dacaf,1
pl,329ab2d4e8babd229cc3670c30f1112e6b5f103c5bf9a65135b556cd42f13373,1
pl,34c10da70e562d5a005492653d7b95cb2333564e9af500852e97ce0ea9ba8c4a,1
pl,350b40a260ffc2a8abc94f5214355b69b7e88c4671f2694fe89e379f2bb4175f,1
pl,35d17a5ba4b240bcdf21e4974c95fc82fb246b091050b6ae252cc792e705245d,1
pl,35efab617b13dff7edf1f26e94985eba9e0d3afbc6ed371a26e87f52a8b634bb,1
pl,36eeb2d1b32f856cf4aabfbf709145577b2db8a50ef172366fde1afe6beb1fae,1
pl,3779101eed343e1ad895755079a819aa6f4a2f1053d0d8f35c376755b87fe127,1
pl,37df422e31c3bb4497424dd91eba57997f3722946def6ceda0ae17dc41aa2e4e,1
pl,3803edc1580cd268841b2d0918e96ebbcc3a0d58f3d9a2647d39d624134888ca,1
pl,391943e839f33b10dc47f11582bd556489fcb5c35d0559d5f3e3a7bf558537d5,1
pl,39c2f61ee5f92f1f43fdbaf19764401813c482b87f9223eea57ea4b7d321c32a,1
pl,3a6347552e4387629e95588436964618563f981008350128f57c7011c81358fd,1
pl,3aef1d1dd461d6bda98f81541077e566404dd4108585e3ff1687d5c413c9d44b,1
pl,3b03b79f6dac8c32bbe3ed1618e459c9ec8d8faf2d11d87fecdaca772e065cd8,1
pl,3bfba5bc8e50b35d985d1e4785664648e9ba38b389fbf5917a4e460b9225c3a7,1
pl,3dd9af457ad387e31e7b4a16d2a8ba3622a90528fe1868b227f247aa82d1c30e,1
pl,3e58d3281dd385dbd09f767edc5a054fdae4b1e9e38775add440d7bdd98e38a2,1
pl,3f69eec0fbaffb31cd9d030c449746b8dba1f9154aeabbaabb250563f940d36d,1
pl,3fd181e34042215ba9ccc30ac704436e19214892843721abfd41461bcb280e38,1
pl,409a36bea1baabe394038072b36fa7b980b443115b4208b86dda08e801cff7e1,1
pl,416f1c0651993836d0c2f9e827c1c49957a7d4cd15b7200b58e1ede4f247ad10,1
pl,417c7dd6157e0c250454485fc662ff496f7fe5d5e60d6631a5dc07dde28c9095,1
pl,419c3f64af304f54eaf2ab29b0e405ba443192c0fdf3e42eed1cba99ac2be182,1
pl,421138a9be49ec0a6b77bfcfff596693a68cbb5263b7bea4077b2c394e42ba58,1
pl,42a9e4e5cdc17eebda87e741e763e2b935c8ec7f334db74211cffedfe163a0fb,1
pl,42d728165f1d6023cdded3c1842717a809964d659070bd02fb7cfbcc3815aba9,1
pl,449ecf9d3832ee02ef8e145eeb7690f02d4a391de2e22a13c82b4301dd2a6325,1
pl,44d0c1ce95ba363ead667879b65294bc67f2fb70d1cfe7592c43946a8559536f,1
pl,44ef2f6c6b9d04ffe18070f1f10a8a5d02e486748a5fad6ecdf6baaff8516fa7,1
pl,4604662b2354135de98c77cfbff2a8e7be504fa11b4628946ac69e3fbec172c6,1
pl,478120b2301d6572cb01443877fa0e80830838262376ae86fb9df19f0b7ba055,1
pl,487372d572ff44a40b3ee6f4d90274be9b09bce05742bfc93ddf6299cf050841,1
pl,48881b6259add33ce3d10bea199636df4076fe25b07bbaf4ade37e5e0319b4a5,1
pl,488af952b47acbe0d9deb0a19a6c77f70f729c8bce7798dc757066b98dc0a555,1
pl,48d17aef79b624e4a09ce75d93a708edc15bedae9bf76679dfdae0abec5e5484,1
pl,4bafb25e5e451dfdd7ade12d28ec670f75b06c5ef4adef6ba016fd2ae3309105,1
pl,4d1bc6ed24de22a195fa2a403158698ca80aff51e7802bfb259a86d6aefe9788,1
pl,4d5295046020be60ce5ee6c961537b84056f540c131fd30866e3a17d5ec6e230,1
pl,4d52e57de902b1de26aaabfa014486d820904735a04bb6b5c281a8d2f3d2fcd1,1
pl,4e03428a451a85634e023fca6021d60f31ebe770d873155e84059e1e65e1c9b6,1
pl,4e26982d0c7078f9b603ccd65ec9c0254955b620362a388db01bdeaad67837a6,1
pl,4e81371c9d7f5245698aa6f193dd9981603390d1b9461f0a85c8fda2c199279b,1
pl,4f959722db0f6bacb3baf995ed9d1134cbceac000cb043b3bccfc6c123807e23,1
pl,4fa02f5581aaa257edcaeae9928ad99737d4cd88a5fd7ccdd9fb2ecc4c3df11d,1
pl,50085bff300df79aa055dafec328038d12bea6726f1b6fa9dc15e76481025739,1
pl,50cd9a712e2c23874b1bf2f7c336651c8ead23a55804374a31cf34007e477c68,1
pl,510e4519dc98a521e9ff16c2cbcdb7e976e792e54be20e6611aed1ee5a40b7e7,1
pl,514ce47de14c186fb5ac6b014be7f2fe7f9fcd7f6524fc2486157c1f7c6bd1f2,1
pl,52107dffdc080fe8733905005a041e5dd3548cc1ddbe0734923bdb04f09eb386,1
pl,5443e4e5fb1c5656e305791d485fb017ed9be89f0225aebff0787079ed7b898f,1
pl,54be1e4c8770fb39a2b674e79d1bf2cf382835f2cc2ce46f9e970fb4ad34ae89,1
pl,56a787ab1b30e372abcf65d24507ff6ea8658a0d8d8a3b624c4a36cade05dbbb,1
pl,56c682d5ad2032e3b52df887219c4f0d22e09e17b4e4694b49dd1877de548c82,1
pl,579ac280634fd93d3eceb10c108974c09e87c348bf9054de7af510bd91934bea,1
pl,58ab078fd629ed850952c622921be8a5939056bf3abca2772d9ad89c75cb0f37,1
pl,58abd216904e31c824f48a28a8424f33af2ea1f029ad5cd1f1945a1da77ccdf5,1
pl,58ee59b104fc4fab6208efee6cda5d3c0dacf76828406de1d1b1a53c5704af66,1
pl,591d6dd7ad4bc5dcca4e4e613b07b7c299da78a1205c9da452372615a9db6c16,1
pl,5a20842dd07a7df5a5887edc64bffa15c903204d683c743ade6859f94d1f536d,1
pl,5a3f62a5a467f0990e13c04708489e5cea391d30551cc812a9b8bc799cd0f78c,1
pl,5a41423d9927a83d84efe91392f32aa527c52a09f36d35be5203e50952ddebd9,1
pl,5a4828f5da1baa8e101adff23f10a7d850dc5a15a679e51e75d1f55979118c84,1
pl,5a7cf0da7ec19ac1e4007bb1b245bd60f7ad63f293cedefc72821a43ab5c3754,1
pl,5b4b21ec06f5a303a6a1fc42c6a59fa5230e2d0140c084279cc03fce03e2712e,1
pl,5b5186f2f412b7f0e96664f4ae17efbd24351cf39a0c0ebaa9a55a500f89cd5c,1
pl,5c812698e851a03e136987583c22838141e190306a6e1ff02e74c5606db39631,1
pl,5cdc9a783505852d9d52fbef21b6f38552fa2418ba6d09f58ad307facbf16da6,1
pl,5d8566bdcbbc56327b75456cac5fea1b56b31084a7b82183103cebbd25c34f16,1
pl,5e819b6a6fa89824a48c7d377fccf05774220fea8a8f90658231d8d7f61c70c3,1
pl,60618108bdb36584a60357169d1ced663016ee7bd96141e8bf7dec24347b5efa,1
pl,60bdad336556897612c40d5434b7820804b52cf02d2ef416f84c8a4d8c5669e1,1
pl,60c0575aa5709f917360b3476ba3a9c0d27cfacb64d79d2528144e1fccd7bcbb,1
pl,60f011654da9eb44f95af42765a6b6d68e9cfa882106052d0b917eaa57cfcba9,1
pl,641de54d79add6c59586627e9cc21102fc9fb778237f367c23a306797b16ecb1,1
pl,64e6572c04364567dfe322f18350cd17245408c22dbe4c6c1869558bc083703c,1
pl,65410ca883f9330c33f06b718789c35b2dbed778650af6dc97460b669ec8de7d,1
pl,659e226b6ba4e459144a0a3dcb58e96cfffd33bd9adc22f8af14ddfbcabc0c4b,1
pl,65f7420187b7dc4f06ec084960303a18d454475ceee69d5d59e545cbba88a881,1
pl,66913bb485fd7ae107a4d7d4e9e50267ff2b218ec414f158eecda6a37df1815a,1
pl,677ad49bb318b90f64982214d3e7ce065921eff51ec19d2e21caf323363f90fb,1
pl,68553580a07e74af38a937fdf900264806758d4229e238622d709d232f05058f,1
pl,68e4153a591dd64da5d1a0c37eaff34941fc11542e02e5b4d0b362d8035e08d8,1
pl,697c49e594a9b98538c1418ef846415a4e67306431e7aa3d675d2dd32ae1e17f,1
pl,6add316a2d00a0d4b6c634fbcaf8f93185af6f20390ecd4695ee42e43d6f262e,1
pl,6c5850763253dd15a737638338a401af6bad3437a730de0cc39765056b3b7093,1
pl,6d04e760d3cc1f7d47381aa6dce777bc6e4bce8c1e41ba8298b93023d9fd6f73,1
pl,6e225ade4619efb777077e567f9abe94968968ce799a5de30eb52d4d9429d450,1
pl,6e627ed9470b954c79477ff2acefb817051a3a83b2255dfd7d7fca97c097f947,1
pl,707e40aaa55457655ad856d0ccab21d7bd6276c2abd392af69813ab45c74b48d,1
pl,7111ace6e8e02a86a0ccdf28b4a9ea6e3bb0bac45ee5448af1c1e41e5851490d,1
pl,72b03fe8f6940366b40470be7a8626db5351ebc6a76c029e0ce55b8f57e0d7b1,1
pl,72e7a0b3c6ab0c1d16732e41d63de5c2fb83fc4b84dcf25f115800b2d6754701,1
pl,7317e7c5c3fbe0e46d0c41b73bc705dd55985268c1aeee4520750e19a8b86dea,1
pl,733caa0323cece8cdedd73bf8b6d2e422e8816a14813d780da1218149b92a795,1
pl,73dba5233d066742e804720bebb8c414c50dba97a3cb6571dd81db6ed47a69c6,1
pl,745772c76dbb4e465c508eb7cc71c0d53037cd37cd04ce7e3c01938d5cb241f7,1
pl,749e78ad37798b5b0658ea7fb9a2b9a9666004a95492d187ee8284af96522e82,1
pl,7592db7072810d7d0c11a5e476a2a5bf5ce590c4e8c55ef53a4175393d7eb3ec,1
pl,763399beb1c5e78e8616e038c48fcdbf7c60c1c732c03fd54828ebd28befd53f,1
pl,77cf4207051bc3ef7677034d8d3116488a10a0c54ad255c56ed779f8ddfe82d3,1
pl,7870e979122591120ad680224c257ec1a4548ad94d60f3025e1b59dea57b17a1,1
pl,78956dde2ed2e17aa7449d8e7930ad8e60cde39b82675f3a24a58d213889ba23,1
pl,78b2fe0e12e67869abfd9dc9126f3fd6fb0340be567770c99b3d6949a12da1ce,1
pl,78e0b4c6676c6ee1482f472ef89e1cd7206c6b7816c7b3b9890992bb657b2de2,1
pl,78ee9fb370012fc1bc4e6ea2df006a1ef1d46c82370669894f2230bb25f83773,1
pl,7937ee72e8d39b7fbfaab59d59e4747742c23328accaaa0da15b2f38e2583c8b,1
pl,7991328eb3413c9a9621a4b3eb559c7dc955bc6ccd2aafcd9196f637210e468c,1
pl,7b767e3b1a8a589c279f78e1c019e3aff1d835bc9c23524ed9e451ace00bcfbd,1
pl,7ba8a7e7249ce97f832c45f278e6ffc1db870085d7609aa25f37f8b9c00330d5,1
pl,7c56ed6fffd20bd3f74fe556f3ce3e533d4a34d9bb446b2740b310d64dc1cc8a,1
pl,7d150b92daac83317e046b02114e786032edba929390451f140590d67a049484,1
pl,7d443fbb84d9feabcc7bd7b720a20e9cbd3dcef89c965054d7f7dc4ff3c01a4d,1
pl,7e1cc2e4dc89e48248e29083b5f895247843ad7ed7f8ce283f487e15c478a872,1
pl,7e3820ccec79d9fba5eb8390d15d626b36b564292ab8920526d6683a24c9ed26,1
pl,7e50edd1f7775e8db71c8daff79464851169bb35a477a923f3cf7b4958b21d7a,1
pl,7ecf4179f832871a677945a23c5f72c7359894774be3fc7ee36580210f99d695,1
pl,7efbbb724799ea909e40c7fe890fd1e1c1d22c0220402991cf0703189108b0fa,1
pl,7f3c3015335c9ca5db8228f65e7db6d6ea4d61a18c9d9669042efa0c6f2e3f2f,1
pl,7f6f26fe4a0bd7e58645c56adf83a64075256662055e64ee3ea869eaaa7e1322,1
pl,809f46de3967b41e53b183bdac4c525de38de6f9c7f3ac6f6202f5d0c284faa3,1
pl,80ca3ae133cee67c43f9aa1f600144c02a25c1224fdb4c45118985388c890723,1
pl,814e81abf0100ff3aa66b18330d8a1e2ec9c075fdbe80ce7d8926cfa7d761923,1
pl,81f0cf5e86f789d84d46a79382a75cd11162ad877f6c5918e2b04eaa2ceed4da,1
pl,82e0c8ea57ae161b69318d0cc8a5edfb2fc6e2306d8b442195db08f2f9ca49ec,1
pl,8346ed79c26cd870c25728a86732a31a64cb7b15aa3c0b430dea203311b77706,1
pl,836b6e66d71f7f5ab971f5cb8a451c27953070be75d1014a2e82ebed930e24c2,1
pl,83c5d8369ff9736c068270f051fb7155fd98f17e934caf8affea63a207adc6e7,1
pl,840974e46956152d4bc5c6aa164a3ed7c7c997d12d82f5935ff27848a0440d7c,1
pl,86e42922e0174fc51981bdefed86399439d609fb3ac409dc7ed313c4b5825c6f,1
pl,874af6edb97c2f8163f96d5e85db7dcd5342a86b915150de4880c3a15f7faf83,1
pl,87ee997ccde51dfea244d89d10bed832ea322a856e53c50dcd9c573cd0823c3c,1
pl,87f929916ab32e96ea635b353a858dcac6454a1e257586086afb4500da9c7a78,1
pl,886372b0c93d710e5acea960dc79478618c4dee23dad85716ba31aa7a1a15eed,1
pl,88dce470d45075322c7322eafadf32bf57f9f70c524465bef2409dd37068ad6b,1
pl,88efb8bf7ee6e2b0faf82484b866f3ffe50c16bba4e93ca619424c4a904f1830,1
pl,89988c2cde022e626842aaf7e11f025de13e61603b53be905637e26d1dfb4411,1
pl,8a9af0bf4cbbe5396b2fa44345e1e7b48f052d1abf4741baabe7504aeaef9320,1
pl,8bbad15c49d413d4803448d44582b6f645325c8d6eeedabd0cd5d375eae4e668,1
pl,8bc30662d88f2e722a9eb4b1c4e1b5ffe7a66041cad4392f60bfcdf59d8fd10f,1
pl,8bcb5137fd7af3afa5a1f057806302aefbcfffc382b1c36ca16d6a7f2f6bd7d8,1
pl,8c292e9b5af96eb9b1c40f43eaab905436f7d064772dde3166e1b062da73d405,1
pl,8c3367b53c5906d5afe2073ef43bdbfe6bf13cbe550a50a86beea1c63901e0c7,1
pl,8d54d7124c9b07e4b67cbf35311e5bf31c8e8cb4c4fac28daa199751f90204c0,1
pl,8d95a47473bd78ac3af2e59df46afea92eddd9e2afe9d86e1e74965d6f23c9b4,1
pl,8e5bb15fe5c8ee0eb9d41831ea10d27dd221783a10c1670bd09fd4309d32fcd5,1
pl,8e8f48f7986d6bd3d736af3e6713e53e471c449ce474d69bc6a0b336df806e74,1
pl,8ef30d359d13df25fa0c9196768f045cf88e528e0316d4de580c122115636ff2,1
pl,8f0b8c4c70e9e44402c5c2e4b33184e4c0da37cd15051fbe0805b112c18e68a2,1
pl,8fc6164874ae4d4e655b4ad9ac88ba1afa0a31b70dbe1b387bfbd3a0542429c1,1
pl,9097f5a633beb71283ba69ead5c9d9bc6afb30582040d1a4bf5c2cdd4f1d2cdc,1
pl,915c0dae4d10e79d87831419dce2e042e46d3b8a5cda69b4b32895f6cf485719,1
pl,91735e4ae6d9a8f86b25d31866a3c1298af9ff29d774d61e14470982b46a4066,1
pl,92242a5cb746205f3d94788d9396d4b619e7ebd691bdd576f1dc6ae536588425,1
pl,924c61edf8e5b315a0984c17ccf99276f8c44d8a50f40082b800d9957d324677,1
pl,92dcabe2f6e755be4ca6ad43fed91235e370f1621eb7568fe3e1d7cbb6293802,1
pl,92f878bbfc1f865ce6c0f1d730a90825d9a3e50e75f6f5ccf60a458524d3ce1a,1
pl,9306260db8475230a9daf9467d167a724937fbe0058bcaa154fe6c2dd9665437,1
pl,9328717031ef97c9d4d0b9c48bc1b9feae96deb9ebd9c7be14233508e1a00783,1
pl,9364ffdaf77abee1cb59ec82a7b36ca2666623fd6a8109ca44fedbb903d72b6f,1
pl,93bc33a91c997ad3aebdbe5ccf9b561f940a9ad4dc7e3f4ae0c4872e4af90b11,1
pl,93bf3563a2ebe494e56d6582f93008f256039dab39fe8dc9dfc97d5b8bcdc5ee,1
pl,94555b45b636bcb57ba7271118dc6df8722f97bd1f708c62b9495f91b91d4dc3,1
pl,9487c4293e084c60b9e9cc27fdb74dac1ab67f765c400f95a3c757ca20952172,1
pl,94f4508d5e030ea0ee156d4829d07d09962fb163af51127533b45d156188eb70,1
pl,9539a6de2d1bc774020e192488b26c5b95c0325fd8587b84ee8ac6738483a6a5,1
pl,95741b8f14ac6f0b3d48740bc5e1531a5ee5197928fe0105c6a4ca12ff0fbbe6,1
pl,95f528e9d9ca4e82973ed1d5fe8ec3ba3c2bdfee59ad6c4477c532df63afd4d1,1
pl,964f308fba2add608ace13a88e913a0b581ed11bd5fd2f502ba745d3bee17bb9,1
pl,965f31d6e8654eca50f48753604275fb634568ec9e956e34e58a4d9fe75af919,1
pl,976f0e590be5e0ce093f7df0336cc80ff9246172db1fc156245f362f3c4551e6,1
pl,979b9fd46539acb5fa344706128dfe0b3e7a780cc997ee585e3109e49609c893,1
pl,97aeb709339a10e9133322cd114c83874357de6189289c35d20179e2ba24116b,1
pl,98aea3b64c61cd95ff52624a984c3d5811b65c6edfee79fdf288899760b94586,1
pl,9943f4c4fc734265a466d4cf9f5b4ef02824a57ebe97f48581e74c691d3687f8,1
pl,9946076f34649c715e35e499f4647d5e946788aac64878fdee8e9089ef77754a,1
pl,99eeb43f2b74a9ced0a321249f1d75e84b5e62408a6b8ce5c08a94051379862f,1
pl,9b7357457ed0c79d1f27df3d49e329df74008668528818204c28d610b68d3c0c,1
pl,9ba60a42070e4ba50d320ce91035e8f9c3482a79ec3f8e5617ac4969aac148f8,1
pl,9dd0013eb93ebd28c3141aeb69e03ba562590c7d71e3595fa02763164bb67dec,1
pl,9edcf8405564511001f99a3568f0f585cf313754b43776242a006c4a8558a6c4,1
pl,9f67bedeb6b5a0a29f4d1a5d3b9e44926b31d6a80b02b47ada041ca5fc2b4e51,1
pl,a066bcdf9bf8f1259f1c6a21cea46ba96b48ddd0fd5885007984086a9ad7aaa4,1
pl,a0b0c1d4d5741bdb984960b14c9b5cfcf291d2b229932355029c830c8ba8db0d,1
pl,a11af2e1f134beee8ac4219b4fdc5be0be8f74d2e24aadb4ffc987cec26f11e2,1
pl,a19cc7df2b94ac38e9a88beb890cce5ca5cb244dea861e02ef1946f1d15fa4a8,1
pl,a1e05662581d52a4ddd7e4142bfab0070a5733f44d7027183e7021138d5307e7,1
pl,a213747487198a8b3dbc294323c00bfe9f330b2c86d29582df96442473fb32dc,1
pl,a299a414f794fe20ef459810f6421e9fa4bf458f2c133a036c7f7b683a6e8b54,1
pl,a4844b500b840fff17bc9fdc294687e4760545fc7cc7ee96bbd47c04763e4a7d,1
pl,a56056df02117afaf21833712a4d41b028ebeca5d6003b3172fe4e0140317a04,1
pl,a5ad6b48330ca7a63e5a3bad83e241611abecae7b168b0ee231ded6c2647fc33,1
pl,a601f6a750e7a302b1377d0e0da012dbaf3e654027ad3194ef2cc99621d36af3,1
pl,a6758bd2b7576bf2f5896b53dd77c4c14472f311900ac9246f4cedc5c619e219,1
pl,a6aca29e7d70a6230130374ca0208fc8d635427fce6a55df3ec84b3aae14fe0b,1
pl,a6dc97dc1b6a6b22341011caf434a343a0fe80379e64d94779dca8cda1a96b6c,1
pl,a79f61b7775c1394ff7c8e77cca4ea5a160027723806fde437d54c809937d103,1
pl,a82615968ff3fc620ab3a987909816bc4f6d9a6181c7b16092ff30efac867891,1
pl,a84b9fad97d6a8daf604c565354f81a4f1020ca7caaa9ab79868c448bba9cd2a,1
pl,a9349b0ef16444cb2b33380b2f19482dd8455b94518e773faeeac9a1bb817081,1
pl,a9461b94452f1c68bf884925fc776d6efedb2fed5b91bc5377c070028d64c8a4,1
pl,aa27facb54e1f6f89b13a108c238d00606bd346f9e3b61342d06ef6491d30cdc,1
pl,aa8e0adf56bd6b0b98c24a2d5378492370fd9cd37f7aac3bc6af0150dd4f98ef,1
pl,aace0d330cfd515181ebf49c3a917be1a72dc165baf792620790db2693e90e03,1
pl,ab5bb8e27de0bd3f8f878ebe0fc77f7a671785486a836203e32ecaf5b29d889d,1
pl,abda1ba869aaada4b00b5526f32b85ac9cbb154fbf93dc7c4d6c2b60cc1a057c,1
pl,abf3b0e788d422306204a7e45ccbaaf18134d5174ece0d0d6a22e8386d41e39f,1
pl,ac0b3765f79c174f6175625a70e7c7335917fa26080a60b8bc408b140fdfdc64,1
pl,ac6341874c0a8f2921219ef3593f31b3c429942800517ae3d83ba613d6e4cb28,1
pl,ad0b60d59685dd0a61e517da60c4c259a09ee17a0149f74de16c1a6c63bb1c53,1
pl,adc79b3cac8b06926751f81a64da97eea9e622c25122e7e574f054f81867dd94,1
pl,aef3dccb85d04c5b633f3361057f009962d17f8cf50329ed804d34698eaf894d,1
pl,af0197c034eacae8d723ac1e89dc28ef8e5f18fe2d8c77790c26d044e9eb405a,1
pl,af0aee61c1e68b35918a2feadb3440fdde63475d4f0625b78eb2fbdc1bd2b88d,1
pl,b00c1bc6ee67a4f56a624270b29c5d9ab361bf4dd024badc343b3145c3b2bc54,1
pl,b03aaa665bb0e0f8a5d3c6a89559d7c56f2bdac88e028afe1ea86abf24697f3b,1
pl,b06572136db64733f658fd0f3e40bcab7a079a488ce4ca3435e075691265683e,1
pl,b12102d07ce2c1b41f740e988ed86344c18d5375cdc707228dee7485e77153d6,1
pl,b1ae7d8a83774715202de3c64d80f2501a18dfb73c17859f64144da15bcbcaf2,1
pl,b1c76f11a7715e94ec3f6a377dd152204d1c1fc9a1f88d64797a15f72f4e4113,1
pl,b21bc1ccd2f2f47d3689a1a1a0bd89e568ba3c912e703661afe7e91946db7f33,1
pl,b37cc11ffc236abc9903b803909d5c7c8ec4b8f8429839e877a36d6a0cf44a6a,1
pl,b47edaea35ffd8985d5c8e8e53c2e2b355467b34e1c056a01ede350ac118e7c8,1
pl,b4a934b9b100fc1d663802749e25c772d6bcd35f863ce8be21a005e4287503ea,1
pl,b54943d762ac1dccf4154c91d4fd0fd6bd7b43515365e0fd1ae8a86636e1e127,1
pl,b6c6ee9e6f72a3154e1a0082d79c699e90065ca7ef0ade5a972f0fabaf0ed2be,1
pl,b8da3144afc95ebb169990a21afae0156c4957cf4f4ba86be5906805101f2081,1
pl,b93fea69edc61658f01ba90039a410349bfe9580f1d8fd773a5e32626cf07c87,1
pl,b980a8ba907d4d7aeecd7a6d40cca71e5d7e6c766d8ec1fa23ff6867c69416be,1
pl,b9aae5f3dbebe5436200139945f1b998ea3788691751974a16244db511efed88,1
pl,ba0ba8e3373c57ce740ece3489d9eb7654be9e683acea9f5170f8eda80296a36,1
pl,ba10912746f909dad4a01ad6fcd0157731bcfb7df79b7e8b210a2031aa09c96c,1
pl,ba432017a6d624a34681d18705ae09957afc5ab7123a8ccb356d2f284499184f,1
pl,bb31bbd9492200e7b23817eae2febb9f84b2a5ac70d7f35f91be947e987ee1ae,1
pl,bbaa005bc907c76a548be7a3d1bee213ed4d8095d46c0a6ad221fb70704e866d,1
pl,bc5afe6d1f49db00c23b7850db5f851726ac48d77853b2fa2ef61aa7f99d4fd1,1
pl,bd2397d9d0824829674e1508278ac1b18e6da094dc1eae71e47042429af1cbbe,1
pl,bd8378b6500e57c40e443c1b4f21b8e21926cb3342170a838cc0126874a4af73,1
pl,bf4cfd40da8a3018cbfb3c22fde52ad361f020d9c2288d0287a1860d4cb848b2,1
pl,bf5fcdeac3112e3757b20c2877ddcfb4668b3df0d1b1c27e9f9fb3e33755c289,1
pl,bf948bb2581cdeb6aff718b5c15bde676d028160732ac68496dd0801680d4fc5,1
pl,c04676c8bd5758b551eb8216e89a41c1c2c76d021823b5bd2b0b0508d7946557,1
pl,c09468bf83b63df92398b36981233e9ef10f7b458a40f41e1da19cb1fab75bc8,1
pl,c097092c516f4a99f4a8dfa389b1b896050a87b2dae23f8a96737956a8e32d3e,1
pl,c15f46f77ac44c93f32f7fbc09bcaef58cd7512f3a3146377c58ddd9c00310c0,1
pl,c4087f32e3312907cf7b892cb240b57d3992024a9e0753546038c1c72a86259d,1
pl,c4db0db05798f75fe038315a1bc4eb6a99d725f71e206da97b9ff1002cf3913c,1
pl,c5c9535603c97d3a5e6bb4ec143da0db89dd501fd70c1a083f4ac97485556cc0,1
pl,c65daf38e37cb3d4667fb97616596d35de76fb7a3e12efc7f9efca45f93fc7d0,1
pl,c66e0786d3f0d9c7db8420a213535866d634af4ee25140049e2b28057dfd6e26,1
pl,c6a8483feca609f035f1facc0430fc896d73fad4c176a2deef50b8406281eb4e,1
pl,c6e3faacfea1a29427e36846663843a3be298254ff7e0eacd45112c7bae0d92f,1
pl,c7a3cb5aee0a552051b5f1bb6db038a9ade06451c5bd8511d6ce5519c6028fb4,1
pl,c986c15324b9198898f49a96ef6d3a0900cc0a79f789d3559d2c11d8ba007705,1
pl,c9a19825a13b1e2410289e81058e27cd1989ac47f4efce8fe325a9c759e2d7a6,1
pl,cb1b2a669203a9483a152e8eca1592a74ef38f2319574b0784d8724a7c864863,1
pl,cb264bfa146be332c6ced4b67cc36a57a97305bc7b8e58357ba1875b97770347,1
pl,cb5b213281b79985cc0811c508dda6621f99f7bf2905b6181aafa3dc3131a018,1
pl,cc96212fb832eef2b9aa37c5ae11565ee8669526e4b903f21c81fed3f1811820,1
pl,ccb4141b92b3dc84ac492818a8394af96a485506a8e632a1a6c6e0c85b8cbb73,1
pl,cd41d0818d15241c1eeefaecc3ab225c7b47dda7df87d90528096aeb0341c5d6,1
pl,cd8c10952fb3ade6eb8044a12b74da787e3df99fd4a9417b5398718af4dd2cbc,1
pl,ce0f28e67a4a774d0c3fad05ea36e540bf6dfa55f5c2bd9ca7b49552130178dd,1
pl,cf7099dfeb4224e67b0fb7a7eece06a0e764ac0054642be686712acbcbe810fa,1
pl,cf962d3f2dcfa3f8fd7decc5f6404e5a80ed55dc9599c2387157a9a3fcf066cb,1
pl,d016706b6b0d340d53e74b6b23b46707687d34a118a92d4dc4f34ddecda816b1,1
pl,d24e2765180f623cfb77aa3f3604486a59d8038f0ce6869c5e23b82ac767814b,1
pl,d26b27580a5ddf29ac98d9e2e2493275192638170a08d2a84672ed54eb1f49b3,1
pl,d2a8a6fcb62b21225dabe30cf40eb43e46ebfb43f8d4f4de0c43693a1b581f73,1
pl,d2c16678f7e746175db7bc1b571451744320d3577547ed150c1ec573bbeab3d8,1
pl,d33216d799d78016609c6648c096b8a8a46b1ace1c711254ffcf96999bc37d53,1
pl,d37ed7d9e5bfac2711a5a3868bbaebfbfdf110a3e13abceab002e9b6eabf91d9,1
pl,d4994bfdd28a2004703e00b0aae3a0a6249fdf09148ccea557464e096cfb3dff,1
pl,d4d127eab493e9ff95e9f369a6f9a27096fe94d4bc7db5be1e04f89c2ed913f9,1
pl,d5311d79e99aeb9603c7e0d870cc42440a2d16711e096be1fbd4746794303392,1
pl,d5a39f6e9d7822282800abc9b235d4a7ee19fd41e7bb5e7414079da852089423,1
pl,d5af61a05bad0070b7c5e696043127dca3290188311ec6c4aab4f916d71b3494,1
pl,d64347a336d146cd0710c64eb407dd29e1d1791c47bfbfbae5dd35b5374e01f0,1
pl,d66f4f4bb27c9a9afce866bc043d13a7267ddfa2b97bec2cc108194db8b2483d,1
pl,d72a7f0c732b8708e237466b58fdcd5dee995ba7637c2190ae53a0bee2b2543f,1
pl,d74a802d8860d09cc8541b0d41b164747e48e8be9db791c434e02feceffe46b5,1
pl,d7b8f4542e3b70214748b1bf6b6278acf4cb9572607deed9820b22638edced18,1
pl,d7f52e35bde5e2083267c6bdeb4096576bf84cec6098b27ef9f9c4fbff9b145b,1
pl,d84a08357d501ce5f4d7abf16f64818e10bae946bbff03bf7679585db7b24b07,1
pl,d8dc2e4f0533ede9423e0dbaad73c5b8003350f9e760aa2c521b68790cf53766,1
pl,da7bc19879c4d2d0389256bdda7e65129df58b6c823f634b9b0391c1ba592d46,1
pl,db6cf3b3fc75706a694df43d0725a544b00dd3676be3a5d42caae8063ab7ceff,1
pl,ddb322030013c9adc26bbf0a1faa92ae93372bb2a0cdba8c9d9efaa74e2af797,1
pl,de4514fc2eb3e829ebcabb6257093f7ff497ba2806149a4c5a70dab5ea01f34c,1
pl,e07f02d0bc7d0adc824fe69d0554ee434cbb2b56b1e1e810a318fa5e8725b61d,1
pl,e08c6b2a3c1f9dc3a012d0193dc19938173224ec53ba9d0f1784b5fc532205b7,1
pl,e0ee7bca54638bb9419bdc64b38573afcbbf9ed0477d0c97f320457dbb840d36,1
pl,e1002ca7b018630899e60b8dddde0f7e6c7f4d1277fd7c7c66d88c63dc5a4f73,1
pl,e103df44e8760c47ba78ab265d20e3bb5b817dee6460734bb500a66e3b58c5e2,1
pl,e1359bb87fe0c3dea73f259d6428b65de06822e1d7fb11f26ddfc8929c510ffc,1
pl,e1de33edc533bd9f8fa26764d556f0f46bd55930aa63c991bb1064b685fa5c36,1
pl,e2668a1491757166c8fb572c672c34289df2fe721c34fd190341657e3515c694,1
pl,e2f5c39f8713f94cfba06f7bb15a1dd3351ce9c2bd8d49f6ab26e351417f99f5,1
pl,e3f2eca4fb094c154abd6b9b98eeff7a533d90a0923ecaf0276d7e824d6bcefd,1
pl,e527e09dbc6f6d9f2582708a08247bc2d6b319267b7e17b9f1ea3c3253f9752a,1
pl,e57aabd2587e6ae677464347cf8611060d2fc9a7adff8e4f3700201ab670b774,1
pl,e5e8c0b746d243c3808482bfa229d8412028b1f8b03d5d7cb413dcb748d87b8a,1
pl,e7bcff47d149c11d65680e868a2f9b36f61acc73be01debeb4cd70caef5edc1c,1
pl,e7ed694ef169ec2c747bc4178c355e1db19155ef620ff889fed992dcbb9aed59,1
pl,e8c31e449b470451fa510651734abc62f0590d021087f33fb54a3dcdd2d15ba4,1
pl,ea452fde5c9546501d6d5d6835eac6a687a6d38de96ce44fb6ba05aa448c9c4b,1
pl,ebf1a043912c598ed692c005bb8378940ba23c1bfc81c73bff62109211359907,1
pl,ebf49e1483f990c282a72819ea24572d0edac387fa475c95229a1ebd815716ea,1
pl,ec367cb97fb90d356a9502b2712d14c190e5aba139a9000c4a80e2c98106f1bc,1
pl,ec39aa82cbdcc6378045a9475790cd3de71ba156aacc477998387635fcad233c,1
pl,ecca7b700aa54bbd69e4847ead981e95a48f7cc900eb6d258714edffbea6796f,1
pl,eedebc508742ceb371bb0dd14ccaab65f8fbb7305aaed7a2dbb50da0a687b8e0,1
pl,eeed1e074a0ee9944296bddb6cd1a7c3932f18ac2f0c052fa0dd7d22416da972,1
pl,ef01b011e363b146c5af34edb5198744af948bb20f53b775d7ffc1cc78f1c6e3,1
pl,ef2865af135ffe4ad4253ae151c6c0104e69dd7295277603acfafbacb564ab8f,1
pl,ef2d52b315afddafb42ad0a1fe7927632c452752fa9cbe227786dc09d8033daa,1
pl,ef50de2e009f3e6b08c93426d7f03dd5d340cf6e380c28bd75bee25576563c3c,1
pl,f02686c08940b69d0e1cffb15b9949d16fbdec90d8bf361002a8e1dbf7ddd7ed,1
pl,f07680719b537a6aa424f464422be9d395bab1f66577e49ce3754f8b791b2be6,1
pl,f142bb65b0de3d4c4c18425605a16ca8220f59e293a73be34518eb3288197639,1
pl,f18761fce19dd4de38e64040def7e2746498266f4752156be3bcf07478be3e07,1
pl,f1de06d84de1c6a73fdd61910d85e074b9b97d81399854216ea6bafba45f6192,1
pl,f21f6ca83b4c2101289a325a054d220acab092beefd51e31d56974f5c1f4ca64,1
pl,f3338af62fc3e459de06b6586d7de3e024b5d990a8e3fc6c8845e67bf21c755c,1
pl,f523083f5e6868f5a8718f1307e745a5134253b70973e6639834d86b4579f18e,1
pl,f52da88e906bfff17416e24421f93f460c840af8a103833941f5f427fbdfbc43,1
pl,f540df0c4edef02c5cc9c0fb2a69c42295a012e4f213b64e73cfe942464da93c,1
pl,f5410ebd9f883120ba0846f271cc50437c09546d73790a86add16d9ed146d2bf,1
pl,f5851d0a7011d800716670bdc496cbbe7d3c653103f99dbc13395995dafb2da0,1
pl,f60e1a48bb3d1549d432316a2f066f91e008cdf98c9be0d0792b6a5b7e9e5f5a,1
pl,f620ceda4929bbe8bc56cc30f02bee3cb0e6f5af25d024773d71e718cc2d8602,1
pl,f7eeed1c85c35ae80bf18d4d90e811bef75b371ebba2ec1a37e11981b8fe883f,1
pl,f83d997b0d6857174ecf6bf81d669e9c790e390f07ab308b9f649ffe93ef2072,1
pl,f8589d5cb645b202ef826c4125914b8bd479f46a49f9104a1b7c11b2911d41a3,1
pl,f8c56ecca6883d5314433b44f94780a8986d0d00634bf7f97ad18d3010dda26c,1
pl,f92aa2ea6176d5f59e7887f83b3cb830e6374b7ab0af81508fb98ca666795895,1
pl,f99399cc8bb5ff4004bf07dad2b0c225ffc72f5d236ef2e5d408b9cf9fe6ffae,1
pl,fa5f89225c8d42599610d5116fd2997d0ad4a11deb3d56d7f16a4af625583841,1
pl,fb49b87815a8b4c06686c654353c1f70845b5d486f4971d8c7a37452ced6117d,1
pl,fbb78169f11a08e8b46eb685eca2fbb67b6547a4d27def3619429f910355cbd2,1
pl,fc1ebaf83966bc7fd4ea9790eaeb0412bdbcfbdbbd718e393e7bca3e97b2d603,1
pl,fc97d0ab531a2ede6ca05753846935791471410e5d735f98610baf34ebf2711e,1
pl,fd2ef5d340f53cd4195ef59393b2b7089e710420357e0391917b3cb5c2282ffc,1
pl,fd94594f2654281b871e37e2f280a7adc8004fb0965dc19efaef8cd6f72fea99,1
pl,fda57cb0b826fad66abe83fa4f63fd75b5db7a875accdb07b698576becc3ebc9,1
pl,fdd8eb558a3c93071a4c3b313e85a8e16dfcb93537cad31150c5d713fc88311f,1
pl,fe251fdb27dd29794d0162edf679af45f1f2096f4d6a6215dc183c0bb94f5ab2,1
pl,fe37ee3b2a8afbe9d8a2a4a7569dfe40575195b3f5ae3eb29b5e3bb94e06060b,1
pl,fe4dccfe5b3c8279b498f50a768d65b5dd9dfd3a8eccd63c1bc379ac549215de,1
pl,fe57b2a47c408a47fd4d341ed8673ef65e151065bea79baea8484024b5de17c0,1
pl,fe9b5f8e3f78371ea6cbfe8593202fb84e8088e958b7621df45fc050f8935ae9,1
pl,ffba7a030fc5ee7da632598e12aa5a5de18c3bf0029b29928ba3d11d30578ed8,1
pt,086bd067841f2f8f388bb247ef82f56f12d9eb12c636bb51555613a70349904c,1
pt,0a5178a5738420f019fc36dcbda8db82f234313e6cff7c21405b00a8e88e1211,1
pt,0cd1850b8e69680dfac65e67211f0d8b12b6ca06f07fbe757ff315a5237add51,1
pt,155dad0fec712ffed55ffe300b16ed83e00f05a8570780c786b50c9fa2462119,1
pt,1b7a1badc26a3eb5ad6bf6d3ebec876cbaec070eac97e4f125abec8d9a7abf19,1
pt,226f51317eb195c2c364fe12ff32050f281aadedb439e8cf4d0dc3cd7d7c7e7e,1
pt,29db794f194ed6137e2850bcc37699a4db2cc02e2e38143881fe785cfa18e89b,1
pt,2e7468eb723bd411031aac315d85dab810216acb910883bb390f687f79e5ac1f,1
pt,3166c164c0ff887dbc447036960186deb61ad9ed43d4287a30f6b9303350b4f3,1
pt,3383d1e461ec72fba3cb94c67f606e887c921af671c3027abecd68c9647fb571,1
pt,3b05b3efb7392b6ed032652d0dc7df72e6a63c530140aa65358522fb80e50cfe,1
pt,3c7aae5f029ddb72c3cb776fa83ef14aaea4cc49e6a69605b0a8b094c1c6c8b0,1
pt,3f97d0fb559d892763843cf1b0ba3a57e474a695bf339b5adf92add2e230ca00,1
pt,3ff5e6acde663acc530b822f7d870177ab363ed55a856d518d90379733265f93,1
pt,41ef7409cb034052df699a4a46ee46d339580b64f66bf6c51652a5ce7f154792,1
pt,48247ad396e364f5b7402253ac77859c665899829d7149d950d654929a1095ea,1
pt,54fd1aebe08f5d0973502e04a7aa3185758524b9c955ff48b4cc30c99fd9f13e,1
pt,5647e4d0b643a81650a2d0b0a30d5fd3e7ef6095ef404f401102da02f9de7ef5,1
pt,574eded250648b22736c3a35f80c655ac2e76e1f0bc3396387d8c920a14a2e05,1
pt,58732b3ea69330f1ec82d0c36985b85b18ca1c5121dd541e3ebe28014fb25aff,1
pt,62578fe342084f2399f3fa7e2f5a63e2e624b2392d577235614b3324e9de42f3,1
pt,646a03813beea3574affcf5dcd6bbd1cef19afadd0ab8fb9e71f74fe1b04c784,1
pt,68364ef8f59c1cd849661946957ffd9cb9e9ff348bf2cdb5258d2a5fae34872e,1
pt,69d7d29f60a91a4245f3b668aa28c16148f32141efe961b6f0b9e8b075aacd48,1
pt,6ad6f25c253adb0d28e1cf529ef9a70268527b94e3bb57d16a78db7e5e2573f1,1
pt,6c6ad4ded1eec68004e4bf874a114a6c3727aba463d607e1d3d230cc88a1f7f5,1
pt,78bb324f617a8e8dec85ef72287fa6d87298bde4aa4ef25086647cc420fbd06b,1
pt,7f8d14bb1a8d90571b2e336399e7c340cca5c9499b8a505a74dcb0ff0d7beaa4,1
pt,8004020f223e1a3540d515a42c7e1aa7b83b14410ecfcb91b83db1cbd7a28a9f,1
pt,82d53b295f3e69e57509f25bb0285b7536cb38d6c2256c76aab65ffede2e350e,1
pt,83a5cb370cfedf5fa28cc3b9e0f928887b635d9672029fe23e8531cedd1fbb94,1
pt,840475307acd8c91491d63182e6eaa072f8942fa60626a7d3dc04ee490989edd,1
pt,866d889d000521e5cf10fd6c684c12717a5b0d7ab256ad00899801728d3b2772,1
pt,89880f002f3ea94abc5414f3a894c615d9b0ee3c9e1d0ac5eacf53b9e7bf7324,1
pt,8e457a36889fd1ab5b3f66cfbc540bf9459e46ef942082cf4421c6db1dc48001,1
pt,8f176007e13d07a63628c26687902fe13d766f4cecbdd70e944a5a0c74d72349,1
pt,9de5f7571a6a8a8c8f7f3560efec8202c82013042bdda9850d05680e8d05cd05,1
pt,a06fe753ee3603db6fa1db5ab018f057dcfb18b6880e314237ca1a8078dbac8c,1
pt,a3059707b1e01b0bb6dc5b82afe0bf60d75d95b1ce310fa00ea27fa8ba6db62e,1
pt,a4fbec34cc02fc9fbecade318a7659e6d2e188776b9a2c4e3f8b96ea3f485cf8,1
pt,a6e477e653875ebb74cffc720e9fac859a94dd266adf802d1cb8ff413c9bcc35,1
pt,a8a596d2bcc238fdb044fe25b81666411a317f08ddbf7a8720ab1152ba120191,1
pt,b07ced00c295949d6219e8700ba8046fbbb421e091a2b3d679e03b1e8fb26705,1
pt,b143bea1aca11c29afcae8a3fd96b28680ae06b4752938e126f5d4f451e4691e,1
pt,b19bacd27c233d848776fa88249b61e5ce1abc4492ead3af0db18350527ef49d,1
pt,b4d888e1545d601d3a0baefaf610f9a58b8318fc96358f30af1acffd93ac8e7a,1
pt,b8d0d743a220cf5807b122b6afddfa5de87765dea68b8c335bceef55c909200c,1
pt,bc7366318d4a064bc3c14497d1e3220af5deab61e76adc7d159eeab86ecd8733,1
pt,c2bd20295fef451a9352b2f3bb3381035399ec1fb3db2924a2e52248acb49bdb,1
pt,c32e0c2fa47ba6e71db03696445e9a0270feb0cd7164f39423b0a1aec36cdfd6,1
pt,d3be927baeb6e4264f86c92c8f3eb1c1a4dd46cb8d8e9a8bf4b9f8a0ceaa5588,1
pt,df23a37358f98d882d7196e9890adc97ddfc69687fc989e00b597f90f904190f,1
pt,e3ef0c0559a410f2998d41172626a299805d86cff3750c32f992567f6b8fd863,1
pt,e859d96d006cd9d2f23f86fc48b564321224d5866d267d164d26d0da72195043,1
pt,eb86bb00ab12d9be1608990e962eaf0ddac1323ee264818e54d8b9273bf80e52,1
pt,f343e07acb2fee3e6fce5f373bab05bda7383d6d549c901cd9f6301cd3e1f98b,1
pt,f4c814e5d7a91d8ced901c877c334910f0c2ddf222804c5e90e02bb88dfeb21d,1
pt,f9e2c9b06f22d69b972872a833c681f208cbaa6e071ae2ee6385e83317c9acf6,1
pt,fd361c6994ba0cc178940c79fe95cbfff92b627c196e4f7d6e68590b39434fd2,1
ro,12fdec99e1b40778493b7fdfe2db0a1e9d0f776f78dd0c4d43fffda0b32d22e8,1
ro,8fd02987c7283997f78cb3452213991d374826d3261baafea49289abfc1d78d0,1
ro,ff6325ca384655ce1981fe7c51c66c9fac03acd935d89e953ec040c6dec0c761,1
ru,0019755af88932342ba9a657206c1051d3dd9f6f9fb2ae7c121edd9c03f25cb3,1
ru,013e42ab965f3ac573b1a1d8c6f197b4c9a364e10de26e1cee75dfa6601c34d9,1
ru,015b8028dcee18ca316732dc6747c67d315bbcbd9011605d8c9ab8744b8744ba,1
ru,0227f128974e9ba32808067c8d7efcd08955ccc4234f97bf65f69fc57d3eb32b,1
ru,025ed5c9e3fd3ece29994b645e3f4785574d667e823be45478f3e60474f45b10,1
ru,02ac88cf8fa1a0085ef19f2271e6c40b2621affbdce12fac41761dd425bb1924,1
ru,02fabc0d9696f5941b176c00998b2756f039e3a88bccc399b8d3e424e593218c,1
ru,03078ded0bb6e1efd6afd0e14f7d82ba7cd03c1e9bb43bc57b5bd949c9e06e83,1
ru,05254e2c7e721bf72b2cc7fd6d6bbfa6a0c24022fab51f794daedfe3e4b7e8cf,1
ru,05473e33f893357303b1c57f6815a87436e1ea37ab60196cd6b878f64c042b2a,1
ru,0582d76ddb185c948329f3b1cc624712a87645b5df121b559b9758fe699c6ef0,1
ru,05fefbe0bc04f4df63ffd1268fa6537c098db71fdbeddc3c0a0bac44aa293205,1
ru,06b6d150da9bbb86f275bd851b98151a727e9f1020bb5223632c4be399971a13,1
ru,070a1ba681c97cb18f8d83de7defd0f99fcc46cb469e01646836592b3a372d82,1
ru,0746220e37d4f4f6fd2d6e19ea1dc6ced07b259aa394bd12128671393dd4efde,1
ru,080f93ac84a2862189647ddca5bc0332a9be02b6c52f430c63f860c58ff66206,1
ru,083863df67a036e99da2b24403cf9f408660f69fac91ac894f43cf9ea9f0d339,1
ru,08c34c962d05d0831a5bf8eb2bac79688d4141e958b7b34a8e1d115b366c87e1,1
ru,09146c84a971425e6f933f3960709ab990e3d3a3b7951758a8da4ba19bd078b5,1
ru,0966b4464c1a53ebefb6d48748dbe7d0f9dc31d91eabd09fa5a73828c1d62a8b,1
ru,09967a59702e7bbfff06f4276525282aade75110f45a042d86130ca807257304,1
ru,09a474eef813bb656dcc3d230700fd9ba75d14c89f833d3616cacad8a88bf5cc,1
ru,09c1df435a55f4325c781a2660883e62f479b09a9a25747f50b33918d8a94f51,1
ru,0b9efee29483f6374c3b46365e588ced00af6562707fc5791d6fa8bb3ddc7ed5,1
ru,0c2c2df63c17b750646d51826548ce49db931fd17f86c8bca6fdb9457e6a2c98,1
ru,0d1683691cda6472a90fef051aaa2751119b1e700c67632211c5d66a5dd2fa42,1
ru,0e6e5633622a32f6f7777f1e44a49b43f6d91a979d744b9aad6c60941f1e7544,1
ru,0e89109a0608f2afd18ebc5ca52a643c6b0ac286d863ae85421d68e69994bb17,1
ru,0fd94d4f6d3b3bfc45c0c52824d2e8971841af97bd2f593a7fefc1fe956ec7c3,1
ru,111988303d24badbb8e9d747ccc8c18413369b35900e3c3881ae4779a9e4e1b5,1
ru,1600a5890bd6d1c72fecff317c88bb66d79f0e58f0b92421bfdc969b217f60d2,1
ru,16237db156f57a72468533c8a6ac278e6ddb8fc86ce518781eaa6bfd650cd4d0,1
ru,17e1bcd2651f404b9a445e5de22f0b880fe63186fae8ad588b7b0cd9120b2689,1
ru,1851c83f950eeb830c1a8ce00c24d96b16c6ffe0be289f387d192add1654a427,1
ru,1903dfd127e184df1f871a9187c9f14dd36ae0cceaa53c02e0c84ef848173a59,1
ru,19a1926c681f698fa97bf3621c275b3b9f205638e508d8cf779043f8cd2e3aad,1
ru,1a964f4408314ce036ec8e2780056ee0c6f7f9a261216b07913ddb57747938b2,1
ru,1bfe12b36b30a74fa2961b5b616733fea7c4b8e8de14466293568f885f7edf70,1
ru,1c9bff5791a52ce06ff39a92972aaa991a1b910e9b950855afb1ac8a055303a1,1
ru,1d7a6b212b2ba4a0d3bad579391a3c8d9e9294b3ecf5ae61811cf454136b8dc6,1
ru,1fa65434b52f1e76f1b79645f64596b93aeb1ab2e1a94c8ca40a3912220f24b3,1
ru,1fd55ff12aafdc851f231761476f8c3fb9c1169cb2881f99afb20efaf1dc0492,1
ru,2101dfd1514315ddea00a20c9a31689db604f783040821de23bbbec2771d0a8c,1
ru,21408ba96b70abc426ae0b651c24ec488d7c3730309ec5ddc7eb1fad0de34630,1
ru,23921df119d27667ac6a9405b6665ff4081f5f1534e7c8dcfe652ab579f1c153,1
ru,23b3ec095df69796aab8546a67610bc81385104151da236742b9b967940676c4,1
ru,24342c2c959b511f3e5a05898988258e99cef39a34daf825d89dce12c94e61cb,1
ru,2696186d39c7a950542a3eca7410e11d08543a3c997a9a283ceac8d2aaa393aa,1
ru,26fa912606eb3e75f1475551a86cb5d448295f0a00796a59f6546abbb2bc2d88,1
ru,2789267ea33261eadd98b07a72bed55d51e15b953111e1d9479837be67289804,1
ru,27911dc3e77e384e0b35e9a8f51c56ec2433a600e7378d48c1e9ca1c8f0023a3,1
ru,27c88c4a4be512a09f9f7c0b7e94e6e206327ddf907b863e23a71a1f894a324b,1
ru,27fa427cbae41e706169cbe62934178e9966f1e82d9f516d9a0d236444bc23dd,1
ru,287c01db10f8f26eb18016e7615304bcef7781c3b4cc02de4c731920bed983cf,1
ru,2a288da2c64e454eef6416627a33b87b75427e9d6ab55f5a98781a55e31635ed,1
ru,2ac54d9a71ee3db84cd555d89796a43976b00f0324ba714fcd8202f63cf7d0a6,1
ru,2ac86ce25b7e5e30ab5232e769cc9384814bf477504d8f72e5b9cb51f71dc034,1
ru,2b2c7e55cff703b3fb3b97b6df99d640e4915975af0ed2ef3e74f28bdbeda573,1
ru,2c886c23c2c1271a08cb9a477778f55dc85c7042cc70ce89e2e4a971214ed90b,1
ru,2c92b985c150fd404d6501adbf8e3d75a72bda7f44d75f6e080f19805d35a6c7,1
ru,2c9bd45a9bf61e97d1c027a36e3a7d9012a8b5c9463fdd93ebbb9e199891dac6,1
ru,2f3b091b2e30c1a4b9b674ae95619de7bb9cec99a33ec8de55686ffb79c91764,1
ru,2f7c9617e802d52fafeb48a23fd88c079ab60a71c838651c60f5430058c554a8,1
ru,2fb2b3ee2d22e199702f72f000a485a27523bc134035de3835e9e78acc0c59ea,1
ru,30810a95927572325cd9c2d3456a592868ac29209e28c46b155befe30fffbb12,1
ru,32a27efb2ca523bc7200e44d35c460768a31d369a3a1bcd6b63b6b9a7334500d,1
ru,33562284d5cfcace1f03aa8bc2e674e1dd18a118f90708af8520952bdbe19ee1,1
ru,336d4dfc232da6f066dbc20e75fb8dedbf3c5778d9f2ce4a895ed2de020585e3,1
ru,34001d1f8b8e400bc0fd91e20252ce9a622e49f5766799a8cf34f11470f474eb,1
ru,35162e2e902c51d96a5d6be2bdd8cd40ed0b6be645b484a0614e2c6c6a60a0aa,1
ru,3528b9e5537a5558e9b7249d1c8ca4bf45a13e14ef777f2f5ce4fc8141f7c910,1
ru,3625ecb6d560a304155fb1737daf65a8868427122a16bd783fbe50412a823aaa,1
ru,365883f0b602a92142ffe40b28d5df2654575d5557da7798d0e809c3f17b2ed3,1
ru,370b70d2bcd5d11416fd28f2305867a75f6b67e4352bceaf801bb8465ff9b3bb,1
ru,3762e09c532d8ff023461e370550fdc8f6ad80d3befd1ed7e1126d8022d0cf15,1
ru,37a14e9f0c7233c1bc488e83c7f8d09f8aa1e41fa61be792a4f67973f7392a75,1
ru,387b547b44879a6a21e07b2cc40fab0f93b102166fadd8c74bf0e3455c6fe4ee,1
ru,388401720abf8bdffd14f9a044e5e147a11fa25a873a1445e83f47187acd173c,1
ru,3a3993f4a640b1f9d93d54080f7a059d538061ee6acac7d8de1534d7c8e64ac1,1
ru,3c913789652e68a3df64ac4b035bb10b52c4d72d719c37940af919d6c7c78105,1
ru,3cae37eeb81cd2ea29a004be7bc8b084796ccc80444ffb9539cc8b845da9b175,1
ru,3fc914a9f8b6b7efa934faecc0fb38cf36d8f7093b9b55f0861cfdfdef2de383,1
ru,3fcce7fac5f54c98a54de70349299c005f83c43a7ca10c28a01da45160387651,1
ru,41805536824ecee671f55eb15629e84eda722bbe747da9fb03ca4ab555d5782a,1
ru,41a9bbe574194de99d2fa6a2601acda4361ac0570d482bcda8ace0bcd5453d94,1
ru,42e664abdb9a5a255aa90b34df30aceab5d5a28c113df732f6c3f743b036e220,1
ru,42efe440d0d93940e4151d9d6aa73e0f02551c6cec48da1e3601cb68fe6d1412,1
ru,43b45e8765f68a8fab7973bb7e75b0538c8d37c46ec9de0774a5e0aefd4babac,1
ru,4435bdfb133a8013671177d744c2b0d858a6b6f80eb46a48ae50177df90f6c44,1
ru,457a64793279ba1d901b83746bd55b7575eea43542aade85017261ee043eb46a,1
ru,4663105a1d86fae9f464351229e66a6f5ac74b1fac3165da362237f7b8140f82,1
ru,47428ddc46ed78caf70ee56b4b1238b22e08cbed927c47cff5eeada620f81304,1
ru,47d4b70f559af9cff5b72be3e7fef3ad84c48ce1a6c2dbab0593d99df8d617b6,1
ru,4936d77021dadf9c6d26de4b1ccab283d6e71955f9d81b9490be07ab69872b6f,1
ru,4990a77e861831b43174d209d6de964fd0766b28c7b40fbe4130651b121e5b54,1
ru,4a4eea4d32271a5c0c37701b31bfd7ff8c972956e2fddd2520ff90a5231c3816,1
ru,4ab949f1a8902aab6a54337f28125f6d3e90ed6fd466e8a43e916503e8fcf138,1
ru,4aba51f2c4b0390c0cd12c5eb55ef60c30e0c868286022a12707824d523154a7,1
ru,4b4f92a0da20f7db0a20ac20c9104a245f8c667be6cc5c3e419bf3e25571d5a1,1
ru,4c5a96f2be6533caf16e9173c16c2d2c6b38de4dd8117769c2bf753dbb0e2d72,1
ru,4cfece2dc0620ec598f5d85fe5d82a2589457835c75d70f16dc8933d810c9f5b,1
ru,4f29c5d383fd2573c17a12d843c2346163d302b32044c10218fa534f19340f9f,1
ru,50faedffc9afe680d64575616892512d2eee54c38c240684daddcbf943aa2941,1
ru,510d7690b2e8bf59fd7a3e7ad162c1f6b1c00227d3a25e89c4ca4b8fd6f17439,1
ru,53afb9af99aea0b29ff4d5ab12552341a794c72baca9f5cef81da753e3f2ff5f,1
ru,53c7abd55828db655944f13b9f32d12031d9526e0efa2bfe9e1f3c704f4f529b,1
ru,53dc66e484cb349e5abe8944bd3cce1bbff44c804a338fe2cdfab75701bb19b8,1
ru,547a93c795864e376fe8430ec2c3e2066b8ac95e4cde70a48ec851a0a664bc3b,1
ru,547ba88a8e414ddca6c04263f9fe6728e8fbb7c42ac511c120c55eabb15f25f0,1
ru,54d78dd0376ecf1539026525532c857510cfce16fe2f055fc75f01cc41bf0988,1
ru,54f0544d09dfee3080148ce812876178b59d0694da9d0858ab4a62bcf2c3b72f,1
ru,56240981fdb4ebd1dd4995b8488f07e5a2304e15d60aac088addf770980f6c23,1
ru,56659e441db52f90a02f5221aa551ced1e92e9f34182d3e6216a716ceb826469,1
ru,5784953f3b2497db605870f997048f5a4683505058fb54e3f3c1fc42b34c09e8,1
ru,58076c634df403743e2d9a7576558c3c34f9768a0e24c1e7d3de82c82d1085f1,1
ru,5c8294d044bfa3f87e3bf2c1487a6d3e24b383b334c49eb7fd59fd8c43b44fc6,1
ru,5d4a31ec4a81fea040776fe53a71988e0a5bbd43a12284fc48cc54d617abebf4,1
ru,5dfaf5450f474c1164ee1bb4cdfaedbb4278aed799e6587f8a5234b80f4e9762,1
ru,5e95347234b87ceab581430c58e19819a364cffbdd7e97d3caedf58b86cdc763,1
ru,5e999867e2e10d0f00867f9ff425bed770f6f0bcb7dd8ea0299292464f064e3a,1
ru,5f50021d77a45ecc9a233cd3d8c78973306ce4468c973dc9b860656d1df1e826,1
ru,5f78ec855615dde02e65662366be69b01350e547bb78f7eda766c192f9920760,1
ru,5fe1ef82a6613700b6ab249f5a60c63eb626b84e4e4810bb70d8b5584e7c11dd,1
ru,600907b029b3859db713c856c897f6d88fb876d6356898737e757a049b0eb0a2,1
ru,6210b93c5bbbd6a67c74c70289d038acf811eb85ad98bc9cc3ad6b1d6529428d,1
ru,631650a60ba930e60aea859e90133288d75272f25ad82f26d5241fc0127d594d,1
ru,634c0274169bf233d60826d5de236fdc37a94d12bd23b3f2b85a9bf05a3faacd,1
ru,6425ce7b50889318ff186c4d095d4f92c08c106fc13f9b4b3dff503c65ea0510,1
ru,64690aac44a785ab13c266fda3e309f901dc66fb29c235ed9995f7e5decf466f,1
ru,6474436e37d3f6c42b7ee1f548227871cd1a8b8bc6929658616690e2ef6c9813,1
ru,65d5e417a2eca08346fe7fb88996622e8bc00a17eeba2cf7694b277139c875a3,1
ru,662c041f586c3ef316af61bcffc7233a1340a718efe0deb821bd32a91d64a3d5,1
ru,672eb0bc43545b38fd262905341a33073cc1d73211cc43820a6bcb9a0fe74051,1
ru,67f5b3ddf8c45828349b4b2224780b0ff8d62204864a29f64d6067f325f37800,1
ru,6870a60c349be83482722b87c7579adae71463d1dd1bd90687e9bced30ff114e,1
ru,6984b3fde713cd75f8cdfdd52d9db05ca14524c7b3108ca3d7a73a0d2d771c21,1
ru,6a85f37969c1c1202e17fa3106cb72a003c12c99a3812af8b06566994f3ef841,1
ru,6c9d5420b92c2e57959c94d9668655712dbe97034286a7d27ac8e947d9000fe0,1
ru,6dc7be41c5f751de029c313ddc1b6397d10f418d443a7fc6fa716de8a5b0aceb,1
ru,6e12232d1f1bbefa9c5b691dc640ecd5b8e84dc9224f2628e651e6c98c39a442,1
ru,6e30361fe0651ede20a7ac4333909ee9ab129d99cbed430016832aeca77cf5b5,1
ru,6eebf77849446d01078cf0b5552a5800df5e84aa7e65c60c41df0678a1dd9519,1
ru,6f050c56428d1f7871061c3c14321835b94fea7e22911cd35f769dad9ea3e9f9,1
ru,6f5e2781ec390dcc3753c5df56445e85adb6be3fd5f9b79a54c790c21491a65c,1
ru,706c256013506b4b512ce965b7c21353628f399a412047e23f47df28d3091e8c,1
ru,709bb5f393ab70e78b60d4bbef46d25c5d837c8c62d1d68f753854a1e4445486,1
ru,74a7f5be9097c288e6e3a711ab0bf724d5da1b8661548567539004b874398966,1
ru,754cb03537dd67e0b744c28116eb827fc4e078d347925b67c9d6fa5e8ec905cb,1
ru,75fb3ef9b5e30ca22d24a1f14125d57dcb3c14ca910ff17784b0d66ab31b6a47,1
ru,75fc4bbd12b6b6af47ae1faca8b23f8203702ac1c06488db26572f20e844cae2,1
ru,7601cbca36622dd1a319b90eb80f53cdf316df948986a17cd585744b6d3b0ea8,1
ru,76fdd8f751acb424b1fa6d24348ed688358944bfecd4fae6c0c6911e49beae9e,1
ru,7865e962ccfe97c8c020c77188ebceda8c02eac2477583532b0c5987a483e867,1
ru,78b1ffae44967e69ea4f10808137990947d568f349e0c5500a9e7e0e335f3f0f,1
ru,7960bf1e10d1150492b0b71f2d565ea50cb593760282a6f3a76111d030090ceb,1
ru,7b9ee4e0b9f96414be795d4bc9c38c18e13191e29c8b04f99d47b2279ddbe07b,1
ru,7bf8d8e964bbc89a39f4409cbde647b52ff3e381f5b130035f969c54dd0109bf,1
ru,7c141ed6b14c9744bcaaa4f40cf78f634c0c1a057b6689b3dfcf6e3979462ea6,1
ru,7c38d1015c219e5b1af668fddfbd0e05c37d6e6a4eb6b1cb7454f8e19ef6174b,1
ru,7cc80e2b6a277a741c0c215a5b0d23bb699939c9d5ee12e6d52cc46f32ac75f9,1
ru,7da3fde94cdadbadbbf48044678d378954ff5b67e2c56d0a3b6cb688a225a365,1
ru,7e41def48e2366114d78c73668a9cd91737dae2a7512852bf93826a80b688213,1
ru,7ee01a4debebfb9175bcf057422c27689122ee18e0e34a910330a2f5df41e43f,1
ru,80027a75833b76cd45f5fdc4efb1b20a3508c0aa5e567ef5b70eedee51fa4cd1,1
ru,810d5c7c19e8147fc890b7ed5b1cf19c43f8fafb06883b51d5ee6c837f6d0c65,1
ru,810fb764e11f76023221211f4fa2c6d37dc9931b0c66916e77eb7e7b3897eed2,1
ru,811184055d1bd45911a83229a9f624498b3265fd19beb4ebb63d8fa8d4c352e1,1
ru,82619ecf669641ba37a59070e4212b695da884bae125104cfb7f1faa30479606,1
ru,82a121a7480d6de6bd3d26101c336961e6b5f7a94071e4e6b566434e7e0ba2b8,1
ru,82b0870c251deb630dcc157161be169ba938f7dfeffb05c58ae0eea64a1bad41,1
ru,833b121464a591a188f7b701a49e16d63b9374a2e60687d240fc71bf36be99aa,1
ru,83f95eed26ee3530945059efc47b435e68ff467d082c60efad00ad5438e2571f,1
ru,84aad719b5b24b5a95f1ef7c635c6a695d0ce0148ebea1765aba06f0beb5059d,1
ru,84d7a6f44dc147cf811d08a053402864a98b143f45508ccaf05353553d864d36,1
ru,852d0f4c428e5236b222b43541d56cb572e9946adf9b346e1a786c4419d3edc7,1
ru,86bed51bab989d68c2a1288d138d1c07d5004a7c8dea6bcc5401715ff6b1e355,1
ru,87231b99dcab8422660949cc397fb2bcf56f6c2d165de966e034d6b2960a6ba9,1
ru,87c03dbb7e487575e571d67cb47f368a62dfaece1ce62f589f3793ac1cda21f4,1
ru,87d5c081d625a358f18a3e43c70abc7fe84b6c789450b7f0c320728a93adcfd1,1
ru,87d9f029718b5dfea4b47b4de5becbd52bb9c9f9284eb036600a78b26fd74276,1
ru,8902d61c6f86e7423137ef1c3c477174411eab3af99abf948159b538e8c4ffa9,1
ru,890421a21ff6e82faeb001796fe3a5638d9003999c5ee163a1ea81306e938713,1
ru,89098230870c51b3c21654c78138c15d96ae89b1be8b8cf6f90b9013378784b8,1
ru,89cadc2388ec0108e8e44441b5cad7ad14d6cf9db0dec5e372320053958d9511,1
ru,8a4d995bfb307c979cc18589f1d1968778db3f9a0d5eaea2aa5a9ebe05bf17a4,1
ru,8a746dba7756d456aee4931dafa737f145911f68f5f19f7c6a654ccc782c466c,1
ru,8c9a5e68522fa02b8df16dce6b6a8537180d3b452f83eeed45dbd12be1b1156c,1
ru,8ceb1f12ded7463b7f067c225e91a2685cc471ac579799d17b4bbd21df9cc8ec,1
ru,8e62334293a57ea46001c9a26fbd1bde1b981c81834a57cd149225ec2002ed48,1
ru,8e7aac3241240d128a723e50289df053322313fe62b499b512e7b73cfa19524c,1
ru,8e8a2667f07e53e98c0ebd5efb2d70d4b28f5788a2f224fce20ebb7f16d061b6,1
ru,8ebe41cadc10e1b1086d6012b5a10cff4117567e3e3567439a95bdae8a8129c6,1
ru,8f9cd2974c67f26e3dd004ffdeb0072c1e382bb7ae97849fe504d0205056c185,1
ru,90417af896a8da1436ef8b2c54d59e5e54984d30641037562c7b0c7e1bcd411d,1
ru,92bf88836c8d11abaefd13e32ea04e114d7c1443fc75adb877b9f741547361c3,1
ru,93013c78a8235cf7b59f3894ed4f659ef93083da1f0cb124a6515e46ef90380d,1
ru,94b72577ecc9ee5e98a0b148c0077570abf2319f1cd8459dce9951017699825a,1
ru,94cc44ee15885586da5e6e20295b5e1ccb710dc6721fba4c9de9a0618e22451a,1
ru,94dc2b6d2d576f52042b413d8b4e2f2f01bf98e6198478de08ff8706766c88bb,1
ru,9564dc6cd7d1e6e85fed4a8ad8df1f97a52a04365b0f58242e4b2ad6567055df,1
ru,96be6429c9c0c5c2d9ed1e4b1eb8ec31ef3dcd96329367c19b4892c0e2d5d8e0,1
ru,9802033c5b0fdad2ed45b6e607461aa0f4fb4c945f3a41429e510ec76772c688,1
ru,98bbdc66c3f9fe5bd9e5535b0b26ac09c0941622325e81e3820f0dc394df601c,1
ru,98f6fa81242c8b7909dbcbc9835c94a65d3709833fbad33ffa4a36da0c138588,1
ru,99ccca85ac4e589f9de774475b3061e9e6ff344800f0a336b898eb97811a45c2,1
ru,9ad63f56b85c349ffb3d064de51a33d3512e41f9daaa8939ba44e7a4a49b7121,1
ru,9afd2322a1fa7a82137d5f0d2165b297e18e43be0b6502793c19ae4c15a84583,1
ru,9c5d872626c8f60c799bc4e2811d521ff14699514371a2b705076cc1f9465e0f,1
ru,9d4344a1f0228fabbcbe56871522278d9eb684f7a158feb0dd66cb5b233ff478,1
ru,9db3215d639897fae8451b56686339781edc9ac6a446b68448a41da82bc47ab2,1
ru,9e4d970a8565ec68331f8e6e488f964626747ec6423ed042baef2affed379dc7,1
ru,9e63a5c55814a7edf076618d95be6cb498ae4ab2d1fa1090b0e407859c99f7e6,1
ru,9f0ced62e19f94d6269122a28891c997a97ce140060196112f66abd60e071dea,1
ru,9f817e38e53ca952b4fbfee9c7c2e3182784f6b46dab48d34d8056eed1d14300,1
ru,9f9a570c3130f79b3fe4ecc36a09c16a439377748fafd38adfde40551e2d856c,1
ru,a00ee534d6e128dd35e10bd6ca8cb6d2e0c195e020d92c4a1417bc0810b52895,1
ru,a02e6e25fe8720aaf09ab71966821522bd20a5c504ddb01771e91e0fe701c05c,1
ru,a0f41dff0e9a5e54b6e442c71ce1bf826433d9ead3a4f2a0e49d799c50429a94,1
ru,a1c18fb7b7e1691ac53d365f45839aa9846080cd41f8dcfd34f58b09a2ae834f,1
ru,a2587fd94b5bb97c2d11e0552713e2837617bdebe3441d41093506e17648e727,1
ru,a2b1f634176edeaf2bd32fbbd19ff6c6b163314a29352c5e869e36d038f9fad6,1
ru,a39ecf5f617ac61732f208b12397c9aeea6f63dd9e805a1981f68c95cb6290fa,1
ru,a43494877490f0b42780bf2fe30bff725c633879fe090534b262a1e6f2bb7a01,1
ru,a55de8716ed275116dda2d7797f584c9a893ed2056df8f637d8f42f7e9c6e348,1
ru,a66b61850f89911bd7d42947776b6d5ad77fdaa24e25fd995f119bc02e20d4f0,1
ru,aabd8d44c6e04918a5e53876e9bfdc21a1fd314234828d6f23edbff3580d9363,1
ru,ac73432d2c13d745d95eb8bb9a4484e948b1fefa6aabc300102d5edfe10c6f0b,1
ru,ace76ae202459944a6f17094ba8b3ec9477ecd0b6bc746fca493bb422783fc39,1
ru,adc6c6017b6471e88e175087bf66ccc06732c06d21f0ed9e89146e425726450f,1
ru,ade8c0812751cc8e3ba298fd58e4e23a7a08b4e6bafe15e44c761dc1b03776d2,1
ru,ae199c004cb685ebcea01433e73eb0362297069b59c76c003f3713a8839e91b0,1
ru,aeb150b31f60d5616ea3bc848de6602ea1abedb7e21ca2d5ce26a0ac5247ab94,1
ru,afea4af5e55a06f6c191fb8b514c20529965f3239e020bd168abbdddbc9fe0bb,1
ru,afeb11c4e2bc8945f024a5a01719cb49d7f7f5e7477dd8ac1c8382ced1a53b9e,1
ru,b0730fe092dfd57ed62ef2c272bc2a26c4c9e6e3dd04656c7a26199e46ba24cc,1
ru,b0bf494cfdf26c0abfea23455235db41d1b472344b22a589a4a4a325b29e0a7a,1
ru,b123c6b2e177bec7c8ea3ae67044c8afc1c54dfd8fce9d8059c2ee3f803186e9,1
ru,b1575d67efe42ed08ae538ad53da421d1457e6d5b5d7a67ad42cd33a39cb4418,1
ru,b198aa2fbdf9310e8b873637b8bdf8987eca1e895d046a4b231b087a40769ed9,1
ru,b19c93742f670fbe162ff24cba5395db0752602f2775da02860401d46a973e28,1
ru,b270d761a99261c9d00c313609ce644725aec45e0d4ba289e96ab93e4be8b17e,1
ru,b288a16c0a6a6788d33bd317cb2d19fea3e84abb370de50f493f17078fe32202,1
ru,b31b75622438ab765b1de40f32b651ab9aed590d98f3ad82e1efb49321f01859,1
ru,b359c598b1da5643edfe6e9f879a6ca8ffe8de1b23ad286045f27ae2e87495a6,1
ru,b5ca5fb51afde2f66b60766a38254c452ef9ffa9a8fd3af9410a26ed55590535,1
ru,b72dc8e44b32419e3e5f878ca4dd61a10c78f9185c9d62b36c09e1ec58733022,1
ru,b81b09fc9d46177ecbd8e78ede4f421564bcdf761a3cd080d6071cbfc5ed508f,1
ru,ba7968960bda50ddd7607fedf5b2ff991b0b49d32eb072d9f1744c1c7b929b29,1
ru,ba92752b62c241d3aea067c31a2b463f633ba01f0245bbc943669d5d0e32ea9a,1
ru,bb3894d97281f3d8ef3bd750714e2a0b8d988111b1daee8902b6e9b2daefb13e,1
ru,bbadc58a1ceee58b452282029f86306dad0d8a7b8efd126bccef25d7c8297923,1
ru,bdbade7d39b6b7e0a2de2c5d3b6648e6dda19b78b5122cff24f4a03ab8222c01,1
ru,be7338f95a803ad97648f99a440246a2f58f77a675171ff75cbe088b349580db,1
ru,bf59d34dab3a9c1cfab095218405341829c236ba0584862a60c27e7f54f1492c,1
ru,bff54a54e955483993318f1c9fc56a2d0478868769b05da7d1c4382cc8b4f893,1
ru,c0049a2a38b97a0b5081ceed50636f5c4b25fb5a0373db957e81eea314ac87c8,1
ru,c026353cd50f8ca38ba0210e261ae239e03190dabb68c6b965adba0772cfc10f,1
ru,c030086c3a49346968bff259fc2faf34f0805167ad71f45134caefa8112f188f,1
ru,c37594f08828f7efb8ed4069b0ec919d05a64fd552c8e032d6edeb52786116ff,1
ru,c383bc3a60f86f8c7afc70bc1604fa24d4a2af27356bd4187f4076055836fa2d,1
ru,c519e07fb87e8b4a7acf5687079fedd5a9bd7eaaf017b4eac5fa491d2e591b4f,1
ru,c77427a3d278bf25f1167583607e25d922b0a6b3fb4e59b8825659940c399d33,1
ru,c794320dbf4c132ae5755c3e388275fb1e2d34e3ecf8c66be9a817636a652173,1
ru,c82fdc0d74ea3c3ed8e9274f94a5d6f5c4b2b9d8aa0ec69ed06856ce09bb89bc,1
ru,c8516df5ebe0dcf5dba238d6b20a45b8d4ee9dc44a3c89c0d4d3b19dcfdb5e3a,1
ru,c85cc939a94b6097a3fa204b19d5bca47546b1f4ee31ee0980a45f5e0b056f84,1
ru,c94e6ecb5635f30682cb0618861ce7c7ff946f2e5f4a519b14a058172664defa,1
ru,ca957269aee3f01de239c073245a30f07c3c3adf98ad6591014c04d45275f217,1
ru,cab6369559492ef41a1e8852acbbc18e68bffed5348d163ec54ab202db7f7408,1
ru,cba5d0f1a4fee6f749ab9023fff13dd866dd319f92ae64cc32540df18b2fee63,1
ru,ccc68242be7a42de3ceac99a58eee7ee9eb372c75b7e3e9989665c7fd2d8f3c0,1
ru,cdb0abaf4224a9de2e95abb4c570da8bb3ee2b95fb6064a63c57a4ae1bc0cac8,1
ru,ce5036844cea373e10f0604a7e85d4c060ced4fd68d58411a72b835b1b21500b,1
ru,cf755f97a360509ebc80e67c874f112e43542b22ad275a9d10985cd28a9fec6a,1
ru,cfb5fcdfff348342fc9fd252cf13b271c66b09471ee1b0a7ed7e784919e00c73,1
ru,d01e8acf4d3e13fbc6538165df9bfdb1b393d68f0114de89cda5449b4d031a0b,1
ru,d034ca7bfa6994eeddaeb5cbb79d45c0ea50311cafc1e4d28a7415cc9cd8f4f5,1
ru,d0f1bfacb40fb18099716008129931bd2961c7132fca3dedef1bc48cbf846a43,1
ru,d1354a97a9d1ef0110550b7572c8e4d36e6512bf96f33c317deae98c7d1c3c88,1
ru,d1dedec0a335e3591ee17c8db9dd2f5630ea57ab52b20396886ae25b0c679920,1
ru,d3db2096b697d6b566534a5cd477e3dc06d5f93060ee19786e142b0dd0ec40e6,1
ru,d43dc5dfddee7c95fb74e5fa7b892924b3b7a5a28ca0584cc6498ad270246f9d,1
ru,d57cfd92bd58a84e072a443a085e0a38bc71e58a6c7ceb4652f1d6483b4fbda4,1
ru,d7520f480fb97fe8af4a4b692ec496658ea852ce443b25aa692dc06359b2ce54,1
ru,d7781b640e1d73442c302bb36d2c617db26e84e3364d0e816ccd04b6de0a8772,1
ru,d98d3551a5d6cfbe77b2cff73ed875e5145a613475eab5e9cfa54273ed139905,1
ru,d9ca1634112dd6d3f3d1affaf7f96b34ff8e8f43b51fb69e53c8b484c182f524,1
ru,db21deaf84c22ddc947d21cb0f79ae0353de5bb49a4be0f48981d31c7c2c9b86,1
ru,dbb6cf357beb6b4490c4a3e493a9a5a924ddaaf7e54eeb0050d1907afebab1f4,1
ru,dc9b353540d5f8101fb00077b9411e11aee8951d179000de372db65cda7fbc71,1
ru,dd84ee059941cbefc55f46d1536c9b4e4b5bf5a4692bd99e92a29013772f1dd2,1
ru,de67d548f42884e8f32550de70a86e888e36267a6636d8b208ac406c7c1aae84,1
ru,de75a394093bb838242f5586323c31ec3c0f36cd53d3d0272a565abfcd7d6367,1
ru,dee4259837ee4707fb2c30e8f13b3db731249d9e80a665d110833972730417de,1
ru,e42caf1f5c0e828f7bbe361f5a54cb0f7e5bef8fd43d58a9a331e69a86eabd4e,1
ru,e45efdff7837804f128cf67c939449910a31c9d29c34928c3e1779e0b35e4dca,1
ru,e54aa9a6c8e9b6a6fbfbb79c8a88fbde400db52d7a0430b407ce11856b13cf02,1
ru,e63324753d105deb2753e96c9416d7a79142eb07758f19c060778cb49eb3578b,1
ru,e7138500995ae6a3ef9c60f8918d2333c79dc9e512f25b7ac416f644c0687957,1
ru,e7d96dd2ef90152cd8ecedaf2d4efc6b215c54e7c2978f286e4de49d80bb997d,1
ru,e987a9d817be4269ffdc7712770fc98fb1a148449519f3dd1fc51f4022cf07f6,1
ru,e9cd50327a214b65ef39e912ab4daec56f9e5370212185da23a080722de7331c,1
ru,ea037338241fc148edf0c3b8a505c85fae19a061922ac8aae416994f7042c78b,1
ru,ea86375c30c9fd0a7941555377db2ed22c1ae8a15a74560a0fb75b066b951210,1
ru,eabeb0439ad5f03e8f7c4a85000145394ff7d0b3c1b784ee7ee77e8d753c667b,1
ru,eb25a8b45c2831cadfecb3fc59a5700b530fddfa48634a0c033fb9235925b9a9,1
ru,eb799b743bfd568e47002c6cdf2f099657772dcbb9a5049f6a7d339bdc755471,1
ru,ec688fe9f8a86cb694d11c975f40f2e8ce8c9ba65717bc5e00b74e380c574b70,1
ru,ec736354537ab62306f48df5715c4684c9e7a3764125aeaa2e3705e9e1566b8a,1
ru,ece7fcdc8177b443b79376a470832c4c96dd3390fba53c79c555b8b7602a0991,1
ru,ee0c2dad228057242cc7efae249aef6ead587eeaa851792872133ed5ac4373de,1
ru,ee187b38d0ce5429372a0dd5658922f0c0e36e72ca0d4fc240f4ce2e3fcbb41e,1
ru,ef5efd6ac183e9b45a1a0ea25365a3f3c9bbb375a9f27e605b9cf158b5476d40,1
ru,f11dfa7607f74ce0b9e7cae846bcb5ccc30268bf000a7acd9420397e27af0275,1
ru,f1bb315c2cef8405429bfdd2ef2d12a24b860a0d704d7cf7a9bcad9b7745baac,1
ru,f27392fe4c686a0e848f314121e5e62a56b2198783f5c912a3e57c762c69cb6b,1
ru,f4f2c5fd8f6ad0e868b6ab11bd9e35383c809a80ca9157b5212c64c212103c53,1
ru,f58d7cea4cece4a75237d089a45f0064ef2618a69d9db6c972355a7b7739c495,1
ru,f62d434dbe1d60a929cb7dbb6c296411751ae12c8e333717abe7aefd48d7792c,1
ru,f67fce4030338cbad1519fe5d6e06527534fe03f249ed6e95d0aa297eb620d84,1
ru,f880e34fffbbe1408a2d97a2f0ca7f2f481a25c48542f0f9951e92e22a44a210,1
ru,f8bcbcd02cdd66d103c6d5654a020a0781652ea4b0345ed6e9b3cc962d1df7fd,1
ru,f94d0b0c7ddcc8112983ec52e3c3b533dba3a817e1299b74d77c3423cf1a70b7,1
ru,fd5c2095f94d91503a2d39d72c61c27e2a648dde66e029c75e19950e14289d55,1
ru,fd76731727e55807b13acaa6c3fe55dfcfc18e062e08c0abf642722f9bf746ef,1
ru,fef95ab449038eeade320948649080a185cb1256fe4f79a0cd8abe5cbe6b82e5,1
ru,ff7f7520a193caaa74d9b53041e9e4348b65e69afa8c8e6fc8e0a8ceeb85e930,1
rw,de7c7e24002298b7d484ff3110df5cf33fcc09cfde3b2f26e7bf8ceb01c69a97,1
sco,7311c91529ecd5c4dc965f213cdcefb9891e5d6cae3b7d1c9470b37a93d8582a,1
sco,fd2e6d41a4822fbdbe39dd46da23f896dd2f5ea1727ad1428f38f44f2dc7a56a,1
sk,3b7dc51a8e0beed0d111153324d34c4acec976192952b6f1f28e528c7c4507af,1
sk,9986cff0f24d80791ce5d846aa9180e498da8997b81522bca514a7fe20da7c42,1
sk,cdc10c77ed1de0742f0e3c81e95fe9fe090fb333ddc79ca80fd742132786aacf,1
so,b1ca33add78655a7a15a4c48f0e5c6aa139f1521beb96cb74d8cd9d239beda56,1
sr,25c1dc551de483cd5bf6f781c3d33fc973f678b5511b6e73fa6940642b922bff,1
sr,84a21b632bbed5a9ebbc0c5d14b3409be1c77b43543e848385f40d02b570f6da,1
sv,106ebf9dac59163c8e35d4c6899d8eabd29694edde6efe209f9ded7effd9f537,1
sv,a5d2e18636209df17ee091e12902da64e7dfb980f78757d6f8236a1b2b4c8961,1
th,015767b80753c1f6013da2ee7423cc4120948abd474b6e6a4058abf84c16f3a5,1
th,456eff4b617cf7ce963e0fa7064f159b0dce24572ccc2ee30ba889ae5e35a524,1
th,515763d3f583d5fc7f2ced90e149866c6a38f6f1d9cb899eb638b5a3fef96424,1
th,98907f637dc92a5319df76322d6ab322bc6560404314307581635187d8a9456e,1
th,ad6788aca22fcd8d84fe40f9cfe519a3ed10213e66b597b4f6172f8b8de68b0f,1
tl,3b1182def1dcbe7307c95e384b012f3c8f9ae0e03deabf24816b43ef99f5390a,1
tlh,9baa68f1a4a6dbb36c866f1f5e75a3ee41932b3b7d389684d2499ab01c335120,1
tr,0132ed972d7b8a6a141d3daf7ed18cc9c239a8efcf536ff3e63aba4793d0d857,1
tr,07e2f02e295246c7b39acf1a248def5f1f3198990f7d917971a283d56d414e3c,1
tr,0c4734cf19fdbffb55f792c41cd22c37beb037eaa2418d42b7e37f8e34d4edfd,1
tr,11242ce16f08d973ba66ed303cd8c5f609de7bab777cf23fd2c778d76676b370,1
tr,3073d53860ff2db717c0b306be4d5fa8936ca70a79ece7226c9259cd6508c085,1
tr,4b7b0c03a3c966b52e5cbb5f3a1ca786b7bf87a160a69b9b4cabf72830e96f81,1
tr,507984e781d946994e555b635f2d0753ca0ae0a9d288a095fe722956eb849d18,1
tr,595c40c1149cf8009e7191474ccaea75e1eda8dba94b7ee0da7e0f1ab2b8dd0e,1
tr,5f9f139acb7c0b40c85e57801c5c147f34c65c867c426e5b1b9b81a5b91d2b88,1
tr,6dadcc95115958f2b90b4c9abd559e00104ff2bc4901ad7a034dbfe078c8fad5,1
tr,7648eddf3a35e948028a32d3bb9fe4bf3595185f3716491b892dbeb1d928e06b,1
tr,77287114f0383d579363ff47cff376d3280203c0c7ce8c6a1033251f1e78d458,1
tr,98e20216e29d2c05dba091527e9dbd2017aaf39fb19eb5701328bf7b7082f8d2,1
tr,a01e81688b5e7904e21dd0f7defae7636e10f976f4cebe32c6616c356212c7fc,1
tr,b4e769ef689a469d1fbb513fc30a49dcb3abfd3e6bbf78d29fe2ddf32b0b29d5,1
tr,cda628e01d8a63e1b80d61a4f06e5fd614a78aea2a8f666dafdd17b916d32cac,1
tr,ce2782421ca598c7c57cea47c6943b63cf204657fa43284bc50916a0eb27a2c5,1
tr,da48098fb5aa946f3561f6cfa76a56d6374e06b5a60abfe95ada6f1353c554d2,1
tr,de9b6c7f28f5cf3b5f6fb58a1c7a4d5abf2f6f013668fca6330b61fa5494f14f,1
tr,e701bbaac463496329537e427e8316c712b628b51520a9d604c8e92400c31fc0,1
tr,efa066def73057922d2b0d43a686219ca3472716e74cef5046c6748a65385c7e,1
tr,fa7277454a2dc20696d3a0c1fdb3e7cb925b3b8ca405d6e53b747ef74045d31e,1
tt,ada35edab176964fa9288223caeeeec1b6e5e4312e450c11101dab5d4cf1ff56,1
uk,179c1d3ecd61e0779e5d52877d6537db3002f204fa5d1c1569cbf0f2c81398f5,1
uk,401c048eb0cefb6c73953d70e6d73fdadecc802ccbaadde2847ff7be9c8c028c,1
uk,5211090cf5a8cb01f7abd7865978a0374d0d7bde99da74a7d1c95fbf07be319c,1
uk,58179e5e021b2448ba91c0cd3ec039fd24856d40232ec7b412bc2cbaf8c2ff39,1
uk,7ab9520362de091113a58e4b4b10f431ef98467463a79475c3e03b44ac78e84a,1
uk,9b961474695ad67766ebf79026edab4641b01282132d5a642873f0a91fccc445,1
uk,b09277987f00af479ecf5d34c3df363bf7c972459dbcb4f360dc3447184bfd04,1
uk,e00715edc9e05a06c887153f96d03e272a9ddbfac4eb65fc1d82b6da2b924abc,1
uk,f38e7529fe6515d5a73f60bdb3f85ea5e1388d5f0d22e8813faa55925375ee5a,1
und,00aed9af3eb36b9af0739fe148bee0a7cc467f77f096cd3324c5ebe84b81d660,1
und,0108d9763dedfb5beb91d6a8517068e9acfb3615dc6c0ba0723015d58e74b29e,1
und,018244f16098334d7db79b7e2eb0f163c3fd6ca39bf3615d61e0a49375212ba9,1
und,032307be54743a489cb7a2d1363efe16d1c49217ceea8114f9480497fe3a6ff5,1
und,0356cdceb0452bada9baf92dee25fd79a820c3bf2f181646efc9b4dce5520605,1
und,03aa3f5e2779b625a455651b54866447f995a2970d164581b4073044435359ed,1
und,04038ec5d159d868a2a9dd28edbd22b9bbce4d886124a39d1cb882871192fa27,1
und,0429adc23160580b9ee07a2922c9d2e784399eb61584ce23dd796566a38248d3,1
und,046e81e689fdde7b409458bd442a5e4283cf529ade557b27a12ffdb43c4754da,1
und,04bc547f5bb1375ee6fa974726ac00cad94eb5b3d82649ab8cad8c5856191b07,1
und,062b1298e1b99579498d283a41e1be45e6fd5225d81a56ce13f1f9eedf310ac6,1
und,063291d080799308f6e06c9ec4623a46fd6266307dd27d2d4a2815b30160c225,1
und,068b5e8e1c0f924debc13f4ab09e9ad3a2f7bd5b055224b8e05c1018d6432d81,1
und,06c893598585c039de333cf9c2f9a1502d4b8455c5ca6079d623967653b6c541,1
und,072302db0f9f2a9b966e120c0c400f9d3b7cdb259310cce2bbae7b83025451ae,1
und,076068fdc408b26773dd51a7cc81ef6e4b97fb32b285a64b58e07c413042ecd8,1
und,07abfa6fd05df6ccd27a473ca1cf936539d5508c00c0900b27702c57abfe570b,1
und,07ba918b3a9b8863663940673f9312658104555d7abdd03002c6cf3a3a689491,1
und,07fcbf82b6eadc7fc705a347bf01c04c428a60580100ceb513f7bf86e9508881,1
und,08e207a3710ba3514b25a28f5c495b5fd63d9d3b852bb97424450b1659101b29,1
und,090b235e9eb8f197f2dd927937222c570396d971222d9009a9189e2b6cc0a2c1,1
und,091e725486342db827b8b850007111e2cbfdfc27d7a174b53fa2617e0c56d671,1
und,09a06615d56d3b017db4488cf45e907844e22973f4824144b97e9161a44b13e0,1
und,09c9d1e9f7978ccd94db780d38ad5a4ef890628bee36a29e6ef0456f4e1155d0,1
und,0aa3d6117dff5b60edd11aaa4468466d026439a0210fd735b2e83c3e958a4c6f,1
und,0b9eec911e5d61a1dbaa831e30527fca48ebd81b6bd54c1b399f0121f6f944b6,1
und,0c09d83a7f7bd7deb68bd8dd9abf9835a7313776012de09b939e0dec624da8ab,1
und,0d65e64d6833edcb9dbbceab06e57dbcf943a7ab2452b8839bf7a72fd994a5f9,1
und,0ed987fe4aa9ac4cc10095eb7c0458d3de194cae4038e5293b2e1659838da1ff,1
und,0eff231cd2eadee4fc6d1c64d47d93fa87da18ee4151fd54b9c4c17d4b2f8b6b,1
und,0fc766c2000423124e60f39628f4360dc344512b6f4e161e99bd53f1f85fae0f,1
und,10ccf68be9c760081dabe311bb7370e2c13fd13b1df38c3d6ffcd97a86043778,1
und,10e2f2246786bb7d365a12189966e31f07f21ec5e1e6a3accebb9502c318ad54,1
und,1108c08ff9a4dc57ebf3713ded40b0cbe770a9884a3610b55175b930f216478a,1
und,114554c4817992cb6b3ada7f1939b5333a07d796643efec63f2a1c1d5215baf8,1
und,12670cb7891a80c666497a422d37c43320ac6e9b354966b5af3ed7060b6d05ae,1
und,1297ff99ae8207a7a48779b10b59cc91cbaf0ebfa8ab1783bf307fa2542e27ee,1
und,13b9ab81ad0555fff818d59dd0c187772dde7cadb3966189f269a1f2ad44672e,1
und,13ddbae89c7ca748f51d4c5e531ad6b1a393e7c828809bd98c6d89e3be5de3e5,1
und,14f7f255bd238f006d6c0dde240604b129128e140525c7e4a3a1368bacd02d2a,1
und,1513dc6f6769e0f2e4ed9a9455f5af4c4a5ae5e8bb286807ea2fc66b13f1ce7c,1
und,15915fe9caccfc454fb501e230f26dcb9db108cdd992a3b5d3b20f7fadcbb862,1
und,1637a20b66f715dc6988d58a6fe34e621328006740c8f9316978c58de419903d,1
und,1671a2a9cf126733e21f575d740ff537bca818c962aa7536ac870646038fde6c,1
und,17dadbf75a6ebda22b2fc3827bf7ba35e4a715f889163f14a65d08da3d54913d,1
und,185f475a72a26e642a4e1e351fbce17939ebdd4d2d824121ec36ad6afab12c3c,1
und,18683738314e5bdb603a6a319e9b3880a41e8e197e780bc9ffc65ce56f2578c6,1
und,18e1dd392168f601d0e568612a2bf40e6555c033e033b580ae6627d8aeee1150,1
und,193d84f35a6606ea52d56d7d1f111c9c015472c7c66275984670cc4913ae9917,1
und,1a38bb6285162db5dd4a1f4e2c59cd54e8fddec6ccb9eb4910b127650d62d32a,1
und,1a651250f2dc5b11a270e7b3aeeeb7de2b20adbfa9f870a6c3e97f98098bcefb,1
und,1ad16820587917ba35960cfe32af71ea216dfc24b48266354912724cc2e6362a,1
und,1bd92aeb69fcd6f2701e00e8c04cc22aafa5cb537915a1f6adb446db4687f028,1
und,1cbeb068345a69c943763b695f68ffcdbd5a6d63866c21c06e34b428f7829ae9,1
und,1d0759c38d0a7e99b5be87a6f2e2ca7cc793f4d51395605ab572e21c02db6c4e,1
und,1d1a5c0bfd9f490b8504218853f47e55cc1f504d1c10418397a17f32a1cfae5a,1
und,1d3aea31a8e6021b397cc189035868fb60da6cd0607c496e54971a379d18f9b4,1
und,1d46eabfd2465bd83fa6c20248a2ca52d22959378a062e2c7d3f6dc1a20ba832,1
und,1ea386425209d8d815abccc14849e587a7c6d97879af0a8bb2a363b6f474ee7c,1
und,20356e0934d5fe6a7ba32f2a1d61d1b921d2ec7b563cddc5e23a821bd05c9ef2,1
und,20ec30fa8ebf0600479d7f7732c3c7fe4a93c61d667cb731a7041ff45cbaed17,1
und,2144cd84a2cd1fb1be532fcf6437b703a710962a243ea7961badfe058a090493,1
und,224da976008223d3c81bf83fc331e84797649cb07d47775c2fa65ce7554af108,1
und,22a3c85609d4d626bc01cd87df71d01f6bb9a62efce214d37b0d4faf4f3ebb74,1
und,22cae16c867ddcea7025bc9b96e3650a3ed890fa256400fa26dddd1b04e6bb2a,1
und,23b4ce626630a35eceeb1fe834e7cbaa4f84513e4a0e4c7fff151e0170fafeae,1
und,23c36074e769927b19c7ad05f884e319bd88d99471c012e70aac9c4e406a6f59,1
und,2418d343988e92553be004073d6dd87512af498062134ffbb8f43bda1c7de83b,1
und,24ae1ce39049d736641f2aee4b610bf1aafaca771d53042b490cb0b45a6a2d94,1
und,251e9c4ad845b6da1649f5c41019f88101465b3b36e6f9921827e34a0addb4fc,1
und,2606a4c10cbdf7fa7d3ddef69b6df28502f293204ee73065c4d21f5dfd1b63e4,1
und,273970813eb8c685a344b6496c59809b21b9dc942adad168dafb1d4820ce7aa0,1
und,2774292d5920a756bf542a5dcb39ff4bc67893c7807a9c0860fc00dc52004372,1
und,27742b5a8769076e12b4f741c5ecb0a973606d7ce8acf12df8970d9aa39a6e18,1
und,287b49d336c01f06658634d9db224100064d72e42d8b3cd5c215aeddbdb1cde7,1
und,287de547fa619de577b3dd1eee6df599c13a269cad6c38f86325d6b2da60c950,1
und,294ed09246f7d6f996578becff8b8801b3da4f27fcffcf57f66cc6837ae58bda,1
und,2954e7526d5fc737f0bb7c4625d5a39f7a6831be1facee7b8fedd699f77f0c67,1
und,2a26f2778ce543797af9bef9c0448e09ed77f59d7f13e31b315484b341812fea,1
und,2a776df5bc37776b091d1518dd9237d3b0fa2ca1edf0b73692fc72c6a276a732,1
und,2ade6247a2429e277d8cdfd7c94db11379b89ae75727cda9d8cc64d2c31fa88e,1
und,2af1180a7f8d7053e7efb4d3ab6b89bd51171b848177af5b91f425b6d1296864,1
und,2b4543bcefc8707aab8bdc9eb3fb13f45f80a1e1b2ddb8289710b661adf34c53,1
und,2bcdc6355acff9079f56b151db0f49a4f3b23366b0ac19c8362fd81b99382e3c,1
und,2d0d52fa5d6db7a2e624ea31c4f6c4593eea338c4aabcf231d1145057da8d664,1
und,2d711642b726b04401627ca9fbac32f5c8530fb1903cc4db02258717921a4881,1
und,2d90de11e0d0c27cb70b609fb4e1a9e342c6ee9c704faa8719bf4ab6ea8463bc,1
und,2da3550ae67c62580adff988f12df363fb4930ca2a3f169399fb691185c8c990,1
und,2e2cbc01cf56f5439a005f3057c718856d99c4ba8c19d9982ca65bcecbc2bade,1
und,2e7cfa72ce5240b659360fb307629d0d3796e44f34395d8d400349ca0febea23,1
und,2f4ccc437d5a51ed840ed671ef1c6cd2bb5665f518653343fb0c85130d58a78d,1
und,2f606436fa6f021e1828ba070d0710f4e5ee2c4b735471fecca12e6f99d441eb,1
und,2f7181dd6164866036475519607fe69aff1c8dddb66c9fab044588091b009265,1
und,30234e5629e6a6155affefce13fb14d91f6ff2655b60781b2e6206b27025839e,1
und,306ba345b08f2d4a624a12329423b0163a2675c73bcb083dcca2f9b011e1b656,1
und,31a2d599dd1d8d5623d0478eeedec3711a2340153b973a69ca5f69c6a633b4b8,1
und,32a5d2055c6204e88edb0ba1d69436d85613c906a4db08ad677295ac18a65bcf,1
und,33589c918b9cce712a09d47cd669af411643309e9c0ec5c03c4a98eea29b9e08,1
und,3358c6ad4307e11ad9bffaea787475e521c7ddf6688c49d1ce6270a64731ce90,1
und,3388dfa08a4e6e6ddd44388f32ac00e521d579ab9679c1f8774bc5af0f9fd2a8,1
und,34b466f00176940ed3e24b5486b292c4b20897e0fe60ff5c6f34dcd26b3707cc,1
und,3502d970b8943803119f28fdb0ddefb538d87b9a022d7b694a0ba275d5d6ed87,1
und,3578ec28553f9c4984a3068985fbbd0839ee0630935221364a46bb5e725a9aae,1
und,3667db1ccae8dd0e8cd86fc10feb1a55fb68892499f3f2e314e32b013a859d1b,1
und,36781603e7c8cb071d7de61b6d42f513fe591ed983bd6567d909f6a7ba21e2fc,1
und,375d8089619efffd0e8d7026cfd703546cab004ef4fd0a3a6895753d5cfd7591,1
und,3792a2ef6789ab66479770f5e9c9b087d4b56f5fbd7baaee38032be113953b1c,1
und,383ee15be9cebdee8b51787c7384cb37869e1c39fd35b113ab3c84645e513b2f,1
und,38abce70d5fd8b74324e1ee9cf5aaf8e27c8dbea3dea4d6f302d5c70312e3e3b,1
und,392398d42b45d2ae7045c4a8452526209c169cee34be6d82b5bed2bd55e432c7,1
und,39a5476978706feefa0ec59be6d5fec151d31844097c12b84580358333ea5cce,1
und,39a9448d3d8f7182e83b8ab49f1966d7d9f3dc9d1388a734507e955f29baa6d7,1
und,39ebb872e50df616f495b1a39dfbf0b38f89e9306a59b25b86bf39bb0780b12e,1
und,3c4fd893df7503c80045ed7cdd1dc0383529805549b848ceb96f65d9fe354ef8,1
und,3d30d65db311cc6282233eba92096cb22f8957dd0945bef6adb70717c60a0343,1
und,3e0946b1e660294605e6e3a49137f99c2c29d51e89992eaf7484e6d9339b18ff,1
und,3e727fd204852ecfa1f91561261a91d27b993318487835c1a133394d838a6b39,1
und,3f41cd3fbe7fd86bf117da9cda03f88c416f446c07287aaf429ed94edc8da5e5,1
und,3f823fb74918c084952adffd494aff62b1b5e68dc63dd4e403b42089c9e29349,1
und,404f4460ed0b2f47cb20e28d22af92e9cc6bd81ace6ecf13ff95eebabbf1cae1,1
und,40638b3da2b426694cd64494c5425a4f9862bded3bb53e95ad0d22524522e6e8,1
und,40f5281a232a8121c26f1e3f689701ea1fb6f2d3c32450b3f93e0ef1e64eccbf,1
und,427ef6ded26c14946162afc3c64314382faf6f1985561bac9be74c66d5f73689,1
und,432eb0971e08b06c4244074107ab35378ae627b1e5da1a175a28fe5ba892e35a,1
und,4332c39c3afa0fe5698b32953ad61a3c41e1f015f332a6499eb6bcf4abde9d9a,1
und,4356d68536a99e96db5bf494b2deeb9106a47c37bd8aa827eef929329526ad1d,1
und,441f71d48aacacdc18293201da2bfda40a421c4f93d8e509fcd2d0440b007b46,1
und,44a39592cf9e6243a7bdebd660a049dad4511992bab0b06f7168b6a714358302,1
und,45606b6d374dc4b0da7a9bdd2e1dda158e80fde4f90bc3b41cf0c5285c3d01f3,1
und,45c09763990b71df5fcd0e8373e3cb84c25f83d251780bbe7439695f8c304683,1
und,466ec6e86ba1df2028ea41bc40e94e8275a2f934691e283d2995e8f6ac69ad9b,1
und,473d66de45653d380f71252d78d534cd5110c9053934a31e2f93f29b87e5ea73,1
und,482eee9eed48a85cafc45e33465e831f0419eeaef45df58e453af135ed024cb5,1
und,4896684d04aa42ea9bf20750a0d34edbad3c3e9596e149bf0282a32075403982,1
und,498e8953d9141b251780c24f4677b0f8dc0ce6da54f383ef922742d1b0b29de9,1
und,499cb7ceded9f4d8881515ef5f1033d5eef8d5f725c530f56cd0d1d1521666aa,1
und,49cb1053abf504c7bf20650f8603bf34ddd6624cfe729ac767304ddfca44e711,1
und,4a71d464a052ed770b9d9d3f756f927752b668f014ca0540dbaf8ae4e448f40e,1
und,4b36a8c247292fb37df6ace370905c8ebd722c57b346ffeb096bc6e64804d70b,1
und,4bb3e7c793171466a2d90b968d0e8793f8d80720f4437492d75a8aeb4c48b52e,1
und,4ca20f66e40ad520ae0d33b96004d5e85e13b538fba1a006ea68ca6602a2abdd,1
und,4d0e28c2c15a6f547fd32b6fa66a55f164bb0336a7cc77755345a5e3c6e5a6a5,1
und,501ac622d3ba186c848051ef349d998b7fe35b10f064e13194decfa819d71afa,1
und,50a4122943273ad2f00ea92bff9c7cb6235e199f745321cb4272aa1857840463,2
und,50b730689a3762833e8bb64c7e06c11b70193eeb92d611acd86bc2612e6ff1eb,1
und,50bb8d1e6915231a9ad946bdc336ad7170693072430175474c7705454b268a64,1
und,50dc97f7694224a54b5f2f0e0cedfbe771623d595e973c1da80f4dc8491c0d55,1
und,513b7b6530a829b03f00c1ce85f5f1d49f16d761caa5c6335c285708b5dc060b,1
und,518a201c1c5ee6a3a7702120b31402ea27c2c4d5a9854d6d7beb33498a8c0ed5,1
und,5196abe3dcbf6aa1402b1b0079f0436a619c94d61f878ee635d33571b77bba14,1
und,51a45d95018e2907e6e99abf5b4364348d10d52ca8142aefcf79e5394898682c,1
und,51ff0d2f0d3a5d61edec31785532ea0d570f8c348d58b15b94ff9c2ca6e926a4,1
und,5290c78f9895c1544c28a226af6150abb4ce9b664145f79af27ec57bcbb214ab,1
und,52f7aa5dbe39157863d38028bc15e36ffc0a5f13e39f6831c6c4821b2422dc49,1
und,53f0f7ca6529d03fa387c68c2ea87d6e555c6e00c7bc0092880d5d7f7909f87f,1
und,5406b21500846578e373faf00751d75f4f5519e259eed89f582ebf33415d8ddf,1
und,55a9f4f8994b1bbf2058ea38c8efb6c459000814d5f39c087002571639e6230e,1
und,564b3931d0e19b013e30618979631b65bf6e1cbb8b663499d7df73b7e42313e6,1
und,5666b7acf868bd2dea827a7563e053803c153a37411e9d2cd89f8c6e5351eae0,1
und,569b82e9ac22390ce56d0ed2f2bebec42daa162108b85b662a26065e77948374,1
und,5721f0846b21b9752e60da7604fc1d1a2e20c656d5ef2592a36a7f5e8e9c6fe5,1
und,57296bd1ac40ddc7efef20facf9034ddb4649722f66be8c24d50e4b91b873d22,1
und,574e89270fe86b412ad215eef93bd4e4dfe59beb04d596477e9e59c5e27c5ccd,1
und,5799b681c1d9f228ee5e1d3b6ec58ab37b1073c1149a66e0d2a245aa76056a8d,1
und,5857e50df1f7204b51fb072dfd19186745156c8c637f00b1c9911b39e9a1b480,1
und,59396ce9a21b291eaff256d9c58e66ab3e6ea1f65284da1345f0c8295e5335c9,1
und,59673058a84f6283cafbfedb578fe5008111534f630a947b0077802bfda21d56,1
und,5b2792a6435ff66ee735f5cfc11084da776479726173727aaa9d49a86c418a2c,1
und,5becb8a0d78b0377ac7603d4e190b14d00991ffe49472f11e6345f5996a2817d,1
und,5c39123805ffb4e2f01ba096f17a5b18afb43c4f223afa4ba2d5a3f31cf74e09,1
und,5c8d018895186e60c160c83dd31530505ef70f249a6380f84ea7a3e57735dfb9,1
und,5cae0f294266561ea82511e56279dae10b5a136ae1515e5c85df41cc1cba7bda,1
und,5daf113bfc3402b576c9b166900c27390940beca44147de1985f54f0d6be7b3a,1
und,5dde896887f6754c9b15bfe3a441ae4806df2fde94001311e08bf110622e0bbe,1
und,5e2cb19f632efac752eb6d0cb480b2a026fe87a63ac4040caa653a7af9abe2c9,1
und,5e4508002874a37ab4324492a32924fe0f85c886fd83fa1521cd19ed5bdf37ba,1
und,5f4f2389b4d8f852ca0757ee295d9c3c5d0394a577cd2f03bdbb0f5acd2d7a5e,1
und,6006cc830eab2b630c29491c7913bf98a5afcfc3984f997ef51bf4d6b49ea1f7,1
und,61fdf4c2a9dc250afad74c45ca8a11c94e4430456adf08eda8ed3c28090e8e5b,1
und,61ffa96ffe12ca74293075e3df64235ad4cc1dce7af444ccc7abfcd405d007f7,1
und,6209ad8d13cc4b4133c07da6e4b3d197990e291a38b6f6e61071cc672dd6b729,1
und,6272c9aae8f21f10063cdefa85ba8cb2864b1dac907ca0451c837602780efed9,1
und,62bff63c74ef259b604e83ec0091e017e2ec06e1501e27f4956efaec83cf34db,1
und,630e63c4d6485a5d9f2fa1d3ebc4cc3bcd272a2c0c47be3e3d48baddf0dcaad5,1
und,64bf213902bfdb5a7e4888454069565f8b6a11f121ce7ce1d5af03839bd9c084,1
und,65d58ff9504ee9687dcb27550751f5da234258fe9efcf9935203c4397c0c8a4b,1
und,66ccf2cb3bdc55ed04f753c00fee36f260ab7b537731777468832637acd4104c,1
und,67956a7cd919ebb8c9dae9cfd12423de1576e8eda1d63f8b677ebcd4dcbe7859,1
und,68723446d0d460e5fc895f459bd4d6eb310875d09f859e07b35045da83756fac,1
und,69005f6434865923700ca03731dc078a75ebe8b4f7341546143bcd1a42e1e82e,1
und,690410e4809487ccf73c8d45c0b0f21dc440a841402e3cc917354288a5a26a2a,1
und,692c82f4b2ad487753bd68f77e4f6c68298f3015cb1b82004410002df99dfa05,1
und,692ca675eabc2d6e35c3a1f01fef1d27467e8d7ae3ee445edb3aaab8a7b08367,1
und,69ce6c99a069eff9cd275bfcf2555fa9c384e28829ad324a65044909dd0f5c01,1
und,6b9400ac96a8c761d372b3a424e03b9ef9f20464c01b7091bb1c98d752c6997b,1
und,6cbedb3f27ff4ec25e21a3049e51905d0ab5960af69e1db1dd91b325aa88129c,1
und,6d16055fe64c40edf0199190cd89e6ddc758bc4860db686fc459e602789b8da1,1
und,6d4b8c16266135d80168a6c9f7697909942b7e03a9e4c2c5c0a21a75483e6966,1
und,6e56aaa131683509ff5c25e89c9d25e55ba5928f8af01cc9b43421098c243444,1
und,6e9d1a7e703ab0bb01d86336c70d79db6536808ad4d922c00264f6a6c086beea,1
und,720293709b73562194718524f16a11505db7622b4fe14748ed43831cdeb0f173,1
und,7213b0c197ae90335b2fdfa3cb471b510ffc1ee10f79669c12d8b9263ebeaca7,1
und,7441ce407fdd0dcc44b811c445379b8519e7dadfb0a3f3796c7718b2ee922961,1
und,7444e616c862735c626825dc94eca8e544c76d3876028db6ff3e9c8e1743c630,1
und,74ab9969a4c6818700aa99849a679dc62c322c0e74c036d5396579771b826b63,1
und,764b0bf9770d7e0caec80d3d7b787ec9ddf1493184d58851384dd15069e496db,1
und,788451818fcfb167dc8e3c860d5593f11d19177045238455fbf1831cb732f113,1
und,78caef0c888c0e78378ce95d6e087608e0e143eea8db775037161b189f32604a,1
und,790fad4744a9da8d301e23c83b386f1baabd229611dbe5265df62a97b5357393,1
und,79ec5de17dabb2e6af17042a79b2fd72f31c5ed2c1371dc56e03d3b3cd28492f,1
und,7b320d40bacc35d048c852b23d78a13ee5cd196ef7f5c3e1ed8bf991c4836a26,1
und,7b7b14967caff88ec6cedb99130faaee7c2b15871762dfe29d04a4bbf9d248dd,1
und,7be065e1eda4de26ece091f262b87f60325a12fc38ab7fe6242bc9ff44a637e1,1
und,7ca12506e88cf8b814e20848b229460f91fc0370c44a7c4fee786960ce30c36d,1
und,7cffc8942df5e8fde511ebc5bdf26ba2aa87fab699e89b2457728f609c970778,1
und,7d235c77d4a6ee915adc847eb68b8c0391b421cdf0b59bdbf8d31833ffbdf595,1
und,7eb60c002853449e023e2dc9891e0dfcb14b5a3da27e47a7064b45b72d64993b,1
und,7f60e9fdb3f759c67b720e9a7159b979d83f09dd052c2a62f020c22ad6184a31,1
und,7fcb8d41077ac08ef55157d18a943f3f050b12762a80a88176fe537469feb76c,1
und,81799a9c907f3271469bc91cd31109cc5bb17dc02baa105cd136ce07d3a42431,1
und,81ea0354699b65826aceab686ed2ba06e9f8cf34a08620d9b8fde48269a157b8,1
und,822742dbaf2129844aa74e380de81b8388561cc61c81a5d7d59fc165796503ea,1
und,834032dfb827138e4c8e225ad71c83e696cbc58a8c6c82cc83e55e7512a3cf2f,1
und,8407ed33756d8d43513222b46d32ea1283c398eb397762f9440bfdf6a4d36859,1
und,847aecbe4740672189399a5253dd9d96db2e4610b29a4b259ac1ac4c4700de5a,1
und,849424bf3601172d86b53175ef09775bda587cb44175bb34507223f53c5cc7b2,1
und,8519a0b32943026843e14e506f160dc58ca3ed041c19360b9126c82df10448e9,1
und,855c5172b434fd2727b2268efd8e09de27c3d5431e55c08b607fdba080a926bf,1
und,85acbd5a4acfefef2764661080cc4e6d31b7f9f04adea3cb12b951da8feee119,1
und,85d21f12b2a34516b8e296baac89403668bf9b493bcca4ab8756266b2f84abd5,1
und,8654047d1251b09e52310ab7d3f87a3d013c884749aba1fec927f09b721e6f35,1
und,874f420e190387d101f7c84cd8a47d8c1f61faa92804b843fcf7586badebc2e6,1
und,87985f09f2bcecd5d065a5864f1a29e3f4a9a327b718ef4a671b6d4a59fd45e1,1
und,885431dc60c726e96df9297b7a85f585668724feb66014a39d94e830a6e3973c,1
und,89a963a35949c1ed23b6e451207a4ffd3d41f1bce1e730ebd5fd225869089431,1
und,8a5f8d4fc839994ad1027120d06e21903d418d51daff5b5db0eeaa0cc9ae320e,1
und,8cb0f49a284a435335f2cc1c16218fd178767dfc9e4240156c1397b757531ee7,1
und,8cf32399f9feda966d32dad323154ec8d3b65b4e693c5a137a1fb5e5fabeaed3,1
und,8cf790121532a9c588e3c5a45eab5c8c48c542ed6aa0075bca501f727a451fa3,1
und,8daab06a8cb8c6cb503d64269c1b2408cf982dc2131dff2086e7dde603be7b39,1
und,8eed824fa0f46293a89d05f21f5efbbf6f38797fab71b33c42f77027ea9fc225,1
und,8f8dae17d1f29c07a1cd76b8a994739ce95d11a68e4bb416a857df4b40a2ebed,1
und,8fe14d4c82b24ce6f2d9f14077fc0a00c09a351befeedf5caf27f6ea17478e31,1
und,8fe9edaf6d7fddc2979b8273723c7251a2a32383a9a306ae1788aa4e14bcf246,1
und,9070b9f7e3412c69b752fbb6b7ca824bfcd7483d2512506efc081b59af3f3f20,1
und,90a46ba939e9b3997b5abba82c2bd7fd270a67ae1149ef178601851eccbe3094,2
und,90a7588060f65f4e6904de5c69758a3766a0341d5d0a2b24b01a9a9597ad5168,1
und,914495f8650eae34237fe7a435e38a6930422ac411514d83da0bdaa9ada20b20,1
und,91bfa50c8c2473cfd2e3d71bba6ee4556485cbbb9f6384dd036c61f20385f8f9,1
und,9297b20c1a641afa2fa8e88547e268b92980679f9bcede725510c7550e2544aa,1
und,930bf77948b9a123f22513fe8d5dc87e7dd324837de309f1136b5a0a3372d101,1
und,94033eeb99bf81540ff60bfc7e9bb3f9f3f1d7e1dec9929a42eff1d7157245cc,1
und,944081fbbc4f449a029d7b60293db9e9f0c5a1f7c614eb2a3cbbcf5e8dbe6a96,1
und,95e2c61d30223b0a432e42bc3f2cdfb61afa49e5c522f5e0f1ffed7d4567a2a7,1
und,965a5840b6a2de4085ee79a531b98cc9bbb7f733251b34373496fb8c48b2159a,1
und,96a4002dd9520f314f1809aaa3c68739372bfe175b37e69bb95e26f219d89359,1
und,975697e06bd8cd91c3f33f04cf6264c6b7aef3140717aa3e30bca753ae01abbd,1
und,977bf9315a66b6482c85fb277e4919d4a549f2718fccb06649edc4dcb8c9962b,1
und,991b4783244137481baf2c47f7a5301831d82f22f7215e78f1c0356bfc101181,1
und,997bd31d0796dd8fdfd1b8baed719ebc7508b337435e4a601547f660ce975df8,1
und,998f3175618cf23c9a3bc3991858dc43ce8955c5cfd6c84225087979af3ec325,1
und,99c1d3e449bc1494466c6794a812af0cddae073ee9aa1d5113e4e8edfd28e2db,1
und,9a6a6b5be846876935eb11cadb7bd15c50d979e5975145c3e9b62374b7bc4c81,1
und,9ab85226bc3a1fe758971af4c24fa9e40b0abfa5789fe61d2bca61d6a5e624ad,1
und,9b782c1a38c54c3fd253a9fc173c51da8532b5dfe8732cc0f6cd4069c00c1d92,1
und,9bc1585569875f05693de98c230687ca1b239eba047b6bf17d08b8f0337d7264,1
und,9c5d25720b9fd201e21ce54933b00d03927257c9661bac1e93c839caa4a89b1c,1
und,9cdea2c66bee72db6b4534f123a7d10e33390081edad573bc4541358ce45c887,1
und,9dd92cd591a4a451ddc7375198702434445ba01eae2fc97fbce23cef217582ee,1
und,9f8774163502a05d6f205131d617919d17be112d4b2db92e78ec1b1c8fafcd2c,1
und,9fa7a57bdbc54963201b0115d35a018e951ca2dabcff4a1608b927b9c9a60e22,1
und,9faf33f342443284e3814d0d37b9bba48a468ffaea48b04cbd1781b7de4e5338,1
und,a0a3899de00cc9c39cea4ae5f6a1c785cb367afd2ba6a288f281acd562711be5,1
und,a13a77a1b0fa418d17c2b3e9df10014194b8f2b06998dbacf7b7b7adc3c924a9,1
und,a1f7db846d724b7599846a260d4f2e3a8e6ce573ef2344091524a1ac75589dbd,1
und,a29758d450d1cf2c7b8d085a36a6a676b37a690a02946e28622a380a6265165c,1
und,a2e126aaefad1bceee6342630fbb8e03e5e23d1d6dcfe0089262a63c1799f239,1
und,a305602789b2c19330e0a0a2134721437964a9bf657b5eddffe60ef3cee23a7c,1
und,a41a5e68b3d8fdd439fbea46e546c1bf8d9424c95ab4ade461fce416939b8d6c,1
und,a421330ca1d66ddf45186cf76d8bb5d42687f0cf7147717509bbacc7626606c5,1
und,a4e442871cfde568bd96bd1c45d64750ffbccfb8bc4cd4c0b25bd1f62fac598d,1
und,a4f5bdb265fcd585869f9ed81901523503c9d41b6d36e2830698fd2464c37147,1
und,a59aa32b713dbaac415b9e6331ad8296d39535719d5d7bea8d6c56f714343091,1
und,a64ee25720ab3df2d45bfec6ad039126d7250f241fee129c28503a9e39db25f4,1
und,a72a924179720c8d2c605942d4f09db14648e54f231b7c11d565078bd86aa0c5,1
und,a734337454b24d3de798b21eb482ecfd6a9bd5ef2b74be9ca84849cd8bd1b6b7,1
und,a7684d1961bc3c87aeea07cbfd22792a6c875687fa1d0f3c18ace930a373040e,1
und,a79803e7ed69d23d595038f643555c2d51a176b84c9f4f234531de5b51006746,1
und,a84e9d92258750d9eecfffb44dec920eae4c0c9983fabffbd182f7ce0dcec113,1
und,a8544e698d43a5ce858ad652369ea967d750c02361fb9734ab6b4c4387eb9b8b,1
und,a8b8949ff41d685652a25e433ba684c38bafaae80b91f66bcac506768d1633c6,1
und,aa33996d60e89311b4d1a920dae03c6d7fa3ae1956c52662e273aad4683e577f,1
und,aac136c31011a88fdf42435c0f8c67fc4e19245889868616fa0e96b0b4e68b1e,1
und,aae119b521666c9b5a3c223b5c317ce9795188465f5ee283b543fabd49fde79b,1
und,aaec763db07468d623802e6c38acd052f3e3769d084aaff30fedb3778024b338,1
und,ab04d180a3215050763f711da60a693375d4522a0c01e3e01bee10bb36dd62d2,1
und,abfe5a09fcb8d95a1fa68fcfe64f91b288af35907edfcce6060fee08f807b997,1
und,ac4c53295a8d7692b3b54ce62ae2174a46ae9a5b312e4d6eef079d86416da429,1
und,ac803fd1db9767b7074166b3e84127eb00d5b43f7c139240e211a19c00447028,1
und,acac86c0e609ca906f632b0e2dacccb2b77d22b0621f20ebece1a4835b93f6f0,1
und,ad005023e92a528937012d6749444f39fb1b43dc4396b457748e5b01d8f96efe,1
und,ad500b0c49a76ec9484fa973766c85b8d5ee77b6e3c3ded56da1fa9d23d080cd,1
und,ad9a0ee8f47adda66578fc40dd26af01c8791343bc6d2840258e89e3d25caf48,1
und,af8b8c4ef7a0dbaf60d2c01dc6dc77ee0c51c5e16ab619df755532141168850f,1
und,b00633bbb5037fbb1728b82430927f98dc0691fcbab55e3efd0acf35487e31ab,1
und,b06715d1c1b0e8c6f10470c2e300075926121d5810acd6fe05442da28fab5394,1
und,b0e980826d6b77b6f77b7a9f45dd2f133a6c2ba55d0a1bb8ad83b2d89f4444d9,1
und,b13376755befd9dec23d78b6669c9dfbf169c4e91ab90cd5a2380fed9740e4fa,1
und,b398076c9caad5b943eadb0e976864b2ba4677fe0037dc6a2a0ed99fd42bb238,1
und,b3bd38659ba810d238185e1e6ef69644098a64d721ad70768738bf7f3006bd61,1
und,b3c7d04c8072923ec33627712471ad8de457794779f0daa80bf3f65ce37113b7,1
und,b43a5fb872e1f80f297d2ff26726994823c6434ad527d1a31b738dad6537b44f,1
und,b46851c5736fc73a26a4947d74535a30d890f0d8c6719243495e3e44c3a570c4,1
und,b4b5f83a12ce51762911c4f676c2c896d6db6a1ff2d8e6e6f032118cd7709788,1
und,b4bdf74cf0c8b11a859f10c010d026bf55f2e5b47eb4f0de453b4b8ddef0c8ba,1
und,b4fb81ab7a766f2cd64d98fa099180ed224bf2759b0b34cb953bc6dbe462327b,1
und,b5048a429fee4b0cb3df6e50cd6fc9ac426d0e94701c5f8dad755f0a4eae55c8,1
und,b63ff538c4d6e1a0e8803b4149a67cff6de8aaf3dbcdd98b081f50734ec305f6,1
und,b6b1410428cb7746fcd18929e9189d40844b44cbddfc5c77b742044a5b9478eb,1
und,b80000687149e9ef0ca7c9db4610b72d54246e8376b01374d7f52d72aa257175,1
und,b81b139246c6fbc234528709dd78c3f17f41530dbdf80edcb04023f7b7e1693b,1
und,b8550bbe6e0057cb41628562a90dd26d619f231edffb52e6d5890c3c8d43cb8a,1
und,b9d78e1525163e710de5ce37f5bf1e9838a079938a2086b5881ebb62e85cc0e3,1
und,ba86144fb7e37595845322be013dc2003e6a863248881bc1c9d96c0ef812448e,1
und,bad2ffd11874c144ecff46f517394a832bc796dcfb82056ae978ede5a54f5ecc,1
und,bad83f8df5cce2693fd943e18c4c4252d8625f5ba491a5bb37790128a157d5ba,1
und,bb170201ef5d8f4449fd06812f53dc3d970875ca2c25abbe2bfc3683db807a81,1
und,bbd931b6a0916f954d2ab20b74b2f30c694a2c56036e00c577cc8771622ba8bc,1
und,bd4fbff5b7655794553f78461df86bf501ddd992fb9a523c12ba93a231b59cd4,1
und,bffcdc9316bc52bdb4bd7454b5d44700f39c93036adc6387804cb9b89e008b0f,1
und,c01ef19fd035f1605d3e79ec4ebd154503816c4f80d40253b2473cd1854510a3,1
und,c1206e3713abe05a74192a9c5ce9d96de2c77114defbe0805574b5e8809cc825,1
und,c25e26ab28301d4c18ecfcc51d62116a8149f666e510a48dbb7695a895b955dd,1
und,c29516e7403517c55015ee3022b5648a2a0bc16299bb3c51dd4b72adf90143e7,1
und,c321cd3f1c5012832e30a12199b01184ce13adb9d05eed71fd388c0f567301e9,1
und,c331db9b9adae48738c6204f8322c9c305e982ad780ca264857bd9de87cdc098,1
und,c3c7128a78f9ff7624f8a4f884844a2dd1848404b46d7c13935f091aa03a67bc,1
und,c453121ed092dc6e695715278137aa7a062fa362a58abcdee2282c9f853cc555,1
und,c48851d5717f9ee08d90f6119b9a12b8034f3f160b89c6ef857b3e46c908f1b1,1
und,c4d90734b6fa10eb7789375dc86bdab60a704426ade858a34f89eaa31df0cb65,1
und,c52d8c2ec54c1e7245240e441a3037895fee7f2c4c53bf967aa3ec5db06563f6,1
und,c61b97393e1d4ad6476ba8d4c61951ba9b25ddb63d6b429f6061463fcdac63f6,1
und,c675da3b5a44a4cfb2969875c0cf3da7e088068b76cef3ee774a8b146694f916,1
und,c6a32270b92eed7ee08cbb933b54adc9822bfca8d9e4919a2d0f10044407ca91,1
und,c75e548ce8a9c9c29421cf6b8056ac650e0d70f132ff739e7ba4735f089a619b,1
und,c94eda764f92fd58f098d3d14c7c0954edd718ee54fcde39a18f43f9f6596dca,1
und,caf9b73b4fe799bf1a086dda508cb7894159603808b2c0ddcf28d2e26724e83f,1
und,cb3c705dfe101eb571e1a867e9da37e194cc7ccb3590c96450251aaabfdea2d8,1
und,cbb1e80095cf9c6d3b892c78a6ab4b21bea7a62580573be48cb4db3d02b79a23,1
und,cbc7e7c6b1bfd0d80e9170aa61793ce9afb76a6cb0e1b93c0012da3da7fdf2f4,1
und,cc1d4bb1152cddf066523a982c1c1c01427d2915f3a5f655b9aa7ac468127739,1
und,ccce9929822cc6afc6e7922917e6c6e84a1b1321126fa6bbea0ecd261665214c,1
und,cd10cd29a0da17a6eebbca50d7b54af247ad08936296baea9d62cc6c2955f4fa,2
und,cd33154e73ba72f2068c2d27418eb60cfd1bed70e2da6658198cbe6505a2c517,1
und,cdbd8a48b9d89bea0e19e2b8d10941a118b24e1421532437f94b28566404177d,1
und,ce0f6c28b5869ff166714da5fe08554c70c731a335ff9702e38b00f81ad348c6,1
und,ce99db42f168d9d8db476146b0e8611b6e69d3233ff2fd122b27cfa6b4053495,1
und,cecc0a7fc89b6241088e797030373325d667bb19e503307e6dff09d0eac1ee0b,1
und,cef4a803e7678c736a609ff6cd25635b39b1cbadc4f91e7c0bc8f05565dfdcf0,1
und,cf0f9780d2b2d73b59b2eb9da3c23fc1e0bcb1050a85c3a8d11c9a0f11792728,1
und,d04b63e79f8696ac75b2a6036357257b7beebe74857719b75d89e0e08e1b84ad,1
und,d083ad71abd2cb1a239517a1bab84eceb96b30487de9006cc26c604a2e366c41,1
und,d0c2b4d45159c198290dc9709720c0b949e3c914fd1083ae46f1725bb0097190,1
und,d0c657bbaaca620588695b199c207a6dc235e10c2bbfae48b536d68cc6076279,1
und,d0ca2ecf30f98858fa6ed732c7cab08e7fdfb1fa7fdecae7a222a1d965a192a4,1
und,d0de3fe522bb363e6e98735b1899f22025d9a4b421167061848c47a7e9a8a9c4,1
und,d30478ff20f093da6dde971c92ad4388af51143dec99ec461ad8b3e0d008d6de,1
und,d3e67cd7b4cb614fba274fc3cc074a71e146da317fdc8b4a05fb76dd218d7d5e,1
und,d4847d4fa9faa33e31bc1932eee9a673f7f3aedece11889001ce3dc312612b87,1
und,d528621313cf707471a43d09899cbf6675ff8e75e48ef55f7845ae7ade39fcc6,1
und,d5a670759ffc3c2285faebb7329b3d33653b0864fa9369d0ea01f0d3b08defd9,1
und,d5e3b17c077e781543ad7bbdf1e672c99b2e1a59d877fc44ffc7408e4fca7ac7,1
und,d64f4ac5979d8569076770648c6f14b3c36de0171437f19014a977c1e4e9d021,1
und,d6d5ab532827e13e165cf36885aac7ea6a4c0ceef086cebd9f59be5679a54c47,1
und,d83d3e1392b986fdc7a88a5f12c4a20a11e46eb038fd213a0f4d14269d2e56a3,1
und,d981ade1db5daba2fa534700b67ca3725147c443ae49bbb2e38f0112009d9fa0,1
und,d98928a82f21df8fe6b6fcf72ec01020d92374b538971f92049826b7221da37e,1
und,d9fd70663d464131d6b2a23ec191bf11ec00e076afcacbda01cb6e5f15c68086,1
und,da4ae199e1a9cdc52bcd53a0fd6e1cc7fbcafd6aece75defd109d69cc881246e,1
und,daa7387b28156fcb27ab615f2cff8b986f696cf1bab7ba3f3b35e4da7cf1a162,1
und,db1062fd0ff28070b651a24da4481208eb93d5b5d686f80cdb19fa3fca233574,1
und,dbbd7d324e7303cb5f3603294478ac7b1d946166cde806788483ff015063a6df,1
und,dc0b19c49fad4e2ac476ff40031c813f557b7be53143c28e322be46537da0d47,1
und,dd1aaf26c557685cc37f93f53a2b6befb2c2e679f5ace6ec7a26d12086f358be,1
und,de1713e35d1081d8683e90841ae59ba93f50f9831a13ef707d373103e56ddb32,1
und,deaa34735591a694c97a54c469d95385a0c0ecd939e01f564ffa89bdbda7eb5c,1
und,df37827ac3a667b19c8c29c644b1aefe5880922d0bbb44756f7ba45310b2cf66,1
und,dfdbae5d4b056acbbaab91f8b476c52a74cb6a96d86256c6b73b4d85c147cf8d,1
und,e05098eb02a96eeae97a1431e67c67f3cf5a590851b5eb5eb76b8c1814c793df,1
und,e05d67d4432b7b736e50b134a4630df99ce3904c08becc44c465c6faa7bc3169,1
und,e0e1375c3e2b7ad14174e936d6907b68d80eabdf1b793db84bc745224eaa796f,1
und,e12fe631288e303b91d2fc33e97fed2c4c08234d384ed19a5b3e9c79fc3ac49d,1
und,e15294e6d4ffa5a83c17bd454203c46f1be21cbe395fd525223254671920c5cb,1
und,e171499c8a2e8dcc2347fa517af6ccd86afb83677c579adb66c1d34e3c859633,1
und,e19d79d6eff2f03c7be99f986e3ec07415f453d28ed6e5dabd17cdc06d2b6c5c,1
und,e297f44e518930a04e00bb3365932975f91aee8bfc3187090ceaf7e7d8277891,1
und,e3547a5d6bb9803c027bcaded0352c3f398e0fc0051528600fed3c48aadc192e,1
und,e3bec4fa6c5e172a90432df3e61ad80bc49348571a5d985da4c9386cae29aed5,1
und,e53e43825ce998f9af65ebf03ad87b56865f6d804fd9c03b04045540064976ec,1
und,e60ce7da2e5f8b6329c70c2bc161977b50f697bbb4fcabd81dd353174950b7ed,1
und,e661b9dd3a729319fa1420047632b5f8b061b59cf44f84ace4e93c480a0114f8,1
und,e6eff81d08329ab0faa87233a166e773e325c49a87c3c83308ce39965f300fe9,1
und,e70635aee836b2e279f7f53ee473b79766f0b0c522d67dedbb459bab303dcb44,1
und,e88177f9920c344f2cb69a327ad354b3ff487f32d40bd12d9f2343bd56011539,1
und,e9d3f04da41154aeafcde040e843c70ba9eec0f7c87186fe2e1a00bcfbdc13f7,1
und,ea198c98bbb82c6d3163194fac6132c3f41a95e1be9235cab986980f5ba04253,1
und,ea69b55b3d675cbdc9c2adcb7cb6a511a2ddb292813754945e383166b8e07f57,1
und,eaaaf965153699456fe55da2731e64d56b4056104f5a7a6b13b738c1e19eb85b,1
und,ead180cf50316fcbf558b39e0d1b4263a64a9b004c00bfb41091ac7048351163,1
und,eb014ead75a03daa0806c7d638dd81aa31f84889cf2b9fd8a4c8712a855d3aa1,1
und,ebf43dae781c0067ae067a6337138bccbdcdc747e2822dd3c1048a3a10b21da3,1
und,ec42b153646a9d194e5011028d20433368e5b8a444e835599625d0c7bd4837cf,1
und,eee07cd91983b80337997c0887d4ec48c801ae124580f4b49e9e977b81b27652,1
und,ef2371d5f57535d46342570f165ab5c643d0283dea7c367ec69d2703c6e8a553,1
und,ef31a59c0b589fcd0754fa1d4f2c01003682788775204660c1aa1f9fe1433c62,1
und,ef4eb24fba850533e3786b4e7771971a2011bd097c945d5ad797af4f99932709,1
und,ef5ad4f01587c17dead4b4e330cce02258db18b6b40afe8fdc860721acdcbb1e,1
und,ef9767dfc02752c1dc677d80e241af3c48d5b8994881df39f5f94151f1266bce,1
und,efcf72731a702c0da41681ac95f3cb362b91d5a2c1d95a93a8c83250921860d5,1
und,f049a32fd7910c817dd28740619e7345d308e79bb656efe2d6c2a869b3e5123b,1
und,f084d1bde2496d79830cdad4e741c5b5626284b682efd35f5b3e4dceb1b1c777,1
und,f09bd9294c083806e12f9282173049c28374e6ae4d0d22889ea01c165cfc8a2a,1
und,f0b0d75c79e842d371e9cac8e446af5e749d491342d002cfba5a72d5126aa4ae,1
und,f26adf2609191de2fdd371eed504473bf7f3409a31fd98f83004d8a1790861ee,1
und,f29a1c1e67d3d45fbbfc87fe09b7e2ab73b1c13a74444165ab7714a62f0d4a02,1
und,f39aee0a6c0bd5973f739516a432fd7a469250c28e02696f1eaed8badc0af7a8,1
und,f51f894b74b94d4c91da5089f05e84eca036921e3d00121e6c78083b22d23247,1
und,f54caf26491f941db55e9d2048aecb76275837a7d4a63ea8dc2ed235c693b6b6,1
und,f562aa66b681e53d3db4a1d7b9dad4c352412a0dba1cbb63fb220ce13e3b885c,1
und,f5eb746d2d00c8dbfbd4fd1c027be00dc07c7760bf1288d6f7f7b247a085035f,1
und,f6065f460bac8c0cd25165f6ed8cf559d3e35f61465c76b0d205b6d06d3c0349,1
und,f689263be698685109e9f5f214e419ef22e8101cc559c6c053b270fd7ef6bc15,1
und,f6974933729737d76422987d7ed1b2070a9c231450ee63660d4eafb2bacd3f3d,1
und,f6a428666365213a5528dba9c3edd5ce1f88a6be70fc30539fccdcf0e206c3b6,1
und,f6e8282591d59144efb2ce65e38950f4e41a2384f0aacfe629a36734dde3ce64,1
und,f741ef76ff0344ce5d9e26a4bede71cbc69b1e8dc90b9bd07dba074eef6a4030,1
und,f7966d0f27b29a69319394b152571edf4a435b30027d7e384a08cd9224328035,1
und,f7ac4b85ad9797ef0f5f21cbd1913722ce1e23e2a00ed48a35325688c4b7eb70,1
und,f8dd3e83264633ef862563968f97ef193d9a8ccefb0da9137885e2194753caa9,1
und,f931ec1efc51223521833384fbd8dc741a82414de272c0760e15fc921e0e385b,1
und,f981d7785fd64cb52353539b7bcad8186086b21ba774ca38e889354bee387198,1
und,fa0eb4cfd6b5abc6f9a3198b4458c2545e4019197ef03d47c71502265a8805f8,1
und,faf7b8ae4a53aeac51c39931c39b66765c83904f80467aa94c9b866ba862ca9b,1
und,fb1df1a24e3f6a12ee1fcb639a5c6d61d7919dc10ccb363b7ed75303b0391798,1
und,fb5a40fec0612f07845a5e03abc9a0a8610bc11e03af7f738a691e1fd469cdeb,1
und,fb861b9f5177b0cff32f0cc288d9c428cc2f1c1b886758154d9c080f9a62afa9,1
und,fca6d8d360b055a373a79749e573e830c38fa74eb85a1286034a504bfe8aa622,1
und,fce21cdda6ceff5730273a1e6fc11f319cb9cbe12243a9b0bab3d0b49de7a829,1
und,fd4164bbc07b9d193699cc682ee3affe7ad4ac0c12ba24c1e18066a98a915752,1
und,fd50445cf9537866771727abcb8e36efeab3352947fbb168d932c0ab6cbb5ad4,1
und,fd7a23e8ba3a242d6e44a2c4b0f21fe636d17fc10195b49e97ea3a01219585dc,1
und,fdd7585e08c4e2afd71dcabdb4636c89d557a3f42db9e2040c8bbd1708aa4ce7,1
und,ff1a24c1f3e34012710a88c3dfda58cdfc0ab0864c383fce8ea8579a72cfdf35,1
vi,04fdb4e070a37ddf3cb3475b63a221409cc44b530c4fb021d3719cca2f23e360,1
vi,05e7f26bb9140e780865d53519f5ae07b2066409421e9e116ce307c0abc47842,1
vi,4668f441e161746b3c4940d3c9918b0b83e4f7c0534fd65dfc3543fbb5d1d054,1
vi,4b6d96326df3a8a695a25bc4e12ff90b876cec19c11e8a652ad0952442b28871,1
vi,4d6f88c6dc1e206c93ee4f9551457cfe1903555a3c261ed9102830d326543134,1
vi,743bf34805921f2b27e3cd3451f798cc5cedd45487100d1093bd403578b4e1bd,1
vi,9ac21769f1b066b7d0d9bd5a30729291ab7d4afb775c9483c5adeea7c927b476,1
vi,a09d6cde82e377b24cc0fd11a6722c8b7d900970bfd67c5a177dbc30caaa924a,1
vi,a6b9ba9dbffdb8bd727c892e9da7f90455f677a798649c22b8dac109bdbb9494,1
vi,c02861b97f65004aa72b0c8ee0ce055958844b2a149cb4e0050819e3dfa8efd1,1
vi,c7e65fe22d12d86e701ccfe38c146446cfa9e0db4c25faf11017068a646dd708,1
vi,cc0f71bd23e065e828c15217c37859fabd100da11eaf8e07ceb0b412d68ea43a,1
vi,d91e9de84e5d78a513276dd729d2b87c5791a1a0077683bc6826631aac61dbdd,1
vi,ddd582b2e55edec2dd464000fdf0358f057cc082f25d5531c9325de9ea67491b,1
vi,e677c6f9b33e5556027183c0fc64e2aec2d9443ca32d0861fd796e5d35cc0191,1
vi,e6df5b918dc4f0a984a19d2653bbd95b1d354f44b86122955c0fbe94bb4c2b1d,1
vi,ebea22b06d339da8c285166fa7f6e64e6912bacf5deb9a05e329b328daab9b4d,1
vo,c1d5870773a759aaa99e4d29ef32e86fac8c50342118260401d75d115217c6d0,1
xx-Qaai,7748d23e2c47624e9ad678af94e5b9a523ed6b284a4b4e4cbf9f5e79afa79e90,1
zh,00f26a2877997c0a94f9f0a5b42b3c268614a677059ec80ac2e1fe323c4d6ce5,1
zh,013dffbbacbecf1123e0d34c59619fe8cedf7a1524cff6d69e8e54c760d55f8b,1
zh,017a20c6ead4dde697a5f82e02b211ba46a8cbbcf7eccb1e18e5becaea162f46,1
zh,023bb82b7d4cbedeab78743c6c54b1cca9ab60b8a621b43a02812f77d3831d3f,1
zh,0294c5d11712e8dd325b21724f0197b687bb86cce87952def7cde2ebe7cf557d,1
zh,03b434ac2e86c559dbca07b9a4b3516dc66b0dc3a0f7edc46d026bfa91be196e,1
zh,03d131f6cda60b5469cd7dba663cd34b4549f7a23973ded75d928636dcbcf2f5,1
zh,03fbeecfc680e1ad5e8fed0636ae877d0e1ca3f07a2a7efe4bf5c66c49d1e13a,1
zh,042b41be450a579e1bc9216a6e920ee40b778abcf6226bb6cdc131592a648ba2,1
zh,0517d9a84bd3b9ea36ab74c1ae8599a1c75f7a8e4e81f4a4330d05547af08bf9,1
zh,05af22290bdb52622598803eaa91752626717ec42a8e202ed980ff14671a463b,1
zh,05bc63aea423ec89a903ac70d41dce24609b5a0bb5d5294d0c72cafccf25f837,1
zh,071222068457c55e8b7f9ad39b62af8a0ac60a0a3654bd25eb01c1a7badbafa2,1
zh,079bb12d07099851b0f5ec5e18f308355d31b2dfcadaf0d94bdf26b14ba98cb5,1
zh,09227c395e94ddf9eb8ff1c7852d620bcf616c88bf6237f0d58a854c007c0a24,1
zh,093736e5620d1043cc5dc00061cfa85fc582c53a1c33e3140801baff78495e55,1
zh,09b034f4ba82197ed87f492f4da998350c0c26fe5791f72e1e1344f8ea1d64db,1
zh,09d8004d485b00d36acdc744cc5c301f3b4f8c62d22b98be597b33136da777ea,1
zh,0aa43ed8a76c88e0c754ea40e7bd959c4b5cc66fce88f18b628ac8cd5c6698ac,1
zh,0adbd7b5152b9434916c0359e38d3930c9af26f28eafc3862d806675627eb473,1
zh,0af65eca188907016696e440d6c6b179c1259fd5d170f029794007c39880b635,1
zh,0b0767953b40614805e5b75863e75b912ce04496c0adb9070aa076a5056f84ab,1
zh,0bc0eed45282b4439cae7c862bad33b1b2f8aba06ef2867736759056973f0da6,1
zh,0c66a4be8f8a36957653b38c369f51e39695bd410a932ac7300a7b56b00ce8cf,1
zh,0d40f859bdd1cc86d2c968544554385f9dfc8fbee02e85d84b94a65f761710a6,1
zh,0dd2fb8c0816a767a5dcd9a86a84be2c80c97647ab3adb0dba44f97b81ef5c96,1
zh,0ed29fe4094ece5bfe6d450c531c64cc6a4368237a5d9a952cb231cfa7f52ce4,1
zh,1068b8549eee415f99da632704ea6545d979cc2eecd63bff56d17e8c79b6930d,1
zh,10b68155ae1f7a713d8948d3adc0fc7ff356417648fb94517cc9d9a43c119b97,1
zh,148e84fa5f621da9211f59d665142c789b100441fc93d8803640d9aacde9376d,1
zh,155009798c9c977370c037af94f95f6841e38b7a39923cfb4068092f1c3ad7b3,1
zh,15ebe4bdbc0ad4984ad45b44cf3aa014e87d28b1ab12e742e40003b76cd3a682,1
zh,17902ad92df1f00447470b14c2ac45a12565820ce733a3db0c7f033efae4bc0d,1
zh,17f0523b476e49c03ced0b6ec33cf8202bcc45728af21ef622c01c10cb0bdc38,1
zh,1a426778ba0e864e9207d4c0e323b330a5e0cdb55af65d2755cb467fd7c59f3b,1
zh,1aaadf3876c11a489d3e73be4ba08d9624d8b6bd9d7b6718bdefe7729f32981f,1
zh,1afde920ae09d6134b554064a20fc3e0f714b632e6309fbfba61bc99c25c08a5,1
zh,1b4331b97dee8d3ab72fb61152c3b747667bf0ebc460858c7768e23cf0052ca8,1
zh,1b812d243c918f2d8f2fb370e7f25ad72cadd28c48093b8035d29988f0a4e11f,1
zh,1c9dbd6e845a5ea3bff8be0d1b598517a713edc9910e5dffae3cd99dd7b1af56,1
zh,1cd52e80a3609eee2c2875e73e9bb8dac233424f4a1b201fdff6aa6194c45f6a,1
zh,1d4380cb101fedb54b1d543da34db3d5ccccb88da13c9bd422e78ee12e4cb7bf,1
zh,1fcea416347db0072d01864250e35a92ed6839290b8abd4bf104532b00bebe70,1
zh,2157286c0fe8e8f6abd0eaa6060b4b5393f3def11094d83e63f7a46e11d383db,1
zh,21d0bb32830d38f402dd85823a511e5c48ced0e924e4a5d691467022548b3dc7,1
zh,22674244a98e65c28b241ab340680ea6864ae6baef0d0568159bb34f6038c355,1
zh,227e9be66e0201bc933a1582c34b2f635e0ceca0842103fb69d7e4d299d1c4c9,1
zh,22a0dbeb3fa2c52a6f634d4483d89ae81f3c2413d4bad7b7e7d83aa1ee1125ab,1
zh,2374c4209c7eaf90154df1743526f7975e1766e8b5627179e6bc51e5f4bb99f5,1
zh,261cdfeb6724a813c3668752a7859937ed1a98200b84d82c33314a44a3214e57,1
zh,2f5ede924d1c860a8a33d00b7e3a8919e736d41ef048463730b0b20b0533c40a,1
zh,30c33293ec10493b7e331c54136eb90eadeb2bdb6fe0b3fe3a1d23e145d817dd,1
zh,339d1b1ca382fdc6d69e67c68d2745b5e83fe4ac67cd4c096e512b815d9e73f8,1
zh,345f4e25c71f193eeb436e5e99f555b75151f3a641c52cb3ae037acdc6736366,1
zh,34f8f23ad490cce2aad1aee34e01614ed52178258a8105da0619cbba48b4acda,1
zh,358cdfc17cfc7e2d5e994af6fa1cff6e3208957bd292b0b328e308ae4aaf5499,1
zh,368a2eba4d9003a3a7ae7a3ca8c3c001930614aa730b1d258a3ce6733b451e87,1
zh,37709cbe94e9257a5a0bd9c797313d1b75f9c4f0fd865428121557ca2a3068af,1
zh,3826bde4c436e195800a2309ae2bfe1bc380eebbb73f54328fbaa5507f951e9c,1
zh,388ba676ef628fef08f3e7f59bf0deced52f551fbda63b19e55cfcb21c2fb237,1
zh,3cd8a4fe1ab3366bfe964486791a80a6ce79019dd560035fc2b461330ded5fa0,1
zh,3f685f54ff09c4720b331322d80481d753f8b0e3f45ad6d010029f3baf9efb0c,1
zh,3fcbe25012764cee796f0bf48fcdbfb62572c091f9f5f2903d0b964a6fcab3bb,1
zh,42263a88abff5c15910628c361c53028a3d94c80cec8619bc31f8d982d619e5d,1
zh,42d2a3bd4408493801f31011d3460f7411814fe82bca6b209762ccbf3d694914,1
zh,45f296cd8ea72bbe7d183c2a50f0a673473876e31a3e25d999f315fd76fca578,1
zh,47039c9535c514fde5e29e1dfa64be480485915c09258726b0684555a8e24369,1
zh,498731e04f23b69ca03c710bbbea06e8dd447abab79ce576f82db4d3623962fc,1
zh,49be2efc8a4c42eab2b9b4ef32465f4c7005d01bece01ad0925bf4fc15f9e501,1
zh,49c758b707b89961a477a8bd6235783f04717d560009f39a5f90f6fc07817b2e,1
zh,4ae30004cca4e8df5f50416dd4010ba00066f0acb89a160ea6a84b9e6af32fc1,1
zh,4d40ea58e8c7bbd2ba95a2d35892ba75fc7f67d71b5048cc96eb22c70b3bdceb,1
zh,4e1432801494ef91b9ad619e0f3a61cbd07c0b9fef3613bcf758d9f07e6084c5,1
zh,4ea5ee400deac6fcf9bf713215c25d7f6dcfbc664510b4f3d1c10dc4ebc1c19a,1
zh,5007d8c1fb0ad55bcf30d7f4c8a188c06c159e602437897253bc3d8a5eaca5d8,1
zh,506a7313b0e709201b35dfa7eb04f013a227251f5c00c4fbdc1e58a85e0d3422,1
zh,5191a3870a5c6724c3a0ef547e8c527aa52f24dc10f058f5562d5e1d128723eb,1
zh,52c33ef40a56a611fbaebf45c4d6f85d23dc898bd70dcfa4bb37a50de48ebeb5,1
zh,531285d9467e375fccbe38c7f1c0321792ce7dbe4a0a740883a7200ca8d93765,1
zh,55ea6136714d9626d0b42d673f6e18196691acbdf87366f04224c71a9a883939,1
zh,5794ffe1cbf08912b2e57f2fe75802e9d7a8b669c793221909415d0d9c711a39,1
zh,5894449aad6e9412acf6b0470c353009e7769fe3bec6bfee3602a062a368288d,1
zh,593e6256ad2d837b3d0d1bde686098157c099c6001b6f247972440f23f0a0238,1
zh,5d31e78acc967071898321918265f388c793a186801bc06a38275101aab149f7,1
zh,5e32ea2da895e13d5f86913afa8cee360967f68c20fa5c28541becb11eb645e3,1
zh,5ef89febe77e1c851a91232b3a5159116c054d4a8dc85488aa84cbcb06761a28,1
zh,5f92e6eff20660e2e32eb82485ad042eca00907ad330e3f1a175e08ce19ae2ca,1
zh,60e8b188687e7503d6393b369e710b527ee2bcad5adc94ac6c71fadae286610f,1
zh,62b2a24c405d91b9bdfc0d8bd7dc98547ebb6469793bf41a2e101299520c80f2,1
zh,6523c7125283b77b3ea56b10f416a1195c20acb235b8ec88ff3214be0049fc9c,1
zh,655e32e2f6569b0de7d0ca9c22903a14de9e287ba9ffa9cfef29a6cc737ab330,1
zh,664d7cac00c33802d3e8b8760b5072ff513fe687c3556d659e4c2f3797795fd3,1
zh,6732ecaddabf321216494c9c8d44f463a700ecd70f8d9b212af321953af30460,1
zh,69652b5e0f9c42cb6ba0da24472f1df20b4c8cfb04ca4e04097a4ce0860e6695,1
zh,6af62a65ce4d516f9e5c815696120ff0d253ca7d65fa7115859055fa421166a1,1
zh,6c7861fd386d6671d0b8643272e38f2a9f4f149be8398e1a19546a81d71f4dfd,1
zh,6d622feccf0b33b103335accb5e7fb226a45d77018c1e87bc20f00390552dd25,1
zh,6ea38e0ea0772a2c5608d3c1e43a9505264d6be923e2e682894a883f20b51aa1,1
zh,6fed19171858c61c5061f720ee1fbcc292718739c25245852d236389b3fdaa86,1
zh,703e6dc0c7c21a8b01ffc3b2460bf43fad77c5d9d60cf2bef3c90570e04c15ea,1
zh,71da92bfe813832ce579b2026c89051ab9ed1cfbab89ccc721065aeb39e01e1f,1
zh,73390f8cc19297ffa5bfa8f9cfdad746c0528be87a4808e01ca9db2b9be80e18,1
zh,751dbb22df2fc9f7ef488175059769ddb9fdd4163f0a711a834db143fe68f15c,1
zh,7547d74b47e4f3847112980318b401209b6f87488655d7cf679e0413d9721814,1
zh,77a0cab3e8ec96eed9d005de7e8c2d84756215d4d51f24292407b51d3e712027,1
zh,77cb8697d8e119ac81694f1bf60b3f9e81d1318597ae175087aa8f4d0ec7ff6a,1
zh,7832a76d2fc900ce5828222fd2b3617632796a14c070ab60f498996b9dbf5654,1
zh,79b926b111b808492547c65bed1275cfbaac1cf65c32802fdbe5a78aa71fa5a4,1
zh,7b0032f2d4077de1bf264c313cedf8bf75a2e7c54b1463392b6cb35818c0b5f5,1
zh,7c9110527e117b4385050d93d1bf728e7eef5caac19d1a42832f19e9fe83947d,1
zh,7ca8a5a288549a2a47358cf372367ef9030862e3ed89666d221ecb84da3cbb71,1
zh,7cb77f643cdb2e9b1e2015d9a517af6db865798379c5b4b6a61bf631ccce9138,1
zh,7cbd42ab011548baf294faa1faa2f9d0c6b3fad47ce44b61985bc2dd3a5bce22,1
zh,80acb61a83c6f9f82974be5996ef5dbf0a8bfe5276d3bc99d5cd04dc44109bea,1
zh,816ff0c6c3da4e70bb47f2293e41f268856985a0e7e406c93f51d0cf9171a14d,1
zh,840f4f509061e2ba992dfe96aafe847c67f02809526004b1df4a8b53fd50d35f,1
zh,8454f1e71fad297862d2cdb4b2ce56ae0a0ac4190ea3ad91d80bc537fab4dac8,1
zh,84ad1472ff34357de4497020735ba0e7bdcbb61107cabf9d8189aeb234409fa2,1
zh,852d9db7e30ebae411ee6dabf8a311c31774e4788353a85ffe26effa01076900,1
zh,856d38909be90751f7afb90f7e3a7f2ac43e55eb3df8b9bd3b06cf70cd815120,1
zh,86797096fbfab6bbfadb18024b9fc641b4ae6f409dec982ef8b9e06366a018d8,1
zh,88703c263167fdc16840867cecc0a036779d44225964a3808193ffea6bba4a74,1
zh,8a22ae5cb45f51c1c2b4b1b718d6711befe90dcb39d70d571cdf07cae2765aaf,1
zh,8a6852781fbc2061a9bdf035f00359a977fc6012fb0ba335b75fec76913b8166,1
zh,8bc15eb0afd6f743a6de2dc7bd5a98bf512382299bd1674135292b21f7b69cba,1
zh,8be35a1cfe7dba636a6f5181527d12eb324b9a9ff70275f253694ebe1f1f0a62,1
zh,8f1ed64fa78fed00f9d8f88f0779d01a4aa8b460f253f16d30ff840e0428d88f,1
zh,8f64a10d43a315ae02d4d0b587960009d6ac94febc7a607e579f2520aff27776,1
zh,90447dfd27f615839800c59b36678e162d810d7c1cb3d19666e8f3bb8c4a198a,1
zh,91799f33d0ba185b765b91d5d1d4cc8a02265788d7b705bf640f602b77981ba9,1
zh,9201726fa579e15afdade416844c497395c8a2ac045a9cae4898f5ba1a1d0b65,1
zh,92020a39e714ca9bcdbe4f0697e4b00a5e6df3850bccde43d934ab104697fd14,1
zh,938f928bb0bc1aaef809e59334dda87597ad021803d5933dee62eb305d209a8e,1
zh,9422b1ac26d73e98fb042ccf58d57b25896e49395134402aa1fe258712bb2f87,1
zh,94b1fd9b21a01a7d1a9f166d1825238b6c6cd3c9ad825b06ec7a7d47d019eaef,1
zh,96a17d339df02aeb7fd18a0f580457dbe7321254697fd5d80c36e1a0eec07c2d,1
zh,96a5f71e50fc22a41fade961b5dcd80943aca9af62623ab7158508fce0f371c4,1
zh,9c3e014992cbc1445e19fcdd03b4f5ab5c893f2fbf81f959034a7c7f5534fcde,1
zh,9cfa180f26f02b48c9ec8092f4ce9bef8557622b6381fe3af9f90f2bff854050,1
zh,9e08cbdff69b2528cef4132129dbfafea1f3118922173a1e8908627127f9ed9a,1
zh,9e97fa96dbe80ba9ce12713c2e4b4fc9f928e576d063949c533fabece2d48785,1
zh,9fc7467c9679bd719086b4b6b31399b7e9da2e4b99efd1529898d29492c05c21,1
zh,a1d2b16c8772ceab62a5db31c1db833b67b4cfa8c2c411923179286d58816ce6,1
zh,a26610ab9b524a431f3b409ee7627588f1087f26e6552741931997fc66686c49,1
zh,a4d56f309f77b2c90d96f29a86a722e0ddd8641407ff245b4c72f7ef2b4ca9e6,1
zh,a4e1d08475febbfc13af7471a2c80d78f125f1aff3ae690ab529bb6040806f34,1
zh,a5a17f7038bb7493fa80fddf86d364b0be467c542ed98e710223a0a8e44450db,1
zh,a5ac7cf00d1ecc094ff9b2d4c45e6a66ffa95cb38b8e58a249efd93d5b3673be,1
zh,a5f3558143b6aef15970dca6968ade51f6565230c8855d7fa7b3076bc04f3dd1,1
zh,a873ee7cf928f76ac5ae8ef5760d1294cd214f42c8910f41acc21db8d198b0a2,1
zh,aa2b4e1b1d51853c5d216301c379665848e2f4d1a6330955ce803549bef6a925,1
zh,ab424f584033735b774d18cdf95e3857f0570bf3569d2fe9867c2e2545cd05eb,1
zh,ababc7ae1ec2de92c2882f0749a2c2ac58babbfc763280a7b52d13e8ee7f87f7,1
zh,abb38361ced0872c3453503519f63ca2b0a7b65d28eefa5d868e9d930f37aad6,1
zh,ade1d4af9118eeea6300dc154621760a81adabcc7f2a4266b6df16d1e2c0c4e7,1
zh,af8dc43dbf9b39867d05e42d636611a590fe015d6cf1135ed2007ea66f98dcbf,1
zh,b00462650529236a8ac56dd18aacacd110d43b26eaf2e683584aba4d579054be,1
zh,b03c2286b5a55d3a9edccba8947e4d02b5e52a1472f734a497ac63e2d60863a9,1
zh,b1c28688d14601bb5423dd6374f001c068d33f830508a24e8ba47a6dd79cc123,1
zh,b2138cfab7107a9caea5805a62b46b6153b5a8f9446698db021b5f4d1deb5003,1
zh,b3725aa9ef9344e63c55befa2e7e9644f06bd0b3b93a1165b36c23c4c3c3299d,1
zh,b4d03a33fe6fc784d6724f164dd5d1313cc7b46479913d85a65b397ed7fd0f13,1
zh,b5476929a83ed6a94fa48f1231b30bdcb25cdea2a9440f8ac4fef17540ec5bbf,1
zh,b5e79535ef572cd7e3a5a4b0656675bc951dfc389c8d21af397e7f27c3009042,1
zh,b7a07ba5352adf3d1ec82f6225a629ac309b21e643346751f8b8daabe858efe8,1
zh,b867731fcd05eee234b41d94036af739c1723c1cdecdd7a4b6647a3846480bb5,1
zh,b86c2d70629697ba7caf686321f01aa9535d86e5d45a941eebd6ed0f5062cdba,1
zh,ba2ea143d02d4b62067e77e8e2f1c93470e86e6f68b3b0031238b8dae7ad6900,1
zh,bbef1836df02c31e47dc094b21de5f1311e06b7eee12898e7c2dfe26bfd62117,1
zh,bd5ce91bb01bf1fcd25e907cb6b9a7f821f5402d7e52778321717609fd8fab7c,1
zh,bd6af0a9626736f24d517827f013e0e6cfb532d2dda67d80043217f5150f4537,1
zh,bec11ebd2ec9f438fb40204e9b6a0aa22d49d6e11de71b30a17a66ff6f1cad5d,1
zh,bf14d231627b0c8daaa15610e0fcf5558e78e980e449daedcc91e6fe90aad082,1
zh,bf3f86634082f687e14b7d6126c9b3962fb224ef2a2e8d4a3b4d822b4aa1c801,1
zh,bf691ceb54b93e872c2efd14b637fe21e47beb6bb256a6f7cb2c6e21f0d82d21,1
zh,c08f256448cd829e15b7c587d2ba29ebe6e6ada768271a8cba836993f3be8173,1
zh,c1a7783ea40aec148d51cc129da4b281ea38ba9b2ecb1684acb2c745e2540328,1
zh,c1dc7ab67a710b81743c31d570d5dcbe2b16115cb2185930d2f1809a2f8da547,1
zh,c2197be19acbd8d49a49dac0c1f46b10cc7e36136c81c1ad70ea0aa3beec823b,1
zh,c2db7c5df627bc8aba8b95bbe4e75f64a6b0f7f4645582bb45d4119ae1a40080,1
zh,c4e357a9578291cefcd22fc108802245478c32e263a5e5bff16c29f290c49702,1
zh,c4fb58ca1655ff095bf2b41f39655036f1ba8595a95117402ecce0e964621d40,1
zh,c53c0ade0748dd7d6f4c22e9bb6112fe5c8bfb1be5b2504b5af5ffecfe01dc58,1
zh,c64f99fff851795839d9c16aa09dec82ecc43307e49bff3d1956d8c251c4a773,1
zh,c78ad59d0894bc7afd76e5e9349937468ed003c5f3c687189257cf87cff2cd55,1
zh,c7cc01a11642c6a180fe9f66dfe546070d7fb59298ee2a26e843d93642bc7107,1
zh,c8bf27f3c8c3fc4c4488d329de70318bdb5d420e3a01b8a02e0742deae0d43d5,1
zh,c9b268259ca3aeb071043553e6742aa9c20ead43f4e529d6c0e4ab1524b949ca,1
zh,c9cda641f31dabc9b636e636d4d79e9ffb7e74000a94399c2c5a31627cd2dc78,1
zh,cbbf349d768401867b110596fffa14377edafb7c37ecf02771f3a2d83063eecb,1
zh,cd7d779f72d79365af7b4a546beea3f0a8b3841314d6e31785d15e46a8a48cb9,1
zh,cde8c93ef28b514e0c902261d2763f144f205dc616505843eff369cd4bf6d6eb,1
zh,ce787639262e695f5bb7693be5cebe880944880f1c6e3a77d893faaeb6f312f8,1
zh,d175124046eca96377b10b5b84231b853514cda6e14ae1b318e2b8bff6224ae6,1
zh,d24c5833801286e082b7a2ffd4ba112278b750ec6fc899ad9c1ee1973e77a640,1
zh,d2735ebb3c63d1a8bb61d0a741a6146a2ec60a8da92f5a2e3aceefff24ae22d0,1
zh,d2a12f750bfada5a1fcac84f6b95c761353f1f0dde6814ec111eee154f69bf21,1
zh,d3ba539664d951898a0a08cf549a51b8ae9e02dc600e0e73c256619ec1093220,1
zh,d3ea8b3c6a8f4c083733b2445e83da00ae847e877c7b4784a5dc1ab941006c2a,1
zh,d4e05c4ca1cb1f93e9ab208d12a1fc3a86459e0546d66e81ec7bb59d45fc75af,1
zh,db1ac8a0135333d26438669e22f0dbe9160e62b04bb952388ec56bec099d4bc5,1
zh,db914022b73ced6a8b18d2218d44e24c3558f38506f129d31298928e1d5b7804,1
zh,dd0af3fd55636f317229bdb75268dcda18e28df842a3f79e43f70fbf1b52c8af,1
zh,de9af0e4337e79f9b28300cdeb5bd335578929e8d85c0bd3c125f91ac7beb8bf,1
zh,e02fa300689c078b48e5cdc23f9bcfb9288ec4cd863d029db495a303e91a3b34,1
zh,e09cd19fae3b950c682e8ca2d42f43449bbca7ae166ddfdd1bd4e01c63877bfa,1
zh,e12813f17ec1814b7c04c15cd22498f81c0d35dec9f43beef93dc3ee4b7abcdc,1
zh,e362de5be7d4f4f68cc59ac95d77afc8f47efee3bf1ac45bbe9a80a9759d5b0b,1
zh,e46d164fbc65c15065e394b0bdc6c7c956ff4de4c67890954d8aa8d2a19fa051,1
zh,e5fa3f4c7ae122f366ee26bc2bf994e7fd9c692284c5d34d34f5cd11f6df5108,1
zh,e6b4ded8f2a4d957994687f626634eeebb5f89a4295a4b23a50fc8d3bbb03636,1
zh,e7e4ed0a7b4f8d40638ee4f472536e333f8769d3cf33d0ac4a9d850d5e50e995,1
zh,ea548b2e6a4e83010ca6f2cd0a0c18d35b698323ce06c615f70aa71aee4ee8f8,1
zh,ecf12fd172314a268d87026e2403129072c42040122b1fabbdb72f2f7468c0ec,1
zh,eec0f8278879b2a8c4688bd2d6320a439fef0b9903437a0d5e47ebdc6758ea2b,1
zh,f09795c3f2563b7516d6f322c439250fad2faa682bcbe394b276cc0bf8f7a3a7,1
zh,f0a0ad8f4cc20ad87b690f94c59848690d09be21dec006a6abf40f904ede75b0,1
zh,f1810b51cb10271b10af1f0f35ab2eb678ac8a3e4a2c5b466b655e964da26dfd,1
zh,f18d05e4295df2ed73754c8bbf216f57ffd4da39dc73e2d6d6b8a24c197b8055,1
zh,f21894c1a01acbf6bde24159b4fcd0dd7efd3ea4df92ecad479336c398ced37e,1
zh,f2c189771a6f7819e95bcfb4b5ebb9bda53dc3d79217e98a429690f566cde213,1
zh,f3384f487c3ce19b6f86f9d00e33cb9363a382dbb6fd04d701652b8a966ee835,1
zh,f39ce8db048ab6731373d1af3bf2fc43e4f3a7975aeab79dcee096292aedbe18,1
zh,f4992b33ad0522604924b8f7938a875f0e9facb36e8b809824d2b20b6890ce1a,1
zh,f67c4371b9550da9d1014274b71acd5eb6593caadc8d158ab37237e0fc5f5528,1
zh,f75ca885fd3874dd09b1913cfc19c886c218d3bd03439e544c14ab05d1d17e7a,1
zh,f8a68cb7a9987e73ab0ac6c4c57625ca371a321e49dad716851d2de3b78772cd,1
zh,f8cd5680ad4bec6de93b9fbc341c54b231a413db327dd58a968cfc3930128527,1
zh,f962e28a8850da093b1720a36082dd7c0e257ee3c2d40f90c1d97940b7e53539,1
zh,fa47cb7a329964ea3ccda58296f6fc401987d30a8b2fba3c2a09d1e149ad29b7,1
zh,fabb8c9d8c0402e9a6a60af8b503fddb5667e1cf665f08c381cc4c435b1bd26d,1
zh,fb24f96424c710b23b7fa9585960e09ace85b91ae6e91094af6173b45ae5b841,1
zh,fc93d6f97ce18ed7d8381cbdf85d6cce69c1f5b1d7acfe5db51f977edb00a1f5,1
zh,fdadbc4b3ac55b75f8a883ea1034f1055a884f7f73b833f3d0865018f4081bdf,1
zh,fe491d814c0fb080e67f268d22bf27fba815fdba884e376177b2d28d4c1208fc,1
zh,feda4c215e4a27a0a06f0c0359faa99a8ca6c234f0df7a961a2ed85aa7118909,1
zh-Hant,06ba23a243b1b6e3a530b1d87b29716a3ac9b133c8cc3748238c745e6a57201d,1
zh-Hant,06e12688a76a2884720059720958658cee8323624887bbee444bea2927839eeb,1
zh-Hant,14efa6f3a682d7c9f0fabc6fbf03728ce462d6e4441b280bd92d96365a460392,1
zh-Hant,20d7b001034ad650b5c3e50f8fd84271070dd62dd8995f8b471d10536dc2f8d0,1
zh-Hant,284abd9d417b03d9c6c7a062bb9a5d2e2942b7b9e48f4c06f3673b224f6587f7,1
zh-Hant,3242e29993a2811e081c0e5dbd510d21b43faad1b195be35e295aaf062009693,1
zh-Hant,399f593a4f81a222be7bbef37ce1232a873d2a629d7338364729a2f41cb1c203,1
zh-Hant,40f5c58e8021663135be0e77a20e741bd1b4d7b39da3aa39727375188c32a0db,1
zh-Hant,45b0a262caadc7e8f3e15faeb41dd30bfcb78d353c75aeea22e99811d13c9444,1
zh-Hant,57e9b0a38fb849f2ed6a8bdf6a430a40edb40490107c6caa7c42226531044e86,1
zh-Hant,5d55a1aabe19839a508a85dad9a504ecda1e9b0a7724d737941a5075e3822941,1
zh-Hant,682b0780a2732516409d2cbec869798935ad4ec5a77c1503b2f1e1023759985e,1
zh-Hant,695fb3382b67dd6265607a428f07cadadd094971d977ee9c7ee1461a7555e10d,1
zh-Hant,85c3ec8493354568d29af2371579773c355efafc86d164c7f40f91a80c990983,1
zh-Hant,966d19672b209561f523268eeb42aed667f8e61c108b06ed3682ac89f5b9838c,1
zh-Hant,97adee4bea619136915668ac35313a3606e91a75fb8b6794805196ea3aa12498,1
zh-Hant,a2a7e097ae68d083a07f6efc19e2bc06d1f31c1d6ecc39a1108949401a1b2dd2,1
zh-Hant,b9c5e3812a2b31f93e6c834cdd726b42bcb502508a706665fd4ccaefcb76a81d,1
zh-Hant,b9f5a79122fe50211efca8d5bcd49c3abab7ad4161775e0f851967c80b93d44f,1
zh-Hant,c6a9dbd9049a6fec205afb09b662d8be552ee070456fa4c8588868bf6f506f39,1
zh-Hant,d33113a0ccc8802b60f09b8106a727f1931d405a04da71003b5da5ca970b0d5b,1
zh-Hant,dac636e4e0f82dc3273c2d77a13dad5cf614ec77a94725720a41a08fe64e8d78,1
zh-Hant,de9ed5b011285591e58caaf9b620edcbef2352830c0b41ba77b5846c5b47509b,1
zh-Hant,e82f13d1f297792c15ebb634de637231883fb61f2d69ab34a3251ec245077568,1
zh-Hant,f101e46f586589d817369ecd6fc881f5e0db0ceda651dbe2759d373938e98f1f,1
zh-Hant,fd2223066df83d82d353112a88d4da0586ba1e8d2f8272a2f4292ead0a90d90f,1
zh-Hant,fd3239faf192edaf1870b14882ca94fbd84fd56b4e4cb50938ed2410ad2e0a5f,1


==> anc/judgerep_release/outputs/tables/prompt_language_audit.csv <==
language,battles,unique_prompts,repeated_prompt_groups,battles_in_repeated_prompts,extra_duplicate_battles,max_prompt_count,max_prompt_share,max_prompt_sha256,concentration_applicable,exceeds_20_percent
af,1,1,0,0,0,1,1.0,777360f610d5f3038713ab721dda9165c0043e517de3e322c8680110db9f088d,False,False
ar,12,12,0,0,0,1,0.08333333333333333,00cca2d825eca584d3237a5b34330a7bda494d05c984b76798e174726b668200,False,False
be,1,1,0,0,0,1,1.0,fb861cee8ae0102fa2102385d6cbf61df99820d374f9feb4f0ff68bbd1a697f7,False,False
bn,5,5,0,0,0,1,0.2,0d0cee45b4fa9b40edd369c9a706b3863ae8d20880132e99969c13ec843c2584,False,False
ca,1,1,0,0,0,1,1.0,2f5332a9e27a30ca2d9543fe8a1f87e9a01588c1b2c4ca68f2cde1cc97ca0ae1,False,False
co,1,1,0,0,0,1,1.0,f3f13d29b2299e4f4d0375b7cb7cfb59a031b9790a448a16ef4b2336a2f0f007,False,False
cs,14,14,0,0,0,1,0.07142857142857142,139afee1eac56e041eddc68f37e3d8d5625a4859b6e77ed35e1af684883ab1e5,False,False
da,4,4,0,0,0,1,0.25,20a2d9323fceb0fd6f051a1a84b61df13d0281d824c21326d78d73e40b7256cc,False,False
de,179,179,0,0,0,1,0.00558659217877095,01b2785a509b366c804dc13672b67bc79c264c10549de4011ae58f40242b96ef,True,False
el,4,4,0,0,0,1,0.25,0b88a2c6d452cd2478a0f4e3059c2f448d50effcba01889ef2939fb7fa6e77aa,False,False
en,2651,2637,13,27,14,3,0.001131648434552999,a5c0587dfedd25b8ec7a52353bbe51fa23027cb9549934ee6b80d5b426105f64,True,False
es,72,72,0,0,0,1,0.013888888888888888,0bc1484b5b6f57a18d498187f04293a130d0cd4d03cb3416f40f4f4836481e10,True,False
et,2,2,0,0,0,1,0.5,d54c1a8151e1cbeb4dab9461a998493094cec55b4348696ad1cb01f83b153a34,False,False
fa,60,60,0,0,0,1,0.016666666666666666,0103f9eb8b3926fe30c2db837d8f4a4b49449e12e2ec919ebd1d590a87df22cc,True,False
fi,2,2,0,0,0,1,0.5,21b0d5b747e307b06843ae6e58c840b17fa09d8309ccbb048afef9fb5b49a50d,False,False
fr,88,88,0,0,0,1,0.011363636363636364,01e1924627876561e52208d4355eab14e2ab4f21ad33b6d5cb4eb4dd4cfa913c,True,False
gl,2,2,0,0,0,1,0.5,3b3fa73aad53118713fab2095017bfa86cffaf9a50df60d4d29cc8ca7ff57d1e,False,False
hr,1,1,0,0,0,1,1.0,4c7cf8508d47954bc22a4679e176e66afc81e8d3fba1db246923dc7951fbb2ff,False,False
hu,7,7,0,0,0,1,0.14285714285714285,01310bcb5f3567d5c6c1788c81127a84c351dc0d85630d78d8c5f2f72fd61752,False,False
hy,1,1,0,0,0,1,1.0,d827debe3a8c40426e59fca79990f32fe625d4aecc33544674ebeb1e2c9a3179,False,False
id,12,12,0,0,0,1,0.08333333333333333,0473c82dc45044f628e10be5b8b27e8b9967ea4fea66d47a6bbe7c9e52414b11,False,False
it,47,47,0,0,0,1,0.02127659574468085,030a1e915fec31e16447d6dcf70131df9f7e6fff90471b7d25deb13fec89de15,False,False
iw,5,5,0,0,0,1,0.2,63b78dd85be9d69f96ebd2d0bd56a875ebd9818b672163f51f589062d167b909,False,False
ja,91,89,2,4,2,2,0.02197802197802198,2fb95c21dad18eeec69cf27323119e33e154da830aba35de946848268186684a,True,False
kn,1,1,0,0,0,1,1.0,00077d070177c541717925633326adae03ddd2892eaebba5d150e1f04331d608,False,False
ko,99,98,1,2,1,2,0.020202020202020204,0362f399ce3f1768fb4ddbd0c5f02720cbff249b177043029690e9ee688d1dd9,True,False
la,3,3,0,0,0,1,0.3333333333333333,6bc72210e0b363901ab5df4e8ad3cbc40cee3245397173dd92ad94788bc58f63,False,False
ms,3,3,0,0,0,1,0.3333333333333333,08d8f5b5721e88cf91f3e323828a78468dac34d6c745d4b699b49bb2847ce1dc,False,False
nl,7,7,0,0,0,1,0.14285714285714285,1963d986c17601d28f6f74fe39181beed24785f270e8d00a22e791f86222e4a1,False,False
no,1,1,0,0,0,1,1.0,0cfa92c174d02d5322e246c9ef1c6c2c5835c961e5d176dd45d29f9fc903fb06,False,False
pl,446,446,0,0,0,1,0.002242152466367713,004664c0c805cf0a3c04759af1a9df97dcb418e426dcd204be05e04701de64fd,True,False
pt,59,59,0,0,0,1,0.01694915254237288,086bd067841f2f8f388bb247ef82f56f12d9eb12c636bb51555613a70349904c,True,False
ro,3,3,0,0,0,1,0.3333333333333333,12fdec99e1b40778493b7fdfe2db0a1e9d0f776f78dd0c4d43fffda0b32d22e8,False,False
ru,327,327,0,0,0,1,0.0030581039755351682,0019755af88932342ba9a657206c1051d3dd9f6f9fb2ae7c121edd9c03f25cb3,True,False
rw,1,1,0,0,0,1,1.0,de7c7e24002298b7d484ff3110df5cf33fcc09cfde3b2f26e7bf8ceb01c69a97,False,False
sco,2,2,0,0,0,1,0.5,7311c91529ecd5c4dc965f213cdcefb9891e5d6cae3b7d1c9470b37a93d8582a,False,False
sk,3,3,0,0,0,1,0.3333333333333333,3b7dc51a8e0beed0d111153324d34c4acec976192952b6f1f28e528c7c4507af,False,False
so,1,1,0,0,0,1,1.0,b1ca33add78655a7a15a4c48f0e5c6aa139f1521beb96cb74d8cd9d239beda56,False,False
sr,2,2,0,0,0,1,0.5,25c1dc551de483cd5bf6f781c3d33fc973f678b5511b6e73fa6940642b922bff,False,False
sv,2,2,0,0,0,1,0.5,106ebf9dac59163c8e35d4c6899d8eabd29694edde6efe209f9ded7effd9f537,False,False
th,5,5,0,0,0,1,0.2,015767b80753c1f6013da2ee7423cc4120948abd474b6e6a4058abf84c16f3a5,False,False
tl,1,1,0,0,0,1,1.0,3b1182def1dcbe7307c95e384b012f3c8f9ae0e03deabf24816b43ef99f5390a,False,False
tlh,1,1,0,0,0,1,1.0,9baa68f1a4a6dbb36c866f1f5e75a3ee41932b3b7d389684d2499ab01c335120,False,False
tr,22,22,0,0,0,1,0.045454545454545456,0132ed972d7b8a6a141d3daf7ed18cc9c239a8efcf536ff3e63aba4793d0d857,False,False
tt,1,1,0,0,0,1,1.0,ada35edab176964fa9288223caeeeec1b6e5e4312e450c11101dab5d4cf1ff56,False,False
uk,9,9,0,0,0,1,0.1111111111111111,179c1d3ecd61e0779e5d52877d6537db3002f204fa5d1c1569cbf0f2c81398f5,False,False
und,456,453,3,6,3,2,0.0043859649122807015,50a4122943273ad2f00ea92bff9c7cb6235e199f745321cb4272aa1857840463,True,False
vi,17,17,0,0,0,1,0.058823529411764705,04fdb4e070a37ddf3cb3475b63a221409cc44b530c4fb021d3719cca2f23e360,False,False
vo,1,1,0,0,0,1,1.0,c1d5870773a759aaa99e4d29ef32e86fac8c50342118260401d75d115217c6d0,False,False
xx-Qaai,1,1,0,0,0,1,1.0,7748d23e2c47624e9ad678af94e5b9a523ed6b284a4b4e4cbf9f5e79afa79e90,False,False
zh,236,236,0,0,0,1,0.00423728813559322,00f26a2877997c0a94f9f0a5b42b3c268614a677059ec80ac2e1fe323c4d6ce5,True,False
zh-Hant,27,27,0,0,0,1,0.037037037037037035,06ba23a243b1b6e3a530b1d87b29716a3ac9b133c8cc3748238c745e6a57201d,False,False


==> anc/judgerep_release/outputs/tables/prompt_repetition_top.csv <==
language,rank,prompt_sha256,n,share
en,1,a5c0587dfedd25b8ec7a52353bbe51fa23027cb9549934ee6b80d5b426105f64,3,0.001131648434552999
en,2,319637592b867733eaf94237e36c77dd1aab803f439300a3bdf71b192e5029a8,2,0.0007544322897019992
en,3,486a1cc80cc34c578d8a6f6a07ab91bc46bec2fb3c97349a624f14517c9325ec,2,0.0007544322897019992
en,4,60b7b11d80a6344c08a0cde3a12b0dae2dbe809e2b7556e9b146b0cf14093ce0,2,0.0007544322897019992
en,5,614e1cfcfc905fa5af6c2d95924dd8182bb15981d80d6b01dee6442cf3fafc69,2,0.0007544322897019992
en,6,6ad70b6e5221049d0394f9a93f4403c3e86fc5285d6c4b1538af0d802ddd98c1,2,0.0007544322897019992
en,7,6e111c559072c20aaf81337b48b9a5647036c0763c0e86c77126b89d2c337c14,2,0.0007544322897019992
en,8,6e8fcbc996c008f4ad9dbcfefc57a046f8db17db29203efdc519637a9a2e7a69,2,0.0007544322897019992
en,9,743f8ba21420406194ed40fac85168e7fcdd7055d9366e3734da3da0dfebcfb0,2,0.0007544322897019992
en,10,99f6b2a41275dff5aade00bd333443a33189bdddc16a3a68dce9747c2ed7effc,2,0.0007544322897019992
ja,1,2fb95c21dad18eeec69cf27323119e33e154da830aba35de946848268186684a,2,0.02197802197802198
ja,2,d0f1a64dec189619cfed26d270b48de8b86ade710d726952b5327e477249a2c2,2,0.02197802197802198
ko,1,0362f399ce3f1768fb4ddbd0c5f02720cbff249b177043029690e9ee688d1dd9,2,0.020202020202020204
und,1,50a4122943273ad2f00ea92bff9c7cb6235e199f745321cb4272aa1857840463,2,0.0043859649122807015
und,2,90a46ba939e9b3997b5abba82c2bd7fd270a67ae1149ef178601851eccbe3094,2,0.0043859649122807015
und,3,cd10cd29a0da17a6eebbca50d7b54af247ad08936296baea9d62cc6c2955f4fa,2,0.0043859649122807015


==> anc/judgerep_release/outputs/tables/provider_exclusion_audit.csv <==
split,provider,judges,battles,self_excluded,self_excluded_ratio,unknown_excluded,remaining_battles,remaining_pairs
all,anthropic,"opus,sonnet,haiku",5000,3162,0.6324,0,1838,13
all,google,gem,5000,2191,0.4382,0,2809,19
all,meta,open,5000,0,0.0,0,5000,33
all,openai,oai,5000,1557,0.3114,0,3443,21
dev,anthropic,"opus,sonnet,haiku",1000,633,0.633,0,367,13
dev,google,gem,1000,439,0.439,0,561,19
dev,meta,open,1000,0,0.0,0,1000,33
dev,openai,oai,1000,311,0.311,0,689,21
confirm,anthropic,"opus,sonnet,haiku",4000,2529,0.63225,0,1471,13
confirm,google,gem,4000,1752,0.438,0,2248,19
confirm,meta,open,4000,0,0.0,0,4000,33
confirm,openai,oai,4000,1246,0.3115,0,2754,21


==> anc/judgerep_release/outputs/tables/provider_preference.csv <==
judge,provider,self_provider,mean_d,n,status,analysis,ci_low,ci_high,n_bootstrap_valid,n_bootstrap_undefined,planned_judges,economy_judges
opus,alibaba,False,-0.1896551724137931,870,충분,사전 지정 부차 분석 (가설 검정 아님),-0.22954816521092883,-0.1499913990825688,1000,0,5,3
opus,anthropic,True,0.10135135135135136,2146,충분,사전 지정 부차 분석 (가설 검정 아님),0.07906854773133842,0.12664116183701715,1000,0,5,3
opus,google,False,0.0812043795620438,1644,충분,사전 지정 부차 분석 (가설 검정 아님),0.05227488544292029,0.10858424574209245,1000,0,5,3
opus,mistral,False,-0.1590909090909091,1034,충분,사전 지정 부차 분석 (가설 검정 아님),-0.19565479434824537,-0.12221603743142949,1000,0,5,3
opus,openai,False,-0.018892794376098417,1138,충분,사전 지정 부차 분석 (가설 검정 아님),-0.05075259865644548,0.017707384749496027,1000,0,5,3
sonnet,alibaba,False,-0.16857798165137614,872,충분,사전 지정 부차 분석 (가설 검정 아님),-0.20723551486553488,-0.1288627207015049,1000,0,5,3
sonnet,anthropic,True,0.07176033441709243,2153,충분,사전 지정 부차 분석 (가설 검정 아님),0.05050162078543962,0.0948862214973158,1000,0,5,3
sonnet,google,False,0.09107468123861566,1647,충분,사전 지정 부차 분석 (가설 검정 아님),0.06393762441937624,0.11848805573988055,1000,0,5,3
sonnet,mistral,False,-0.15410628019323672,1035,충분,사전 지정 부차 분석 (가설 검정 아님),-0.191901540953763,-0.11834826058924117,1000,0,5,3
sonnet,openai,False,0.0017528483786152498,1141,충분,사전 지정 부차 분석 (가설 검정 아님),-0.030694001660996062,0.03687770012337896,1000,0,5,3
haiku,alibaba,False,-0.0319634703196347,876,충분,사전 지정 부차 분석 (가설 검정 아님),-0.0684931506849315,0.005165525114155225,1000,0,5,3
haiku,anthropic,True,-0.10407030527289547,2162,충분,사전 지정 부차 분석 (가설 검정 아님),-0.12541356429265657,-0.08259581683719815,1000,0,5,3
haiku,google,False,0.1256797583081571,1655,충분,사전 지정 부차 분석 (가설 검정 아님),0.10241537227987214,0.15236317158440402,1000,0,5,3
haiku,mistral,False,-0.06599229287090559,1038,충분,사전 지정 부차 분석 (가설 검정 아님),-0.09826589595375723,-0.03275529865125241,1000,0,5,3
haiku,openai,False,0.09878154917319408,1149,충분,사전 지정 부차 분석 (가설 검정 아님),0.06744995648389904,0.12839425587467362,1000,0,5,3
oai,alibaba,False,-0.1449771689497717,876,충분,사전 지정 부차 분석 (가설 검정 아님),-0.18551655251141552,-0.10443778538812787,1000,0,5,3
oai,anthropic,False,0.24525682554372977,2161,충분,사전 지정 부차 분석 (가설 검정 아님),0.21818350202329498,0.2716429434678878,1000,0,5,3
oai,google,False,-0.11426844014510278,1654,충분,사전 지정 부차 분석 (가설 검정 아님),-0.1441174899035831,-0.08518754013602464,1000,0,5,3
oai,mistral,False,-0.12475915221579961,1038,충분,사전 지정 부차 분석 (가설 검정 아님),-0.16330684007707127,-0.08669315992292871,1000,0,5,3
oai,openai,True,-0.07354221061792864,1149,충분,사전 지정 부차 분석 (가설 검정 아님),-0.11010661444734553,-0.03655352480417755,1000,0,5,3
gem,alibaba,False,-0.06164383561643835,876,충분,사전 지정 부차 분석 (가설 검정 아님),-0.09874429223744292,-0.023958333333333345,1000,0,5,3
gem,anthropic,False,-0.11003236245954692,2163,충분,사전 지정 부차 분석 (가설 검정 아님),-0.13014909847434117,-0.09037794729542302,1000,0,5,3
gem,google,True,0.15519323671497584,1656,충분,사전 지정 부차 분석 (가설 검정 아님),0.13103864734299517,0.17844957729468597,1000,0,5,3
gem,mistral,False,-0.10452793834296724,1038,충분,사전 지정 부차 분석 (가설 검정 아님),-0.13391136801541426,-0.07129094412331406,1000,0,5,3
gem,openai,False,0.12489120974760662,1149,충분,사전 지정 부차 분석 (가설 검정 아님),0.09573542210617929,0.15578764142732812,1000,0,5,3


==> anc/judgerep_release/outputs/tables/provider_preference_contrast.csv <==
judge,self_provider,difference,self_n,other_provider_cells,status,analysis,ci_low,ci_high,n_bootstrap_valid,n_bootstrap_undefined,planned_judges,economy_judges
opus,anthropic,0.17295997543104055,2146,4,충분,사전 지정 부차 분석 (가설 검정 아님),0.14054566366195004,0.21141371298344916,1000,0,5,3
sonnet,anthropic,0.1292245174739379,2153,4,충분,사전 지정 부차 분석 (가설 검정 아님),0.09778022914135755,0.1631054222798993,1000,0,5,3
haiku,anthropic,-0.1356966913455982,2162,4,충분,사전 지정 부차 분석 (가설 검정 아님),-0.16728134648011597,-0.10463228301169812,1000,0,5,3
oai,openai,-0.03885522667619255,1149,4,충분,사전 지정 부차 분석 (가설 검정 아님),-0.0817687605294352,0.0029032342915653138,1000,0,5,3
gem,google,0.1930214683828123,1656,4,충분,사전 지정 부차 분석 (가설 검정 아님),0.1612982320012611,0.22434441971632324,1000,0,5,3


==> anc/judgerep_release/outputs/tables/quality_rates.csv <==
judge,split,expected_requests,observed_requests,parse_fail,parse_fail_rate_expected,parse_fail_rate_observed,refused,refused_rate_expected,refused_rate_observed,missing,missing_rate_expected,planned_judges,economy_judges
opus,confirm,10000,10000,0,0.0,0.0,76,0.0076,0.0076,0,0.0,5,3
sonnet,confirm,10000,10000,2,0.0002,0.0002,39,0.0039,0.0039,0,0.0,5,3
haiku,confirm,10000,10000,3,0.0003,0.0003,0,0.0,0.0,0,0.0,5,3
oai,confirm,10000,10000,4,0.0004,0.0004,0,0.0,0.0,0,0.0,5,3
gem,confirm,10000,10000,0,0.0,0.0,0,0.0,0.0,0,0.0,5,3


==> anc/judgerep_release/outputs/tables/refused_overlap.csv <==
judge_a,judge_b,refused_battles_a,refused_battles_b,overlap_battles,union_battles,joint_observed_battles,planned_judges,economy_judges
opus,sonnet,29,19,17,31,4000,5,3
opus,haiku,29,0,0,29,4000,5,3
opus,oai,29,0,0,29,4000,5,3
opus,gem,29,0,0,29,4000,5,3
sonnet,haiku,19,0,0,19,4000,5,3
sonnet,oai,19,0,0,19,4000,5,3
sonnet,gem,19,0,0,19,4000,5,3
haiku,oai,0,0,0,0,4000,5,3
haiku,gem,0,0,0,0,4000,5,3
oai,gem,0,0,0,0,4000,5,3


==> anc/judgerep_release/outputs/tables/repeat_reliability.csv <==
judge,n,expected_n,missing_n,repeat_agreement,planned_judges,economy_judges
opus,493,500,7,0.8681541582150102,5,3
sonnet,497,500,3,0.8450704225352113,5,3
haiku,500,500,0,0.942,5,3
oai,498,500,2,0.8072289156626506,5,3
gem,500,500,0,1.0,5,3


==> anc/judgerep_release/outputs/tables/sampling_attempts.csv <==
condition,min_pair_battles,eligible_pairs,capacity,status,reason
A,100,146,18503,selected,target_and_connected


==> anc/judgerep_release/outputs/tables/schema_columns.csv <==
column,type,n
id,string,135634
model_a,string,135634
model_b,string,135634
winner,string,135634
evaluation_session_id,string,135634
evaluation_order,int32,135634
conversation_a,"list<element: struct<role: string, content: list<element: struct<type: string, text: string, image: string, mimeType: string>>>>",135634
conversation_a[],"struct<role: string, content: list<element: struct<type: string, text: string, image: string, mimeType: string>>>",135634
conversation_a[].role,string,135634
conversation_a[].content,"list<element: struct<type: string, text: string, image: string, mimeType: string>>",135634
conversation_a[].content[],"struct<type: string, text: string, image: string, mimeType: string>",135634
conversation_a[].content[].type,string,135634
conversation_a[].content[].text,string,135634
conversation_a[].content[].image,string,135634
conversation_a[].content[].mimeType,string,135634
conversation_b,"list<element: struct<role: string, content: list<element: struct<type: string, text: string, image: string, mimeType: string>>, num_tokens: int32>>",135634
conversation_b[],"struct<role: string, content: list<element: struct<type: string, text: string, image: string, mimeType: string>>, num_tokens: int32>",135634
conversation_b[].role,string,135634
conversation_b[].content,"list<element: struct<type: string, text: string, image: string, mimeType: string>>",135634
conversation_b[].content[],"struct<type: string, text: string, image: string, mimeType: string>",135634
conversation_b[].content[].type,string,135634
conversation_b[].content[].text,string,135634
conversation_b[].content[].image,string,135634
conversation_b[].content[].mimeType,string,135634
conversation_b[].num_tokens,int32,135634
full_conversation,"list<element: struct<user: struct<role: string, content: list<element: struct<type: string, text: string, image: string, mimeType: string>>>, model_side_a: struct<role: string, content: list<element: struct<type: string, text: string, image: string, mimeType: string>>>, model_side_b: struct<role: string, content: list<element: struct<type: string, text: string, image: string, mimeType: string>>>>>",135634
full_conversation[],"struct<user: struct<role: string, content: list<element: struct<type: string, text: string, image: string, mimeType: string>>>, model_side_a: struct<role: string, content: list<element: struct<type: string, text: string, image: string, mimeType: string>>>, model_side_b: struct<role: string, content: list<element: struct<type: string, text: string, image: string, mimeType: string>>>>",135634
full_conversation[].user,"struct<role: string, content: list<element: struct<type: string, text: string, image: string, mimeType: string>>>",135634
full_conversation[].user.role,string,135634
full_conversation[].user.content,"list<element: struct<type: string, text: string, image: string, mimeType: string>>",135634
full_conversation[].user.content[],"struct<type: string, text: string, image: string, mimeType: string>",135634
full_conversation[].user.content[].type,string,135634
full_conversation[].user.content[].text,string,135634
full_conversation[].user.content[].image,string,135634
full_conversation[].user.content[].mimeType,string,135634
full_conversation[].model_side_a,"struct<role: string, content: list<element: struct<type: string, text: string, image: string, mimeType: string>>>",135634
full_conversation[].model_side_a.role,string,135634
full_conversation[].model_side_a.content,"list<element: struct<type: string, text: string, image: string, mimeType: string>>",135634
full_conversation[].model_side_a.content[],"struct<type: string, text: string, image: string, mimeType: string>",135634
full_conversation[].model_side_a.content[].type,string,135634
full_conversation[].model_side_a.content[].text,string,135634
full_conversation[].model_side_a.content[].image,string,135634
full_conversation[].model_side_a.content[].mimeType,string,135634
full_conversation[].model_side_b,"struct<role: string, content: list<element: struct<type: string, text: string, image: string, mimeType: string>>>",135634
full_conversation[].model_side_b.role,string,135634
full_conversation[].model_side_b.content,"list<element: struct<type: string, text: string, image: string, mimeType: string>>",135634
full_conversation[].model_side_b.content[],"struct<type: string, text: string, image: string, mimeType: string>",135634
full_conversation[].model_side_b.content[].type,string,135634
full_conversation[].model_side_b.content[].text,string,135634
full_conversation[].model_side_b.content[].image,string,135634
full_conversation[].model_side_b.content[].mimeType,string,135634
conv_metadata,"struct<sum_assistant_a_tokens: int32, header_count_a: struct<h1: int64, h2: int64, h3: int64, h4: int64, h5: int64, h6: int64>, list_count_a: struct<ordered: int64, unordered: int64>, bold_count_a: struct<**: int64, __: int64>, context_a_tokens: int32, sum_assistant_b_tokens: int32, header_count_b: struct<h1: int64, h2: int64, h3: int64, h4: int64, h5: int64, h6: int64>, list_count_b: struct<ordered: int64, unordered: int64>, bold_count_b: struct<**: int64, __: int64>, context_b_tokens: int32, sum_user_tokens: int32, turns: int32>",135634
conv_metadata.sum_assistant_a_tokens,int32,135634
conv_metadata.header_count_a,"struct<h1: int64, h2: int64, h3: int64, h4: int64, h5: int64, h6: int64>",135634
conv_metadata.header_count_a.h1,int64,135634
conv_metadata.header_count_a.h2,int64,135634
conv_metadata.header_count_a.h3,int64,135634
conv_metadata.header_count_a.h4,int64,135634
conv_metadata.header_count_a.h5,int64,135634
conv_metadata.header_count_a.h6,int64,135634
conv_metadata.list_count_a,"struct<ordered: int64, unordered: int64>",135634
conv_metadata.list_count_a.ordered,int64,135634
conv_metadata.list_count_a.unordered,int64,135634
conv_metadata.bold_count_a,"struct<**: int64, __: int64>",135634
conv_metadata.bold_count_a.**,int64,135634
conv_metadata.bold_count_a.__,int64,135634
conv_metadata.context_a_tokens,int32,135634
conv_metadata.sum_assistant_b_tokens,int32,135634
conv_metadata.header_count_b,"struct<h1: int64, h2: int64, h3: int64, h4: int64, h5: int64, h6: int64>",135634
conv_metadata.header_count_b.h1,int64,135634
conv_metadata.header_count_b.h2,int64,135634
conv_metadata.header_count_b.h3,int64,135634
conv_metadata.header_count_b.h4,int64,135634
conv_metadata.header_count_b.h5,int64,135634
conv_metadata.header_count_b.h6,int64,135634
conv_metadata.list_count_b,"struct<ordered: int64, unordered: int64>",135634
conv_metadata.list_count_b.ordered,int64,135634
conv_metadata.list_count_b.unordered,int64,135634
conv_metadata.bold_count_b,"struct<**: int64, __: int64>",135634
conv_metadata.bold_count_b.**,int64,135634
conv_metadata.bold_count_b.__,int64,135634
conv_metadata.context_b_tokens,int32,135634
conv_metadata.sum_user_tokens,int32,135634
conv_metadata.turns,int32,135634
category_tag,"struct<creative_writing_v0.1: struct<creative_writing: bool, score: string>, criteria_v0.1: struct<complexity: bool, creativity: bool, domain_knowledge: bool, problem_solving: bool, real_world: bool, specificity: bool, technical_accuracy: bool>, if_v0.1: struct<if: bool, score: int32>, math_v0.1: struct<math: bool>>",135634
category_tag.creative_writing_v0.1,"struct<creative_writing: bool, score: string>",135634
category_tag.creative_writing_v0.1.creative_writing,bool,135634
category_tag.creative_writing_v0.1.score,string,135634
category_tag.criteria_v0.1,"struct<complexity: bool, creativity: bool, domain_knowledge: bool, problem_solving: bool, real_world: bool, specificity: bool, technical_accuracy: bool>",135634
category_tag.criteria_v0.1.complexity,bool,135634
category_tag.criteria_v0.1.creativity,bool,135634
category_tag.criteria_v0.1.domain_knowledge,bool,135634
category_tag.criteria_v0.1.problem_solving,bool,135634
category_tag.criteria_v0.1.real_world,bool,135634
category_tag.criteria_v0.1.specificity,bool,135634
category_tag.criteria_v0.1.technical_accuracy,bool,135634
category_tag.if_v0.1,"struct<if: bool, score: int32>",135634
category_tag.if_v0.1.if,bool,135634
category_tag.if_v0.1.score,int32,135634
category_tag.math_v0.1,struct<math: bool>,135634
category_tag.math_v0.1.math,bool,135634
language,string,135634
is_code,bool,135634
timestamp,timestamp[ns],135634


==> anc/judgerep_release/outputs/tables/schema_conversation_a_lengths.csv <==
value,n
2,116433
4,12331
6,3570
8,1513
10,695
12,378
14,179
16,153
18,104
20,59
22,49
26,32
24,31
30,20
28,19
38,10
32,8
34,8
42,7
36,6
50,6
44,5
46,2
48,2
56,2
62,2
74,2
108,1
128,1
40,1
58,1
60,1
64,1
70,1
78,1


==> anc/judgerep_release/outputs/tables/schema_conversation_b_lengths.csv <==
value,n
2,116433
4,12331
6,3570
8,1513
10,695
12,378
14,179
16,153
18,104
20,59
22,49
26,32
24,31
30,20
28,19
38,10
32,8
34,8
42,7
36,6
50,6
44,5
46,2
48,2
56,2
62,2
74,2
108,1
128,1
40,1
58,1
60,1
64,1
70,1
78,1


==> anc/judgerep_release/outputs/tables/schema_evaluation_orders.csv <==
value,n
1,108315
2,15972
3,5350
4,2453
5,1310
6,744
7,495
8,304
9,191
10,138
11,78
12,63
13,50
14,39
15,30
16,27
18,15
17,13
19,11
21,9
23,6
20,5
22,4
24,4
25,3
26,3
27,1
28,1


==> anc/judgerep_release/outputs/tables/schema_full_conversation_lengths.csv <==
value,n
1,92575
2,22699
3,8806
4,4494
5,2424
6,1442
7,887
8,619
9,415
10,306
11,210
12,133
13,120
14,97
15,77
16,62
17,46
18,36
19,35
21,26
20,25
22,22
23,17
25,14
24,8
26,8
27,5
28,4
29,4
32,3
30,2
31,2
36,2
33,1
35,1
37,1
38,1
39,1
40,1
44,1
54,1
64,1


==> anc/judgerep_release/outputs/tables/schema_languages.csv <==
value,n
en,71175
pl,13813
und,11835
ru,9263
zh,6501
de,4311
ko,2486
ja,2444
fr,2128
pt,1684
es,1672
fa,1599
it,925
zh-Hant,845
vi,660
tr,592
cs,538
ar,391
uk,290
id,283
bn,193
nl,189
hu,174
sv,106
sk,105
th,93
el,90
ro,88
da,82
iw,78
fi,77
sr,73
ms,61
la,52
lt,50
bg,42
<err>,40
no,38
ca,35
hi,33
nn,25
rw,24
sl,24
gl,22
lv,22
ml,21
hr,19
et,18
my,17
sco,16
xh,14
ku,13
af,12
be,12
ur,12
bs,10
co,10
hy,10
oc,10
si,10
uz,9
xx-Qaai,9
bo,7
kk,7
lb,7
tt,6
ug,6
mk,5
tl,5
vo,5
az,4
ia,4
is,4
ka,4
ne,4
sa,4
so,4
ta,4
wo,4
zzp,4
as,3
eu,3
gu,3
ha,3
ht,3
ie,3
kn,3
mr,3
sw,3
tlh,3
aa,2
gn,2
kl,2
km,2
rn,2
sq,2
war,2
ak,1
bh,1
ceb,1
crs,1
cy,1
eo,1
fy,1
ga,1
gv,1
kha,1
ky,1
lg,1
ln,1
mg,1
mt,1
na,1
om,1
qu,1
rm,1
sd,1
sg,1
sn,1
st,1
tg,1
to,1
xx-Egyp,1
xx-Glag,1
xx-Runr,1
zu,1


==> anc/judgerep_release/outputs/tables/schema_metadata_turns.csv <==
value,n
1,116433
2,12331
3,3570
4,1513
5,695
6,378
7,179
8,153
9,104
10,59
11,49
13,32
12,31
15,20
14,19
19,10
16,8
17,8
21,7
18,6
25,6
22,5
23,2
24,2
28,2
31,2
37,2
20,1
29,1
30,1
32,1
35,1
39,1
54,1
64,1


==> anc/judgerep_release/outputs/tables/schema_system_providers.csv <==
system,provider,n
claude-opus-4-20250514,TBD,10092
gemini-2.5-flash,TBD,9668
gemini-2.5-pro,TBD,9219
mistral-medium-2505,TBD,9135
qwen3-235b-a22b-no-thinking,TBD,9076
o3-2025-04-16,TBD,8529
claude-sonnet-4-20250514,TBD,8295
chatgpt-4o-latest-20250326,TBD,7650
gemma-3-27b-it,TBD,7326
claude-3-7-sonnet-20250219-thinking-32k,TBD,7149
claude-3-7-sonnet-20250219,TBD,6852
command-a-03-2025,TBD,6838
claude-3-5-sonnet-20241022,TBD,6817
o3-mini,TBD,6624
deepseek-r1-0528,TBD,6554
gpt-4.1-2025-04-14,TBD,6540
o4-mini-2025-04-16,TBD,6477
claude-3-5-haiku-20241022,TBD,6466
amazon.nova-pro-v1:0,TBD,6383
claude-opus-4-20250514-thinking-16k,TBD,6157
gpt-4.1-mini-2025-04-14,TBD,6121
deepseek-v3-0324,TBD,6117
gemini-2.0-flash-001,TBD,6074
grok-3-preview-02-24,TBD,6040
grok-3-mini-beta,TBD,5991
llama-4-maverick-03-26-experimental,TBD,5806
claude-sonnet-4-20250514-thinking-32k,TBD,5613
qwen3-30b-a3b,TBD,5498
minimax-m1,TBD,5469
llama-4-maverick-17b-128e-instruct,TBD,5332
gemini-2.5-flash-lite-preview-06-17-thinking,TBD,5232
qwen3-235b-a22b,TBD,5115
gemini-2.5-flash-preview-04-17,TBD,5050
llama-3.3-70b-instruct,TBD,4905
qwen-max-2025-01-25,TBD,4379
qwq-32b,TBD,4259
mistral-small-3.1-24b-instruct-2503,TBD,3271
amazon-nova-experimental-chat-05-14,TBD,3267
gemini-2.5-pro-preview-05-06,TBD,3255
llama-4-scout-17b-16e-instruct,TBD,2805
grok-3-mini-high,TBD,2801
kimi-k2-0711-preview,TBD,2743
gemma-3n-e4b-it,TBD,2611
magistral-medium-2506,TBD,2606
mistral-small-2506,TBD,2373
hunyuan-turbos-20250416,TBD,1585
grok-4-0709,TBD,1561
gemini-2.5-pro-preview-03-25,TBD,1389
qwen3-235b-a22b-instruct-2507,TBD,622
gpt-4o-mini-2024-07-18,TBD,590
gpt-4o-2024-11-20,TBD,573
gemini-2.0-flash-thinking-exp-01-21,TBD,366
qwen3-coder-480b-a35b-instruct,TBD,2


==> anc/judgerep_release/outputs/tables/schema_systems.csv <==
value,n
claude-opus-4-20250514,10092
gemini-2.5-flash,9668
gemini-2.5-pro,9219
mistral-medium-2505,9135
qwen3-235b-a22b-no-thinking,9076
o3-2025-04-16,8529
claude-sonnet-4-20250514,8295
chatgpt-4o-latest-20250326,7650
gemma-3-27b-it,7326
claude-3-7-sonnet-20250219-thinking-32k,7149
claude-3-7-sonnet-20250219,6852
command-a-03-2025,6838
claude-3-5-sonnet-20241022,6817
o3-mini,6624
deepseek-r1-0528,6554
gpt-4.1-2025-04-14,6540
o4-mini-2025-04-16,6477
claude-3-5-haiku-20241022,6466
amazon.nova-pro-v1:0,6383
claude-opus-4-20250514-thinking-16k,6157
gpt-4.1-mini-2025-04-14,6121
deepseek-v3-0324,6117
gemini-2.0-flash-001,6074
grok-3-preview-02-24,6040
grok-3-mini-beta,5991
llama-4-maverick-03-26-experimental,5806
claude-sonnet-4-20250514-thinking-32k,5613
qwen3-30b-a3b,5498
minimax-m1,5469
llama-4-maverick-17b-128e-instruct,5332
gemini-2.5-flash-lite-preview-06-17-thinking,5232
qwen3-235b-a22b,5115
gemini-2.5-flash-preview-04-17,5050
llama-3.3-70b-instruct,4905
qwen-max-2025-01-25,4379
qwq-32b,4259
mistral-small-3.1-24b-instruct-2503,3271
amazon-nova-experimental-chat-05-14,3267
gemini-2.5-pro-preview-05-06,3255
llama-4-scout-17b-16e-instruct,2805
grok-3-mini-high,2801
kimi-k2-0711-preview,2743
gemma-3n-e4b-it,2611
magistral-medium-2506,2606
mistral-small-2506,2373
hunyuan-turbos-20250416,1585
grok-4-0709,1561
gemini-2.5-pro-preview-03-25,1389
qwen3-235b-a22b-instruct-2507,622
gpt-4o-mini-2024-07-18,590
gpt-4o-2024-11-20,573
gemini-2.0-flash-thinking-exp-01-21,366
qwen3-coder-480b-a35b-instruct,2


==> anc/judgerep_release/outputs/tables/schema_votes.csv <==
value,n
model_b,49785
model_a,48563
tie,21532
both_bad,15754


==> anc/judgerep_release/outputs/tables/self_exclusion_supplementary.csv <==
hypothesis,scope,n,median_kappa,median_tau,kappa_ci_low,kappa_ci_high,kappa_n_bootstrap_valid,kappa_n_bootstrap_undefined,tau_ci_low,tau_ci_high,tau_n_bootstrap_valid,tau_n_bootstrap_undefined,status,analysis_role,analysis,delta,undefined_precision_terms,ci_low,ci_high,n_bootstrap_valid,n_bootstrap_undefined,remaining_pairs,observed,expected,difference,planned_judges,economy_judges
H1,exclude_self,4000,0.14121170048019463,0.7333333333333333,0.10232915721581207,0.18432487394779837,1000.0,0.0,0.4666666666666666,0.8666666666666666,1000.0,0.0,complete,보조 분석 (가설 검정 아님),,,,,,,,,,,,5,3
H2,exclude_self,23,,,,,,,,,,,추정 불가,보조 분석 (가설 검정 아님),primary,,2.0,,,0.0,1000.0,5.0,,,,5,3
H2,exclude_self,33,,,,,,,,,,,추정 불가,보조 분석 (가설 검정 아님),secondary,,2.0,,,0.0,1000.0,5.0,,,,5,3
H4,exclude_self,0,,,,,,,,,,,추정 불가,보조 분석 (가설 검정 아님),,,,,,0.0,0.0,1.0,,,,5,3


==> anc/judgerep_release/outputs/tables/self_preference.csv <==
judge,n,unknown_excluded,self_provider_excluded,remaining,planned_judges,economy_judges
opus,4000,0,2529,1471,5,3
sonnet,4000,0,2529,1471,5,3
haiku,4000,0,2529,1471,5,3
oai,4000,0,1246,2754,5,3
gem,4000,0,1752,2248,5,3


==> anc/judgerep_release/outputs/tables/system_providers.csv <==
value,n,provider
claude-opus-4-20250514,10092,anthropic
gemini-2.5-flash,9668,google
gemini-2.5-pro,9219,google
mistral-medium-2505,9135,mistral
qwen3-235b-a22b-no-thinking,9076,alibaba
o3-2025-04-16,8529,openai
claude-sonnet-4-20250514,8295,anthropic
chatgpt-4o-latest-20250326,7650,openai
gemma-3-27b-it,7326,google
claude-3-7-sonnet-20250219-thinking-32k,7149,anthropic
claude-3-7-sonnet-20250219,6852,anthropic
command-a-03-2025,6838,cohere
claude-3-5-sonnet-20241022,6817,anthropic
o3-mini,6624,openai
deepseek-r1-0528,6554,deepseek
gpt-4.1-2025-04-14,6540,openai
o4-mini-2025-04-16,6477,openai
claude-3-5-haiku-20241022,6466,anthropic
amazon.nova-pro-v1:0,6383,amazon
claude-opus-4-20250514-thinking-16k,6157,anthropic
gpt-4.1-mini-2025-04-14,6121,openai
deepseek-v3-0324,6117,deepseek
gemini-2.0-flash-001,6074,google
grok-3-preview-02-24,6040,xai
grok-3-mini-beta,5991,xai
llama-4-maverick-03-26-experimental,5806,meta
claude-sonnet-4-20250514-thinking-32k,5613,anthropic
qwen3-30b-a3b,5498,alibaba
minimax-m1,5469,minimax
llama-4-maverick-17b-128e-instruct,5332,meta
gemini-2.5-flash-lite-preview-06-17-thinking,5232,google
qwen3-235b-a22b,5115,alibaba
gemini-2.5-flash-preview-04-17,5050,google
llama-3.3-70b-instruct,4905,meta
qwen-max-2025-01-25,4379,alibaba
qwq-32b,4259,alibaba
mistral-small-3.1-24b-instruct-2503,3271,mistral
amazon-nova-experimental-chat-05-14,3267,amazon
gemini-2.5-pro-preview-05-06,3255,google
llama-4-scout-17b-16e-instruct,2805,meta
grok-3-mini-high,2801,xai
kimi-k2-0711-preview,2743,moonshot
gemma-3n-e4b-it,2611,google
magistral-medium-2506,2606,mistral
mistral-small-2506,2373,mistral
hunyuan-turbos-20250416,1585,tencent
grok-4-0709,1561,xai
gemini-2.5-pro-preview-03-25,1389,google
qwen3-235b-a22b-instruct-2507,622,alibaba
gpt-4o-mini-2024-07-18,590,openai
gpt-4o-2024-11-20,573,openai
gemini-2.0-flash-thinking-exp-01-21,366,google
qwen3-coder-480b-a35b-instruct,2,alibaba


==> anc/judgerep_release/outputs/tables/unknown_providers.csv <==
model,n,planned_judges,economy_judges


==> anc/judgerep_release/outputs/tables/unknown_system_providers.csv <==
value,n,provider


==> anc/judgerep_release/paper/acl.sty <==
% This is the LaTex style file for *ACL.
% The official sources can be found at
%
%     https://github.com/acl-org/acl-style-files/
%
% This package is activated by adding
%
%    \usepackage{acl}
%
% to your LaTeX file. When submitting your paper for review, add the "review" option:
%
%    \usepackage[review]{acl}

\newif\ifacl@finalcopy
\newif\ifacl@anonymize
\newif\ifacl@linenumbers
\newif\ifacl@pagenumbers
\DeclareOption{final}{\acl@finalcopytrue\acl@anonymizefalse\acl@linenumbersfalse\acl@pagenumbersfalse}
\DeclareOption{review}{\acl@finalcopyfalse\acl@anonymizetrue\acl@linenumberstrue\acl@pagenumberstrue}
\DeclareOption{preprint}{\acl@finalcopytrue\acl@anonymizefalse\acl@linenumbersfalse\acl@pagenumberstrue}
\ExecuteOptions{final} % final copy is the default

% include hyperref, unless user specifies nohyperref option like this:
% \usepackage[nohyperref]{acl}
\newif\ifacl@hyperref
\DeclareOption{hyperref}{\acl@hyperreftrue}
\DeclareOption{nohyperref}{\acl@hyperreffalse}
\ExecuteOptions{hyperref} % default is to use hyperref
\ProcessOptions\relax

\typeout{Conference Style for ACL}

\usepackage{xcolor}

\ifacl@linenumbers
  % Add draft line numbering via the lineno package
  % https://texblog.org/2012/02/08/adding-line-numbers-to-documents/
  \usepackage[switch,mathlines]{lineno}

  % Line numbers in gray Helvetica 8pt
  \font\aclhv = phvb at 8pt
  \renewcommand\linenumberfont{\aclhv\color{lightgray}}

  % Zero-fill line numbers
  % NUMBER with left flushed zeros  \fillzeros[<WIDTH>]<NUMBER>
  \newcount\cv@tmpc@ \newcount\cv@tmpc
  \def\fillzeros[#1]#2{\cv@tmpc@=#2\relax\ifnum\cv@tmpc@<0\cv@tmpc@=-\cv@tmpc@\fi
    \cv@tmpc=1 %
    \loop\ifnum\cv@tmpc@<10 \else \divide\cv@tmpc@ by 10 \advance\cv@tmpc by 1 \fi
      \ifnum\cv@tmpc@=10\relax\cv@tmpc@=11\relax\fi \ifnum\cv@tmpc@>10 \repeat
    \ifnum#2<0\advance\cv@tmpc1\relax-\fi
    \loop\ifnum\cv@tmpc<#1\relax0\advance\cv@tmpc1\relax\fi \ifnum\cv@tmpc<#1 \repeat
    \cv@tmpc@=#2\relax\ifnum\cv@tmpc@<0\cv@tmpc@=-\cv@tmpc@\fi \relax\the\cv@tmpc@}%
  \renewcommand\thelinenumber{\fillzeros[3]{\arabic{linenumber}}}
  \AtBeginDocument{\linenumbers}

  \setlength{\linenumbersep}{1.6cm}

  % Bug: An equation with $$ ... $$ isn't numbered, nor is the previous line.

  % Patch amsmath commands so that the previous line and the equation itself
  % are numbered. Bug: multline has an extra line number.
  % https://tex.stackexchange.com/questions/461186/how-to-use-lineno-with-amsmath-align
  \usepackage{etoolbox} %% <- for \pretocmd, \apptocmd and \patchcmd

  \newcommand*\linenomathpatch[1]{%
    \expandafter\pretocmd\csname #1\endcsname {\linenomath}{}{}%
    \expandafter\pretocmd\csname #1*\endcsname {\linenomath}{}{}%
    \expandafter\apptocmd\csname end#1\endcsname {\endlinenomath}{}{}%
    \expandafter\apptocmd\csname end#1*\endcsname {\endlinenomath}{}{}%
  }
  \newcommand*\linenomathpatchAMS[1]{%
    \expandafter\pretocmd\csname #1\endcsname {\linenomathAMS}{}{}%
    \expandafter\pretocmd\csname #1*\endcsname {\linenomathAMS}{}{}%
    \expandafter\apptocmd\csname end#1\endcsname {\endlinenomath}{}{}%
    \expandafter\apptocmd\csname end#1*\endcsname {\endlinenomath}{}{}%
  }

  %% Definition of \linenomathAMS depends on whether the mathlines option is provided
  \expandafter\ifx\linenomath\linenomathWithnumbers
    \let\linenomathAMS\linenomathWithnumbers
    %% The following line gets rid of an extra line numbers at the bottom:
    \patchcmd\linenomathAMS{\advance\postdisplaypenalty\linenopenalty}{}{}{}
  \else
    \let\linenomathAMS\linenomathNonumbers
  \fi

  \AtBeginDocument{%
    \linenomathpatch{equation}%
    \linenomathpatchAMS{gather}%
    \linenomathpatchAMS{multline}%
    \linenomathpatchAMS{align}%
    \linenomathpatchAMS{alignat}%
    \linenomathpatchAMS{flalign}%
  }
\else
  % Hack to ignore these commands, which review mode puts into the .aux file.
  \newcommand{\@LN@col}[1]{}
  \newcommand{\@LN}[2]{}
  \newcommand{\nolinenumbers}{}
\fi

\PassOptionsToPackage{a4paper,margin=2.5cm,heightrounded=true}{geometry}
\RequirePackage{geometry}

\setlength\columnsep{0.6cm}
\newlength\titlebox
\setlength\titlebox{11\baselineskip}
% \titlebox should be a multiple of \baselineskip so that
% column height remaining fits an exact number of lines of text

\flushbottom \twocolumn \sloppy

% We're never going to need a table of contents, so just flush it to
% save space --- suggested by drstrip@sandia-2
\def\addcontentsline#1#2#3{}

\ifacl@pagenumbers
    \pagenumbering{arabic}
\else
    \thispagestyle{empty}
    \pagestyle{empty}
\fi

%% Title and Authors %%

\let\Thanks\thanks % \Thanks and \thanks used to be different, but keep this for backwards compatibility.

\newcommand\outauthor{%
    \begin{tabular}[t]{c}
    \ifacl@anonymize
        \bfseries Anonymous ACL submission
    \else
        \bfseries\@author
    \fi
    \end{tabular}}

% Mostly taken from deproc.
\AtBeginDocument{
\def\maketitle{\par
 \begingroup
   \def\thefootnote{\fnsymbol{footnote}}
   \twocolumn[\@maketitle]
   \@thanks
 \endgroup
 \setcounter{footnote}{0}
 \let\maketitle\relax
 \let\@maketitle\relax
 \gdef\@thanks{}\gdef\@author{}\gdef\@title{}\let\thanks\relax}
\def\@maketitle{\vbox to \titlebox{\hsize\textwidth
 \linewidth\hsize \vskip 0.125in minus 0.125in \centering
 {\Large\bfseries \@title \par} \vskip 0.2in plus 1fil minus 0.1in
 {\def\and{\unskip\enspace{\rmfamily and}\enspace}%
  \def\And{\end{tabular}\hss \egroup \hskip 1in plus 2fil
           \hbox to 0pt\bgroup\hss \begin{tabular}[t]{c}\bfseries}%
  \def\AND{\end{tabular}\hss\egroup \hfil\hfil\egroup
          \vskip 0.25in plus 1fil minus 0.125in
           \hbox to \linewidth\bgroup\large \hfil\hfil
             \hbox to 0pt\bgroup\hss \begin{tabular}[t]{c}\bfseries}
  \hbox to \linewidth\bgroup\large \hfil\hfil
    \hbox to 0pt\bgroup\hss
  \outauthor
   \hss\egroup
    \hfil\hfil\egroup}
  \vskip 0.3in plus 2fil minus 0.1in
}}
}

% margins and font size for abstract
\renewenvironment{abstract}%
  {\begin{center}\large\textbf{\abstractname}\end{center}%
    \begin{list}{}%
      {\setlength{\rightmargin}{0.6cm}%
        \setlength{\leftmargin}{0.6cm}}%
      \item[]\ignorespaces%
      \@setsize\normalsize{12pt}\xpt\@xpt
  }%
  {\unskip\end{list}}

% Resizing figure and table captions - SL
% Support for interacting with the caption, subfigure, and subcaption packages - SL
\RequirePackage{caption}
\DeclareCaptionFont{10pt}{\fontsize{10pt}{12pt}\selectfont}
\captionsetup{font=10pt}

\RequirePackage{natbib}
% for citation commands in the .tex, authors can use:
% \citep, \citet, and \citeyearpar for compatibility with natbib, or
% \cite, \newcite, and \shortcite for compatibility with older ACL .sty files
\renewcommand\cite{\citep}  % to get "(Author Year)" with natbib
\newcommand\shortcite{\citeyearpar}% to get "(Year)" with natbib
\newcommand\newcite{\citet} % to get "Author (Year)" with natbib
\newcommand{\citeposs}[1]{\citeauthor{#1}'s (\citeyear{#1})} % to get "Author's (Year)"

\bibliographystyle{acl_natbib}

% Bibliography

% Don't put a label in the bibliography at all.  Just use the unlabeled format
% instead.
\def\thebibliography#1{\vskip\parskip%
\vskip\baselineskip%
\def\baselinestretch{1}%
\ifx\@currsize\normalsize\@normalsize\else\@currsize\fi%
\vskip-\parskip%
\vskip-\baselineskip%
\section*{References\@mkboth
 {References}{References}}\list
 {}{\setlength{\labelwidth}{0pt}\setlength{\leftmargin}{\parindent}
 \setlength{\itemindent}{-\parindent}}
 \def\newblock{\hskip .11em plus .33em minus -.07em}
 \sloppy\clubpenalty4000\widowpenalty4000
 \sfcode`\.=1000\relax}
\let\endthebibliography=\endlist


% Allow for a bibliography of sources of attested examples
\def\thesourcebibliography#1{\vskip\parskip%
\vskip\baselineskip%
\def\baselinestretch{1}%
\ifx\@currsize\normalsize\@normalsize\else\@currsize\fi%
\vskip-\parskip%
\vskip-\baselineskip%
\section*{Sources of Attested Examples\@mkboth
 {Sources of Attested Examples}{Sources of Attested Examples}}\list
 {}{\setlength{\labelwidth}{0pt}\setlength{\leftmargin}{\parindent}
 \setlength{\itemindent}{-\parindent}}
 \def\newblock{\hskip .11em plus .33em minus -.07em}
 \sloppy\clubpenalty4000\widowpenalty4000
 \sfcode`\.=1000\relax}
\let\endthesourcebibliography=\endlist

% sections with less space
\def\section{\@startsection {section}{1}{\z@}{-2.0ex plus
    -0.5ex minus -.2ex}{1.5ex plus 0.3ex minus .2ex}{\large\bfseries\raggedright}}
\def\subsection{\@startsection{subsection}{2}{\z@}{-1.8ex plus
    -0.5ex minus -.2ex}{0.8ex plus .2ex}{\normalsize\bfseries\raggedright}}
%% changed by KO to - values to get the initial parindent right
\def\subsubsection{\@startsection{subsubsection}{3}{\z@}{-1.5ex plus
   -0.5ex minus -.2ex}{0.5ex plus .2ex}{\normalsize\bfseries\raggedright}}
\def\paragraph{\@startsection{paragraph}{4}{\z@}{1.5ex plus
   0.5ex minus .2ex}{-1em}{\normalsize\bfseries}}
\def\subparagraph{\@startsection{subparagraph}{5}{\parindent}{1.5ex plus
   0.5ex minus .2ex}{-1em}{\normalsize\bfseries}}

% Footnotes
\footnotesep 6.65pt %
\skip\footins 9pt plus 4pt minus 2pt
\def\footnoterule{\kern-3pt \hrule width 5pc \kern 2.6pt }
\setcounter{footnote}{0}

% Lists and paragraphs
\parindent 1em
\topsep 4pt plus 1pt minus 2pt
\partopsep 1pt plus 0.5pt minus 0.5pt
\itemsep 2pt plus 1pt minus 0.5pt
\parsep 2pt plus 1pt minus 0.5pt

\leftmargin 2em \leftmargini\leftmargin \leftmarginii 2em
\leftmarginiii 1.5em \leftmarginiv 1.0em \leftmarginv .5em \leftmarginvi .5em
\labelwidth\leftmargini\advance\labelwidth-\labelsep \labelsep 5pt

\def\@listi{\leftmargin\leftmargini}
\def\@listii{\leftmargin\leftmarginii
   \labelwidth\leftmarginii\advance\labelwidth-\labelsep
   \topsep 2pt plus 1pt minus 0.5pt
   \parsep 1pt plus 0.5pt minus 0.5pt
   \itemsep \parsep}
\def\@listiii{\leftmargin\leftmarginiii
    \labelwidth\leftmarginiii\advance\labelwidth-\labelsep
    \topsep 1pt plus 0.5pt minus 0.5pt
    \parsep \z@ \partopsep 0.5pt plus 0pt minus 0.5pt
    \itemsep \topsep}
\def\@listiv{\leftmargin\leftmarginiv
     \labelwidth\leftmarginiv\advance\labelwidth-\labelsep}
\def\@listv{\leftmargin\leftmarginv
     \labelwidth\leftmarginv\advance\labelwidth-\labelsep}
\def\@listvi{\leftmargin\leftmarginvi
     \labelwidth\leftmarginvi\advance\labelwidth-\labelsep}

\abovedisplayskip 7pt plus2pt minus5pt%
\belowdisplayskip \abovedisplayskip
\abovedisplayshortskip  0pt plus3pt%
\belowdisplayshortskip  4pt plus3pt minus3pt%

% Less leading in most fonts (due to the narrow columns)
% The choices were between 1-pt and 1.5-pt leading
\def\@normalsize{\@setsize\normalsize{11pt}\xpt\@xpt}
\def\small{\@setsize\small{10pt}\ixpt\@ixpt}
\def\footnotesize{\@setsize\footnotesize{10pt}\ixpt\@ixpt}
\def\scriptsize{\@setsize\scriptsize{8pt}\viipt\@viipt}
\def\tiny{\@setsize\tiny{7pt}\vipt\@vipt}
\def\large{\@setsize\large{14pt}\xiipt\@xiipt}
\def\Large{\@setsize\Large{16pt}\xivpt\@xivpt}
\def\LARGE{\@setsize\LARGE{20pt}\xviipt\@xviipt}
\def\huge{\@setsize\huge{23pt}\xxpt\@xxpt}
\def\Huge{\@setsize\Huge{28pt}\xxvpt\@xxvpt}

% The hyperref manual (section 9) says hyperref should be loaded after natbib
\ifacl@hyperref
  \PassOptionsToPackage{breaklinks}{hyperref}
  \RequirePackage{hyperref}
  % make links dark blue
  \definecolor{darkblue}{rgb}{0, 0, 0.5}
  \hypersetup{colorlinks=true, citecolor=darkblue, linkcolor=darkblue, urlcolor=darkblue}
\else
  % This definition is used if the hyperref package is not loaded.
  % It provides a backup, no-op definiton of \href.
  % This is necessary because \href command is used in the acl_natbib.bst file.
  \def\href#1#2{{#2}}
  \usepackage{url}
\fi


==> anc/judgerep_release/paper/acl_natbib.bst <==
%%% Modification of BibTeX style file acl_natbib_nourl.bst
%%% ... by urlbst, version 0.9.1 (marked with "% urlbst")
%%% See <https://purl.org/nxg/dist/urlbst> and repository <https://heptapod.host/nxg/urlbst>
%%% Modifications Copyright 2002–23, Norman Gray,
%%% and distributed under the terms of the LPPL; see README for discussion.
%%%
%%% Added webpage entry type, and url and lastchecked fields.
%%% Added eprint support.
%%% Added DOI support.
%%% Added PUBMED support.
%%% Added hyperref support.
%%% Original headers follow...

%%
%% This is file `acl_natbib_basic.bst',
%% generated with the docstrip utility.
%%
%% The original source files were:
%%
%% merlin.mbs  (with options: `ay,nat,pres,ed-au,keyxyr,blkyear,dt-beg,yr-per,note-yr,num-xser,pre-edn,xedn,nfss')
%% ----------------------------------------
%% *** Intended for ACL conferences ***
%% 
%% Copyright 1994-2011 Patrick W Daly
 % ===============================================================
 % IMPORTANT NOTICE:
 % This bibliographic style (bst) file has been generated from one or
 % more master bibliographic style (mbs) files, listed above.
 %
 % This generated file can be redistributed and/or modified under the terms
 % of the LaTeX Project Public License Distributed from CTAN
 % archives in directory macros/latex/base/lppl.txt; either
 % version 1 of the License, or any later version.
 % ===============================================================
 % Name and version information of the main mbs file:
 % \ProvidesFile{merlin.mbs}[2011/11/18 4.33 (PWD, AO, DPC)]
 %   For use with BibTeX version 0.99a or later
 %-------------------------------------------------------------------
 % This bibliography style file is intended for texts in ENGLISH
 % This is an author-year citation style bibliography. As such, it is
 % non-standard LaTeX, and requires a special package file to function properly.
 % Such a package is    natbib.sty   by Patrick W. Daly
 % The form of the \bibitem entries is
 %   \bibitem[Jones et al.(1990)]{key}...
 %   \bibitem[Jones et al.(1990)Jones, Baker, and Smith]{key}...
 % The essential feature is that the label (the part in brackets) consists
 % of the author names, as they should appear in the citation, with the year
 % in parentheses following. There must be no space before the opening
 % parenthesis!
 % With natbib v5.3, a full list of authors may also follow the year.
 % In natbib.sty, it is possible to define the type of enclosures that is
 % really wanted (brackets or parentheses), but in either case, there must
 % be parentheses in the label.
 % The \cite command functions as follows:
 %   \citet{key} ==>>                Jones et al. (1990)
 %   \citet*{key} ==>>               Jones, Baker, and Smith (1990)
 %   \citep{key} ==>>                (Jones et al., 1990)
 %   \citep*{key} ==>>               (Jones, Baker, and Smith, 1990)
 %   \citep[chap. 2]{key} ==>>       (Jones et al., 1990, chap. 2)
 %   \citep[e.g.][]{key} ==>>        (e.g. Jones et al., 1990)
 %   \citep[e.g.][p. 32]{key} ==>>   (e.g. Jones et al., 1990, p. 32)
 %   \citeauthor{key} ==>>           Jones et al.
 %   \citeauthor*{key} ==>>          Jones, Baker, and Smith
 %   \citeyear{key} ==>>             1990
 %---------------------------------------------------------------------

%% 2025 modified to truncate author lists of more than 20 authors

ENTRY
  { address
    archivePrefix
    author
    booktitle
    chapter
    edition
    editor
    eid
    eprint
    eprinttype % = archivePrefix
    howpublished
    institution
    journal
    key
    month
    note
    number
    organization
    pages
    publisher
    school
    series
    title
    type
    volume
    year
    doi % urlbst
    pubmed % urlbst
    url % urlbst
    lastchecked % urlbst
  }
  {}
  { label extra.label sort.label short.list }
INTEGERS { output.state before.all mid.sentence after.sentence after.block }
% urlbst...
% urlbst constants and state variables
STRINGS { urlintro
  eprinturl eprintprefix doiprefix doiurl pubmedprefix pubmedurl
  citedstring onlinestring linktextstring
  openinlinelink closeinlinelink }
INTEGERS { hrefform doiform inlinelinks makeinlinelink
  addeprints adddoi addpubmed }
FUNCTION {init.urlbst.variables}
{
  % The following constants may be adjusted by hand, if desired

  % The first set allow you to enable or disable certain functionality.
  #1 'addeprints :=	% 0=no eprints; 1=include eprints
  #2 'hrefform :=	% 0=no crossrefs; 1=hypertex hrefs; 2=hyperref hrefs
  #1 'inlinelinks :=	% 0=URLs explicit; 1=URLs attached to titles
  #1 'adddoi :=	% 0=no DOI resolver; 1=include it
  #1 'addpubmed :=	% 0=no PUBMED resolver; 1=include it
  #0 'doiform :=	% 0=with href; 1=with \doi{}

  % String constants, which you _might_ want to tweak.
  "online" 'onlinestring :=	% label that a resource is online
  "[link]" 'linktextstring :=	% anonymous link text
  "http://www.ncbi.nlm.nih.gov/pubmed/" 'pubmedurl :=	% prefix to make URL from PUBMED
  "https://doi.org/" 'doiurl :=	% prefix to make URL from DOI
  "doi:" 'doiprefix :=	% printed text to introduce DOI
  "https://arxiv.org/abs/" 'eprinturl :=	% prefix to make URL from eprint ref
  "cited " 'citedstring :=	% label in "lastchecked" remark
  "arXiv:" 'eprintprefix :=	% text prefix printed before eprint ref
  "PMID:" 'pubmedprefix :=	% text prefix printed before PUBMED ref
  "URL: " 'urlintro :=	% text prefix before URL

  % The following are internal state variables, not configuration constants,
  % so they shouldn't be fiddled with.
  #0 'makeinlinelink :=     % state variable managed by possibly.setup.inlinelink
  "" 'openinlinelink :=     % ditto
  "" 'closeinlinelink :=    % ditto
}
INTEGERS {
  bracket.state
  outside.brackets
  open.brackets
  within.brackets
  close.brackets
}
% ...urlbst to here
FUNCTION {init.state.consts}
{ #0 'outside.brackets := % urlbst...
  #1 'open.brackets :=
  #2 'within.brackets :=
  #3 'close.brackets := % ...urlbst to here

  #0 'before.all :=
  #1 'mid.sentence :=
  #2 'after.sentence :=
  #3 'after.block :=
}
STRINGS { s t}
% urlbst
FUNCTION {output.nonnull.original}
{ 's :=
  output.state mid.sentence =
    { ", " * write$ }
    { output.state after.block =
        { add.period$ write$
          newline$
          "\newblock " write$
        }
        { output.state before.all =
            'write$
            { add.period$ " " * write$ }
          if$
        }
      if$
      mid.sentence 'output.state :=
    }
  if$
  s
}

% urlbst...
% Minimal DOI parsing.
% Given a DOI on the stack, check whether it starts with 'doiurl' or not.
% In either case, leave on the stack first a DOI with, and then a DOI without, the URL prefix.
FUNCTION {parse.doi}
{
  #1 doiurl text.length$ substring$
  doiurl =
    { doi
      doi doiurl text.length$ #1 + #999 substring$ }
    { doiurl doi *
      doi }
  if$
}
% The following three functions are for handling inlinelink.  They wrap
% a block of text which is potentially output with write$ by multiple
% other functions, so we don't know the content a priori.
% They communicate between each other using the variables makeinlinelink
% (which is true if a link should be made), and closeinlinelink (which holds
% the string which should close any current link.  They can be called
% at any time, but start.inlinelink will be a no-op unless something has
% previously set makeinlinelink true, and the two ...end.inlinelink functions
% will only do their stuff if start.inlinelink has previously set
% closeinlinelink to be non-empty.
% (thanks to 'ijvm' for suggested code here)
FUNCTION {uand}
{ 'skip$ { pop$ #0 } if$ } % 'and' (which isn't defined at this point in the file)
FUNCTION {possibly.setup.inlinelink}
{ makeinlinelink hrefform #0 > uand
    { doi empty$ adddoi uand
        { pubmed empty$ addpubmed uand
            { eprint empty$ addeprints uand
                { url empty$
                    { "" }
                    { url }
                  if$ }
                { eprinturl eprint * }
              if$ }
            { pubmedurl pubmed * }
          if$ }
%        { doiurl doi * }
        { doi empty$
            { "XXX" }
            { doi parse.doi pop$ }
          if$
        }
      if$
      % an appropriately-formatted URL is now on the stack
      hrefform #1 = % hypertex
        { "\special {html:<a href=" quote$ * swap$ * quote$ * "> }{" * 'openinlinelink :=
          "\special {html:</a>}" 'closeinlinelink := }
        { "\href {" swap$ * "} {" * 'openinlinelink := % hrefform=#2 -- hyperref
          % the space between "} {" matters: a URL of just the right length can cause "\% newline em"
          "}" 'closeinlinelink := }
      if$
      #0 'makeinlinelink :=
      }
    'skip$
  if$ % makeinlinelink
}
FUNCTION {add.inlinelink}
{ openinlinelink empty$
    'skip$
    { openinlinelink swap$ * closeinlinelink *
      "" 'openinlinelink :=
      }
  if$
}
FUNCTION {output.nonnull}
{ % Save the thing we've been asked to output
  's :=
  % If the bracket-state is close.brackets, then add a close-bracket to
  % what is currently at the top of the stack, and set bracket.state
  % to outside.brackets
  bracket.state close.brackets =
    { "]" *
      outside.brackets 'bracket.state :=
    }
    'skip$
  if$
  bracket.state outside.brackets =
    { % We're outside all brackets -- this is the normal situation.
      % Write out what's currently at the top of the stack, using the
      % original output.nonnull function.
      s
      add.inlinelink
      output.nonnull.original % invoke the original output.nonnull
    }
    { % Still in brackets.  Add open-bracket or (continuation) comma, add the
      % new text (in s) to the top of the stack, and move to the close-brackets
      % state, ready for next time (unless inbrackets resets it).  If we come
      % into this branch, then output.state is carefully undisturbed.
      bracket.state open.brackets =
        { " [" * }
        { ", " * } % bracket.state will be within.brackets
      if$
      s *
      close.brackets 'bracket.state :=
    }
  if$
}

% Call this function just before adding something which should be presented in
% brackets.  bracket.state is handled specially within output.nonnull.
FUNCTION {inbrackets}
{ bracket.state close.brackets =
    { within.brackets 'bracket.state := } % reset the state: not open nor closed
    { open.brackets 'bracket.state := }
  if$
}

FUNCTION {format.lastchecked}
{ lastchecked empty$
    { "" }
    { inbrackets citedstring lastchecked * }
  if$
}
% ...urlbst to here
FUNCTION {output}
{ duplicate$ empty$
    'pop$
    'output.nonnull
  if$
}
FUNCTION {output.check}
{ 't :=
  duplicate$ empty$
    { pop$ "empty " t * " in " * cite$ * warning$ }
    'output.nonnull
  if$
}
FUNCTION {fin.entry.original} % urlbst (renamed from fin.entry, so it can be wrapped below)
{ add.period$
  write$
  newline$
}

FUNCTION {new.block}
{ output.state before.all =
    'skip$
    { after.block 'output.state := }
  if$
}
FUNCTION {new.sentence}
{ output.state after.block =
    'skip$
    { output.state before.all =
        'skip$
        { after.sentence 'output.state := }
      if$
    }
  if$
}
FUNCTION {add.blank}
{  " " * before.all 'output.state :=
}

FUNCTION {date.block}
{
  new.block
}

FUNCTION {not}
{   { #0 }
    { #1 }
  if$
}
FUNCTION {and}
{   'skip$
    { pop$ #0 }
  if$
}
FUNCTION {or}
{   { pop$ #1 }
    'skip$
  if$
}
FUNCTION {new.block.checkb}
{ empty$
  swap$ empty$
  and
    'skip$
    'new.block
  if$
}
FUNCTION {field.or.null}
{ duplicate$ empty$
    { pop$ "" }
    'skip$
  if$
}
FUNCTION {emphasize}
{ duplicate$ empty$
    { pop$ "" }
    { "\emph{" swap$ * "}" * }
  if$
}
FUNCTION {tie.or.space.prefix} % puts ~ before the preceding part if it is of length <3
{ duplicate$ text.length$ #3 <
    { "~" }
    { " " }
  if$
  swap$
}

FUNCTION {capitalize}
{ "u" change.case$ "t" change.case$ }

FUNCTION {space.word}
{ " " swap$ * " " * }
 % Here are the language-specific definitions for explicit words.
 % Each function has a name bbl.xxx where xxx is the English word.
 % The language selected here is ENGLISH
FUNCTION {bbl.and}
{ "and"}

FUNCTION {bbl.etal}
{ "et~al." }

FUNCTION {bbl.editors}
{ "editors" }

FUNCTION {bbl.editor}
{ "editor" }

FUNCTION {bbl.edby}
{ "edited by" }

FUNCTION {bbl.edition}
{ "edition" }

FUNCTION {bbl.volume}
{ "volume" }

FUNCTION {bbl.of}
{ "of" }

FUNCTION {bbl.number}
{ "number" }

FUNCTION {bbl.nr}
{ "no." }

FUNCTION {bbl.in}
{ "in" }

FUNCTION {bbl.pages}
{ "pages" }

FUNCTION {bbl.page}
{ "page" }

FUNCTION {bbl.chapter}
{ "chapter" }

FUNCTION {bbl.techrep}
{ "Technical Report" }

FUNCTION {bbl.mthesis}
{ "Master's thesis" }

FUNCTION {bbl.phdthesis}
{ "Ph.D. thesis" }

MACRO {jan} {"January"}

MACRO {feb} {"February"}

MACRO {mar} {"March"}

MACRO {apr} {"April"}

MACRO {may} {"May"}

MACRO {jun} {"June"}

MACRO {jul} {"July"}

MACRO {aug} {"August"}

MACRO {sep} {"September"}

MACRO {oct} {"October"}

MACRO {nov} {"November"}

MACRO {dec} {"December"}

MACRO {acmcs} {"ACM Computing Surveys"}

MACRO {acta} {"Acta Informatica"}

MACRO {cacm} {"Communications of the ACM"}

MACRO {ibmjrd} {"IBM Journal of Research and Development"}

MACRO {ibmsj} {"IBM Systems Journal"}

MACRO {ieeese} {"IEEE Transactions on Software Engineering"}

MACRO {ieeetc} {"IEEE Transactions on Computers"}

MACRO {ieeetcad}
 {"IEEE Transactions on Computer-Aided Design of Integrated Circuits"}

MACRO {ipl} {"Information Processing Letters"}

MACRO {jacm} {"Journal of the ACM"}

MACRO {jcss} {"Journal of Computer and System Sciences"}

MACRO {scp} {"Science of Computer Programming"}

MACRO {sicomp} {"SIAM Journal on Computing"}

MACRO {tocs} {"ACM Transactions on Computer Systems"}

MACRO {tods} {"ACM Transactions on Database Systems"}

MACRO {tog} {"ACM Transactions on Graphics"}

MACRO {toms} {"ACM Transactions on Mathematical Software"}

MACRO {toois} {"ACM Transactions on Office Information Systems"}

MACRO {toplas} {"ACM Transactions on Programming Languages and Systems"}

MACRO {tcs} {"Theoretical Computer Science"}

% bibinfo.check avoids acting on missing fields while bibinfo.warn will
% issue a warning message if a missing field is detected. Prior to calling
% the bibinfo functions, the user should push the field value and then its
% name string, in that order.
FUNCTION {bibinfo.check}
{ swap$
  duplicate$ missing$
    {
      pop$ pop$
      ""
    }
    { duplicate$ empty$
        {
          swap$ pop$
        }
        { swap$
          pop$
        }
      if$
    }
  if$
}
FUNCTION {bibinfo.warn}
{ swap$
  duplicate$ missing$
    {
      swap$ "missing " swap$ * " in " * cite$ * warning$ pop$
      ""
    }
    { duplicate$ empty$
        {
          swap$ "empty " swap$ * " in " * cite$ * warning$
        }
        { swap$
          pop$
        }
      if$
    }
  if$
}
INTEGERS { nameptr namesleft numnames truncated }


STRINGS  { bibinfo}

FUNCTION {format.names}
{ 'bibinfo :=
  duplicate$ empty$ 'skip$ {
  's :=
  "" 't :=
  #1 'nameptr :=
  #0 'truncated :=
  s num.names$ 'numnames :=
  numnames 'namesleft :=
    { namesleft #0 > }
    { s nameptr
      "{ff~}{vv~}{ll}{, jj}" % first name first for all authors
      format.name$
      bibinfo bibinfo.check
      't :=
      nameptr #1 >
        {
          nameptr #19	% truncate after 19 names
          #1 + =
          numnames #20	% if there are more than 20 names
          > and
            {
              #1 'namesleft :=
              #1 'truncated := }
            'skip$
          if$		% end truncation of long list of names
          namesleft #1 >
            { ", " * t * }
            {
              s numnames "{ll}" format.name$ duplicate$ "others" =
                { 't := }
                { pop$ }
              if$
              numnames #2 >
                { "," * }
                'skip$
              if$
              t "others" =
                {
		  % The author field literally ended with "and others";
		  % there is no meaningful count, so render "et al."
		  " " * bbl.etal *
		}
		{
		  truncated #0 >
		    {
		      % Author list was truncated (>20 authors): report the
		      % number of remaining authors that were dropped.
		      " and " * numnames nameptr - #1 + int.to.str$ * " others" *
		    }
		    {
                      bbl.and
                      space.word * t *
		    }
		  if$
                }
              if$
            }
          if$
        }
        't
      if$
      nameptr #1 + 'nameptr :=
      namesleft #1 - 'namesleft :=
    }
  while$
  } if$
}
FUNCTION {format.names.ed}
{
  format.names
}
FUNCTION {format.key}
{ empty$
    { key field.or.null }
    { "" }
  if$
}

FUNCTION {format.authors}
{ author "author" format.names
}
FUNCTION {get.bbl.editor}
{ editor num.names$ #1 > 'bbl.editors 'bbl.editor if$ }

FUNCTION {format.editors}
{ editor "editor" format.names duplicate$ empty$ 'skip$
    {
      "," *
      " " *
      get.bbl.editor
      *
    }
  if$
}
FUNCTION {format.note}
{
 note empty$
    { "" }
    { note #1 #1 substring$
      duplicate$ "{" =
        'skip$
        { output.state mid.sentence =
          { "l" }
          { "u" }
        if$
        change.case$
        }
      if$
      note #2 global.max$ substring$ * "note" bibinfo.check
    }
  if$
}

FUNCTION {format.title}
{ title
  duplicate$ empty$ 'skip$
    { "t" change.case$ }
  if$
  "title" bibinfo.check
}
FUNCTION {format.full.names}
{'s :=
 "" 't :=
  #1 'nameptr :=
  s num.names$ 'numnames :=
  numnames 'namesleft :=
    { namesleft #0 > }
    { s nameptr
      "{vv~}{ll}" format.name$
      't :=
      nameptr #1 >
        {
          namesleft #1 >
            { ", " * t * }
            {
              s nameptr "{ll}" format.name$ duplicate$ "others" =
                { 't := }
                { pop$ }
              if$
              t "others" =
                {
                  " " * bbl.etal *
                }
                {
                  numnames #2 >
                    { "," * }
                    'skip$
                  if$
                  bbl.and
                  space.word * t *
                }
              if$
            }
          if$
        }
        't
      if$
      nameptr #1 + 'nameptr :=
      namesleft #1 - 'namesleft :=
    }
  while$
}

FUNCTION {author.editor.key.full}
{ author empty$
    { editor empty$
        { key empty$
            { cite$ #1 #3 substring$ }
            'key
          if$
        }
        { editor format.full.names }
      if$
    }
    { author format.full.names }
  if$
}

FUNCTION {author.key.full}
{ author empty$
    { key empty$
         { cite$ #1 #3 substring$ }
          'key
      if$
    }
    { author format.full.names }
  if$
}

FUNCTION {editor.key.full}
{ editor empty$
    { key empty$
         { cite$ #1 #3 substring$ }
          'key
      if$
    }
    { editor format.full.names }
  if$
}

FUNCTION {make.full.names}
{ type$ "book" =
  type$ "inbook" =
  or
    'author.editor.key.full
    { type$ "proceedings" =
        'editor.key.full
        'author.key.full
      if$
    }
  if$
}

FUNCTION {output.bibitem.original} % urlbst (renamed from output.bibitem, so it can be wrapped below)
{ newline$
  "\bibitem[{" write$
  label write$
  ")" make.full.names duplicate$ short.list =
     { pop$ }
     { * }
   if$
  "}]{" * write$
  cite$ write$
  "}" write$
  newline$
  ""
  before.all 'output.state :=
}

FUNCTION {n.dashify}
{
  't :=
  ""
    { t empty$ not }
    { t #1 #1 substring$ "-" =
        { t #1 #2 substring$ "--" = not
            { "--" *
              t #2 global.max$ substring$ 't :=
            }
            {   { t #1 #1 substring$ "-" = }
                { "-" *
                  t #2 global.max$ substring$ 't :=
                }
              while$
            }
          if$
        }
        { t #1 #1 substring$ *
          t #2 global.max$ substring$ 't :=
        }
      if$
    }
  while$
}

FUNCTION {word.in}
{ bbl.in capitalize
  " " * }

FUNCTION {format.date}
{ year "year" bibinfo.check duplicate$ empty$
    {
    }
    'skip$
  if$
  extra.label *
  before.all 'output.state :=
  after.sentence 'output.state :=
}
FUNCTION {format.btitle}
{ title "title" bibinfo.check
  duplicate$ empty$ 'skip$
    {
      emphasize
    }
  if$
}
FUNCTION {either.or.check}
{ empty$
    'pop$
    { "can't use both " swap$ * " fields in " * cite$ * warning$ }
  if$
}
FUNCTION {format.bvolume}
{ volume empty$
    { "" }
    { bbl.volume volume tie.or.space.prefix
      "volume" bibinfo.check * *
      series "series" bibinfo.check
      duplicate$ empty$ 'pop$
        { swap$ bbl.of space.word * swap$
          emphasize * }
      if$
      "volume and number" number either.or.check
    }
  if$
}
FUNCTION {format.number.series}
{ volume empty$
    { number empty$
        { series field.or.null }
        { series empty$
            { number "number" bibinfo.check }
            { output.state mid.sentence =
                { bbl.number }
                { bbl.number capitalize }
              if$
              number tie.or.space.prefix "number" bibinfo.check * *
              bbl.in space.word *
              series "series" bibinfo.check *
            }
          if$
        }
      if$
    }
    { "" }
  if$
}

FUNCTION {format.edition}
{ edition duplicate$ empty$ 'skip$
    {
      output.state mid.sentence =
        { "l" }
        { "t" }
      if$ change.case$
      "edition" bibinfo.check
      " " * bbl.edition *
    }
  if$
}
INTEGERS { multiresult }
FUNCTION {multi.page.check}
{ 't :=
  #0 'multiresult :=
    { multiresult not
      t empty$ not
      and
    }
    { t #1 #1 substring$
      duplicate$ "-" =
      swap$ duplicate$ "," =
      swap$ "+" =
      or or
        { #1 'multiresult := }
        { t #2 global.max$ substring$ 't := }
      if$
    }
  while$
  multiresult
}
FUNCTION {format.pages}
{ pages duplicate$ empty$ 'skip$
    { duplicate$ multi.page.check
        {
          bbl.pages swap$
          n.dashify
        }
        {
          bbl.page swap$
        }
      if$
      tie.or.space.prefix
      "pages" bibinfo.check
      * *
    }
  if$
}
FUNCTION {format.journal.pages}
{ pages duplicate$ empty$ 'pop$
    { swap$ duplicate$ empty$
        { pop$ pop$ format.pages }
        {
          ":" *
          swap$
          n.dashify
          "pages" bibinfo.check
          *
        }
      if$
    }
  if$
}
FUNCTION {format.journal.eid}
{ eid "eid" bibinfo.check
  duplicate$ empty$ 'pop$
    { swap$ duplicate$ empty$ 'skip$
      {
          ":" *
      }
      if$
      swap$ *
    }
  if$
}
FUNCTION {format.vol.num.pages}
{ volume field.or.null
  duplicate$ empty$ 'skip$
    {
      "volume" bibinfo.check
    }
  if$
  number "number" bibinfo.check duplicate$ empty$ 'skip$
    {
      swap$ duplicate$ empty$
        { "there's a number but no volume in " cite$ * warning$ }
        'skip$
      if$
      swap$
      "(" swap$ * ")" *
    }
  if$ *
  eid empty$
    { format.journal.pages }
    { format.journal.eid }
  if$
}

FUNCTION {format.chapter}
{ chapter empty$
    'format.pages
    { type empty$
        { bbl.chapter }
        { type "l" change.case$
          "type" bibinfo.check
        }
      if$
      chapter tie.or.space.prefix
      "chapter" bibinfo.check
      * *
    }
  if$
}

FUNCTION {format.chapter.pages}
{ chapter empty$
    'format.pages
    { type empty$
        { bbl.chapter }
        { type "l" change.case$
          "type" bibinfo.check
        }
      if$
      chapter tie.or.space.prefix
      "chapter" bibinfo.check
      * *
      pages empty$
        'skip$
        { ", " * format.pages * }
      if$
    }
  if$
}

FUNCTION {format.booktitle}
{
  booktitle "booktitle" bibinfo.check
  emphasize
}
FUNCTION {format.in.booktitle}
{ format.booktitle duplicate$ empty$ 'skip$
    {
      word.in swap$ *
    }
  if$
}
FUNCTION {format.in.ed.booktitle}
{ format.booktitle duplicate$ empty$ 'skip$
    {
      editor "editor" format.names.ed duplicate$ empty$ 'pop$
        {
          "," *
          " " *
          get.bbl.editor
          ", " *
          * swap$
          * }
      if$
      word.in swap$ *
    }
  if$
}
FUNCTION {format.thesis.type}
{ type duplicate$ empty$
    'pop$
    { swap$ pop$
      "t" change.case$ "type" bibinfo.check
    }
  if$
}
FUNCTION {format.tr.number}
{ number "number" bibinfo.check
  type duplicate$ empty$
    { pop$ bbl.techrep }
    'skip$
  if$
  "type" bibinfo.check
  swap$ duplicate$ empty$
    { pop$ "t" change.case$ }
    { tie.or.space.prefix * * }
  if$
}
FUNCTION {format.article.crossref}
{
  word.in
  " \cite{" * crossref * "}" *
}
FUNCTION {format.book.crossref}
{ volume duplicate$ empty$
    { "empty volume in " cite$ * "'s crossref of " * crossref * warning$
      pop$ word.in
    }
    { bbl.volume
      capitalize
      swap$ tie.or.space.prefix "volume" bibinfo.check * * bbl.of space.word *
    }
  if$
  " \cite{" * crossref * "}" *
}
FUNCTION {format.incoll.inproc.crossref}
{
  word.in
  " \cite{" * crossref * "}" *
}
FUNCTION {format.org.or.pub}
{ 't :=
  ""
  address empty$ t empty$ and
    'skip$
    {
      t empty$
        { address "address" bibinfo.check *
        }
        { t *
          address empty$
            'skip$
            { ", " * address "address" bibinfo.check * }
          if$
        }
      if$
    }
  if$
}
FUNCTION {format.publisher.address}
{ publisher "publisher" bibinfo.warn format.org.or.pub
}

FUNCTION {format.organization.address}
{ organization "organization" bibinfo.check format.org.or.pub
}

FUNCTION {archiveprefix.or.eprinttype} % holder for eprinttype with archiveprefix precedence
{
  archiveprefix empty$
  {
    eprinttype empty$
      { "" } % not using 'skip$ to reduce errors like "nothing to pop from stack"
      { eprinttype }
    if$
  }
  { archiveprefix }
  if$
}

FUNCTION {output.eprint} % this is only used with the @misc record type (common for arXiv and other preprint server bibtex records)
{
  eprint empty$
    {% if eprint field is empty
      publisher field.or.null "arXiv" = % field.or.null here helps when no publisher field in the record
        { publisher " preprint" * } % add " preprint" to publisher with the idea that publisher is the name of the preprint server
        { "" } % if publisher != "arXiv" then empty output
      if$
      emphasize % no output function after emphasize because nothing goes after this
    }
    {% if eprint field is not empty
      archiveprefix.or.eprinttype empty$
        { "" } % not using 'skip$ to reduce errors like "nothing to pop from stack"
        {% if archiveprefix or eprinttype fields are not empty
          journal empty$
            { "Preprint" } % if journal field is empty: output just "Preprint" emphasized like a journal name
            { journal } % if journal field is not empty, output it (takes precedence)
          if$
          emphasize output % emphasize what we formed before, setting output as a border to the subblock that follows with the comma delimiter
          archiveprefix.or.eprinttype ":" * eprint * % subblock with eprinttype and eprint number
        }
      if$
    }
  if$
}

% urlbst...
% Functions for making hypertext links.
% In all cases, the stack has (link-text href-url)
%
% make 'null' specials
FUNCTION {make.href.null}
{
  pop$
}
% make hypertex specials
FUNCTION {make.href.hypertex}
{
  "\special {html:<a href=" quote$ *
  swap$ * quote$ * "> }" * swap$ *
  "\special {html:</a>}" *
}
% make hyperref specials
FUNCTION {make.href.hyperref}
{
  "\href {" swap$ * "} {\path{" * swap$ * "}}" *
}
FUNCTION {make.href}
{ hrefform #2 =
    'make.href.hyperref      % hrefform = 2
    { hrefform #1 =
        'make.href.hypertex  % hrefform = 1
        'make.href.null      % hrefform = 0 (or anything else)
      if$
    }
  if$
}

% If inlinelinks is true, then format.url should be a no-op, since it's
% (a) redundant, and (b) could end up as a link-within-a-link.
FUNCTION {format.url}
{ inlinelinks #1 = url empty$ or
   { "" }
   { hrefform #1 =
       { % special case -- add HyperTeX specials
         urlintro "\url{" url * "}" * url make.href.hypertex * }
       { urlintro "\url{" * url * "}" * }
     if$
   }
  if$
}
FUNCTION {format.eprint}
{ eprint empty$
    { "" }
    { eprintprefix eprint * eprinturl eprint * make.href }
  if$
}

FUNCTION {format.doi}
{ doi empty$
    { "" }
    { doi parse.doi % leaves "https://doi.org/DOI" DOI on the stack
      's := 't :=
      doiform #1 =
        { "\doi{" s * "}" * }
        { doiprefix s * t make.href }
      if$
    }
  if$
}

FUNCTION {format.pubmed}
{ pubmed empty$
    { "" }
    { pubmedprefix pubmed * pubmedurl pubmed * make.href }
  if$
}

% Output a URL.  We can't use the more normal idiom (something like
% `format.url output'), because the `inbrackets' within
% format.lastchecked applies to everything between calls to `output',
% so that `format.url format.lastchecked * output' ends up with both
% the URL and the lastchecked in brackets.
FUNCTION {output.url}
{ url empty$
    'skip$
    { new.block
      format.url output
      format.lastchecked output
    }
  if$
}

FUNCTION {output.web.refs}
{
  new.block
  inlinelinks
    'skip$ % links were inline -- don't repeat them
    { % If the generated DOI will be the same as the URL,
      % then don't print the URL (thanks to Joseph Wright
      % for (the original version of) this code,
      % at http://tex.stackexchange.com/questions/5660)
      adddoi
          doi empty$ { "X" } { doi parse.doi pop$ } if$ % DOI URL to be generated
          url empty$ { "Y" } { url } if$          % the URL, or "Y" if empty
          =                                       % are the strings equal?
          and
        'skip$
        { output.url }
      if$
      addeprints eprint empty$ not and
        { format.eprint output.nonnull }
        'skip$
      if$
      adddoi doi empty$ not and
        { format.doi output.nonnull }
        'skip$
      if$
      addpubmed pubmed empty$ not and
        { format.pubmed output.nonnull }
        'skip$
      if$
    }
  if$
}

% Wrapper for output.bibitem.original.
% If the URL field is not empty, set makeinlinelink to be true,
% so that an inline link will be started at the next opportunity
FUNCTION {output.bibitem}
{ outside.brackets 'bracket.state :=
  output.bibitem.original
  inlinelinks url empty$ not doi empty$ not or pubmed empty$ not or eprint empty$ not or and
    { #1 'makeinlinelink := }
    { #0 'makeinlinelink := }
  if$
}

% Wrapper for fin.entry.original
FUNCTION {fin.entry}
{ output.web.refs  % urlbst
  makeinlinelink       % ooops, it appears we didn't have a title for inlinelink
    { possibly.setup.inlinelink % add some artificial link text here, as a fallback
      linktextstring output.nonnull }
    'skip$
  if$
  bracket.state close.brackets = % urlbst
    { "]" * }
    'skip$
  if$
  fin.entry.original
}

% Webpage entry type.
% Title and url fields required;
% author, note, year, month, and lastchecked fields optional
% See references
%   ISO 690-2 http://www.nlc-bnc.ca/iso/tc46sc9/standard/690-2e.htm
%   http://www.classroom.net/classroom/CitingNetResources.html
%   http://neal.ctstateu.edu/history/cite.html
%   http://www.cas.usf.edu/english/walker/mla.html
% for citation formats for web pages.
FUNCTION {webpage}
{ output.bibitem
  author empty$
    { editor empty$
        'skip$  % author and editor both optional
        { format.editors output.nonnull }
      if$
    }
    { editor empty$
        { format.authors output.nonnull }
        { "can't use both author and editor fields in " cite$ * warning$ }
      if$
    }
  if$
  new.block
  title empty$ 'skip$ 'possibly.setup.inlinelink if$
  format.title "title" output.check
  inbrackets onlinestring output
  new.block
  year empty$
    'skip$
    { format.date "year" output.check }
  if$
  % We don't need to output the URL details ('lastchecked' and 'url'),
  % because fin.entry does that for us, using output.web.refs.  The only
  % reason we would want to put them here is if we were to decide that
  % they should go in front of the rather miscellaneous information in 'note'.
  new.block
  note output
  fin.entry
}
% ...urlbst to here


FUNCTION {article}
{ output.bibitem
  format.authors "author" output.check
  author format.key output
  format.date "year" output.check
  date.block
  title empty$ 'skip$ 'possibly.setup.inlinelink if$ % urlbst
  format.title "title" output.check
  new.block
  crossref missing$
    {
      journal
      "journal" bibinfo.check
      emphasize
      "journal" output.check
      possibly.setup.inlinelink format.vol.num.pages output% urlbst
    }
    { format.article.crossref output.nonnull
      format.pages output
    }
  if$
  new.block
  format.note output
  fin.entry
}
FUNCTION {book}
{ output.bibitem
  author empty$
    { format.editors "author and editor" output.check
      editor format.key output
    }
    { format.authors output.nonnull
      crossref missing$
        { "author and editor" editor either.or.check }
        'skip$
      if$
    }
  if$
  format.date "year" output.check
  date.block
  title empty$ 'skip$ 'possibly.setup.inlinelink if$ % urlbst
  format.btitle "title" output.check
  format.edition output
  crossref missing$
    { format.bvolume output
      new.block
      format.number.series output
      new.sentence
      format.publisher.address output
    }
    {
      new.block
      format.book.crossref output.nonnull
    }
  if$
  new.block
  format.note output
  fin.entry
}
FUNCTION {booklet}
{ output.bibitem
  format.authors output
  author format.key output
  format.date "year" output.check
  date.block
  title empty$ 'skip$ 'possibly.setup.inlinelink if$ % urlbst
  format.title "title" output.check
  new.block
  howpublished "howpublished" bibinfo.check output
  address "address" bibinfo.check output
  new.block
  format.note output
  fin.entry
}

FUNCTION {inbook}
{ output.bibitem
  author empty$
    { format.editors "author and editor" output.check
      editor format.key output
    }
    { format.authors output.nonnull
      crossref missing$
        { "author and editor" editor either.or.check }
        'skip$
      if$
    }
  if$
  format.date "year" output.check
  date.block
  title empty$ 'skip$ 'possibly.setup.inlinelink if$ % urlbst
  format.btitle "title" output.check
  crossref missing$
    {
      format.edition output
      format.bvolume output
      format.chapter "chapter" output.check
      new.block
      format.number.series output
      new.sentence
      format.publisher.address output
    }
    {
      format.chapter "chapter" output.check
      new.block
      format.book.crossref output.nonnull
    }
  if$
  new.block
  format.note output
  fin.entry
}

FUNCTION {incollection}
{ output.bibitem
  format.authors "author" output.check
  author format.key output
  format.date "year" output.check
  date.block
  title empty$ 'skip$ 'possibly.setup.inlinelink if$ % urlbst
  format.title "title" output.check
  new.block
  crossref missing$
    { format.in.ed.booktitle "booktitle" output.check
      format.edition output
      format.bvolume output
      format.number.series output
      format.chapter.pages output
      new.sentence
      format.publisher.address output
    }
    { format.incoll.inproc.crossref output.nonnull
      format.chapter.pages output
    }
  if$
  new.block
  format.note output
  fin.entry
}
FUNCTION {inproceedings}
{ output.bibitem
  format.authors "author" output.check
  author format.key output
  format.date "year" output.check
  date.block
  title empty$ 'skip$ 'possibly.setup.inlinelink if$ % urlbst
  format.title "title" output.check
  new.block
  crossref missing$
    { format.in.booktitle "booktitle" output.check
      format.bvolume output
      format.number.series output
      format.pages output
      address "address" bibinfo.check output
      new.sentence
      organization "organization" bibinfo.check output
      publisher "publisher" bibinfo.check output
    }
    { format.incoll.inproc.crossref output.nonnull
      format.pages output
    }
  if$
  new.block
  format.note output
  fin.entry
}
FUNCTION {conference} { inproceedings }
FUNCTION {manual}
{ output.bibitem
  format.authors output
  author format.key output
  format.date "year" output.check
  date.block
  title empty$ 'skip$ 'possibly.setup.inlinelink if$ % urlbst
  format.btitle "title" output.check
  format.edition output
  organization address new.block.checkb
  organization "organization" bibinfo.check output
  address "address" bibinfo.check output
  new.block
  format.note output
  fin.entry
}

FUNCTION {mastersthesis}
{ output.bibitem
  format.authors "author" output.check
  author format.key output
  format.date "year" output.check
  date.block
  title empty$ 'skip$ 'possibly.setup.inlinelink if$ % urlbst
  format.title
  "title" output.check
  new.block
  bbl.mthesis format.thesis.type output.nonnull
  school "school" bibinfo.warn output
  address "address" bibinfo.check output
  month "month" bibinfo.check output
  new.block
  format.note output
  fin.entry
}

FUNCTION {misc}
{ output.bibitem
  format.authors output
  author format.key output
  format.date "year" output.check
  date.block
  title empty$ 'skip$ 'possibly.setup.inlinelink if$ % urlbst
  format.title output
  new.block
  howpublished "howpublished" bibinfo.check output
  new.block
  output.eprint output
  new.block
  format.note output
  fin.entry
}
FUNCTION {phdthesis}
{ output.bibitem
  format.authors "author" output.check
  author format.key output
  format.date "year" output.check
  date.block
  title empty$ 'skip$ 'possibly.setup.inlinelink if$ % urlbst
  format.btitle
  "title" output.check
  new.block
  bbl.phdthesis format.thesis.type output.nonnull
  school "school" bibinfo.warn output
  address "address" bibinfo.check output
  new.block
  format.note output
  fin.entry
}

FUNCTION {presentation}
{ output.bibitem
  format.authors output
  author format.key output
  new.block
  title empty$ 'skip$ 'possibly.setup.inlinelink if$ % urlbst
  format.title output
  new.block
  format.organization.address "organization and address" output.check
  month "month" output.check
  year "year" output.check
  new.block
  format.note output
  new.sentence
  type missing$ 'skip$
  {"(" type capitalize * ")" * output}
    if$
  fin.entry
}

FUNCTION {proceedings}
{ output.bibitem
  format.editors output
  editor format.key output
  format.date "year" output.check
  date.block
  title empty$ 'skip$ 'possibly.setup.inlinelink if$ % urlbst
  format.btitle "title" output.check
  format.bvolume output
  format.number.series output
  new.sentence
  publisher empty$
    { format.organization.address output }
    { organization "organization" bibinfo.check output
      new.sentence
      format.publisher.address output
    }
  if$
  new.block
  format.note output
  fin.entry
}

FUNCTION {techreport}
{ output.bibitem
  format.authors "author" output.check
  author format.key output
  format.date "year" output.check
  date.block
  title empty$ 'skip$ 'possibly.setup.inlinelink if$ % urlbst
  format.title
  "title" output.check
  new.block
  format.tr.number output.nonnull
  institution "institution" bibinfo.warn output
  address "address" bibinfo.check output
  new.block
  format.note output
  fin.entry
}

FUNCTION {unpublished}
{ output.bibitem
  format.authors "author" output.check
  author format.key output
  format.date "year" output.check
  date.block
  title empty$ 'skip$ 'possibly.setup.inlinelink if$ % urlbst
  format.title "title" output.check
  new.block
  format.note "note" output.check
  fin.entry
}

FUNCTION {default.type} { misc }
READ
FUNCTION {sortify}
{ purify$
  "l" change.case$
}
INTEGERS { len }
FUNCTION {chop.word}
{ 's :=
  'len :=
  s #1 len substring$ =
    { s len #1 + global.max$ substring$ }
    's
  if$
}
FUNCTION {format.lab.names}
{ 's :=
  "" 't :=
  s #1 "{vv~}{ll}" format.name$
  s num.names$ duplicate$
  #2 >
    { pop$
      " " * bbl.etal *
    }
    { #2 <
        'skip$
        { s #2 "{ff }{vv }{ll}{ jj}" format.name$ "others" =
            {
              " " * bbl.etal *
            }
            { bbl.and space.word * s #2 "{vv~}{ll}" format.name$
              * }
          if$
        }
      if$
    }
  if$
}

FUNCTION {author.key.label}
{ author empty$
    { key empty$
        { cite$ #1 #3 substring$ }
        'key
      if$
    }
    { author format.lab.names }
  if$
}

FUNCTION {author.editor.key.label}
{ author empty$
    { editor empty$
        { key empty$
            { cite$ #1 #3 substring$ }
            'key
          if$
        }
        { editor format.lab.names }
      if$
    }
    { author format.lab.names }
  if$
}

FUNCTION {editor.key.label}
{ editor empty$
    { key empty$
        { cite$ #1 #3 substring$ }
        'key
      if$
    }
    { editor format.lab.names }
  if$
}

FUNCTION {calc.short.authors}
{ type$ "book" =
  type$ "inbook" =
  or
    'author.editor.key.label
    { type$ "proceedings" =
        'editor.key.label
        'author.key.label
      if$
    }
  if$
  'short.list :=
}

FUNCTION {calc.label}
{ calc.short.authors
  short.list
  "("
  *
  year duplicate$ empty$
  short.list key field.or.null = or
     { pop$ "" }
     'skip$
  if$
  *
  'label :=
}

FUNCTION {sort.format.names}
{ 's :=
  #1 'nameptr :=
  ""
  s num.names$ 'numnames :=
  numnames 'namesleft :=
    { namesleft #0 > }
    { s nameptr
      "{vv{ } }{ll{ }}{  ff{ }}{  jj{ }}"
      format.name$ 't :=
      nameptr #1 >
        {
          "   "  *
          namesleft #1 = t "others" = and
            { "zzzzz" 't := }
            'skip$
          if$
          t sortify *
        }
        { t sortify * }
      if$
      nameptr #1 + 'nameptr :=
      namesleft #1 - 'namesleft :=
    }
  while$
}

FUNCTION {sort.format.title}
{ 't :=
  "A " #2
    "An " #3
      "The " #4 t chop.word
    chop.word
  chop.word
  sortify
  #1 global.max$ substring$
}
FUNCTION {author.sort}
{ author empty$
    { key empty$
        { "to sort, need author or key in " cite$ * warning$
          ""
        }
        { key sortify }
      if$
    }
    { author sort.format.names }
  if$
}
FUNCTION {author.editor.sort}
{ author empty$
    { editor empty$
        { key empty$
            { "to sort, need author, editor, or key in " cite$ * warning$
              ""
            }
            { key sortify }
          if$
        }
        { editor sort.format.names }
      if$
    }
    { author sort.format.names }
  if$
}
FUNCTION {editor.sort}
{ editor empty$
    { key empty$
        { "to sort, need editor or key in " cite$ * warning$
          ""
        }
        { key sortify }
      if$
    }
    { editor sort.format.names }
  if$
}
FUNCTION {presort}
{ calc.label
  label sortify
  "    "
  *
  type$ "book" =
  type$ "inbook" =
  or
    'author.editor.sort
    { type$ "proceedings" =
        'editor.sort
        'author.sort
      if$
    }
  if$
  #1 entry.max$ substring$
  'sort.label :=
  sort.label
  *
  "    "
  *
  title field.or.null
  sort.format.title
  *
  #1 entry.max$ substring$
  'sort.key$ :=
}

ITERATE {presort}
SORT
STRINGS { last.label next.extra }
INTEGERS { last.extra.num last.extra.num.extended last.extra.num.blank number.label }
FUNCTION {initialize.extra.label.stuff}
{ #0 int.to.chr$ 'last.label :=
  "" 'next.extra :=
  #0 'last.extra.num :=
  "a" chr.to.int$ #1 - 'last.extra.num.blank :=
  last.extra.num.blank 'last.extra.num.extended :=
  #0 'number.label :=
}
FUNCTION {forward.pass}
{ last.label label =
    { last.extra.num #1 + 'last.extra.num :=
      last.extra.num "z" chr.to.int$ >
       { "a" chr.to.int$ 'last.extra.num :=
         last.extra.num.extended #1 + 'last.extra.num.extended :=
       }
       'skip$
      if$
      last.extra.num.extended last.extra.num.blank >
        { last.extra.num.extended int.to.chr$
          last.extra.num int.to.chr$
          * 'extra.label := }
        { last.extra.num int.to.chr$ 'extra.label := }
      if$
    }
    { "a" chr.to.int$ 'last.extra.num :=
      "" 'extra.label :=
      label 'last.label :=
    }
  if$
  number.label #1 + 'number.label :=
}
FUNCTION {reverse.pass}
{ next.extra "b" =
    { "a" 'extra.label := }
    'skip$
  if$
  extra.label 'next.extra :=
  extra.label
  duplicate$ empty$
    'skip$
    { year field.or.null #-1 #1 substring$ chr.to.int$ #65 < 
      { "{\natexlab{" swap$ * "}}" * }
      { "{(\natexlab{" swap$ * "})}" * }
    if$ }
  if$
  'extra.label :=
  label extra.label * 'label :=
}
EXECUTE {initialize.extra.label.stuff}
ITERATE {forward.pass}
REVERSE {reverse.pass}
FUNCTION {bib.sort.order}
{ sort.label
  "    "
  *
  year field.or.null sortify
  *
  "    "
  *
  title field.or.null
  sort.format.title
  *
  #1 entry.max$ substring$
  'sort.key$ :=
}
ITERATE {bib.sort.order}
SORT
FUNCTION {begin.bib}
{ preamble$ empty$
    'skip$
    { preamble$ write$ newline$ }
  if$
  "\begin{thebibliography}{" number.label int.to.str$ * "}" *
  write$ newline$
  "\providecommand{\natexlab}[1]{#1}"
  write$ newline$
}
EXECUTE {begin.bib}
EXECUTE {init.urlbst.variables} % urlbst
EXECUTE {init.state.consts}
ITERATE {call.type$}
FUNCTION {end.bib}
{ newline$
  "\end{thebibliography}" write$ newline$
}
EXECUTE {end.bib}
%% End of customized bst file
%%
%% End of file `acl_natbib_basic.bst'.


==> anc/judgerep_release/paper/main.tex <==
\documentclass[11pt]{article}
\usepackage[review]{acl}
\usepackage{times}
\usepackage{latexsym}
\usepackage[T1]{fontenc}
\usepackage[utf8]{inputenc}
\usepackage{microtype}
\usepackage{booktabs}
\usepackage{amsmath}
\usepackage{graphicx}

\title{Swapping the Judge Changes the Ranking: A Preregistered Study of Cross-Provider Replication in LLM-Judged System Comparisons}

\author{Anonymous ACL submission}

\begin{document}
\maketitle

\begin{abstract}
Practitioners who compare systems with an LLM judge and have no human labels often check a conclusion by repeating it with a judge from another provider. We test how far that check can be trusted. In a preregistered study (with a disclosed post-registration reduction of the judge set), five judge models from three providers re-judged 4,000 Chatbot Arena battles (nine systems, 33 system pairs) that carry human votes, each in both response orders. Agreement with the human vote was low at the verdict level (median Cohen's $\kappa = 0.22$), and system rankings did not survive a change of judge: Kendall's $\tau$ with the human ranking ranged from 0.17 to 0.89 (median 0.67), so the preregistered hypothesis that rankings remain stable was not supported. Conclusions replicated by two low-cost judges from different providers matched the human conclusion more often than single-judge conclusions ($+0.10$ precision), but the gain came from filtering out one poorly aligned judge, and replication involving that judge left a conclusion for only 35\% of comparisons. Judges that agreed with humans reached a stable conclusion with no more verdicts than human votes required; the others failed to converge on 26--70\% of system pairs at the sample sizes tested (up to 100 verdicts per pair). Disagreements with the human vote co-occurred across judges far more often than independence predicts, although a single human vote per battle cannot separate shared judge bias from voter noise.
\end{abstract}

\section{Introduction}

LLM judges are now a routine way to compare language systems \citep{zheng2023judging}. A typical use is a pairwise comparison: a judge model reads one request and two responses and says which response is better, and the verdicts are aggregated into a win rate or a ranking. When human labels are unavailable, the only check on such a conclusion is another judge. A common recommendation is to combine judges from different model families, on the expectation that their individual biases differ \citep{verga2024replacing}.

This paper asks two practical questions about that check. First, when a system-level conclusion obtained with one judge is reproduced by a judge from a different provider, is it more likely to match the conclusion that human votes would give? Second, how many verdicts does a judge need before its system-level conclusion is stable, compared with the number of human votes needed for the same comparison?

A widely repeated observation motivates optimism: judges can disagree with humans on many individual items while still ranking systems similarly \citep{gera-etal-2025-justrank,gao-etal-2025-evaluating}. We preregistered this observation as a replication hypothesis (H1) and three further hypotheses on replication (H2), sample requirements (H3), and co-occurring disagreement (H4). The registered design had six judges; one was dropped after registration, as described in Section~\ref{sec:prereg}. We then re-judged 4,000 battles from a public Chatbot Arena release \citep{chiang2024chatbot,arena140k} with five judge models from three providers. Every battle has a human vote, so verdict-level and system-level quantities are computed on the same items.

The results are mixed, and we report them against the preregistered criteria.
\begin{itemize}
\item \textbf{H1 was not supported.} Verdict-level agreement with humans was low for every judge, and rank correlation with the human ranking depended strongly on the judge ($\tau$ from 0.17 to 0.89; median 0.67 against a preregistered threshold of 0.8).
\item \textbf{H2 was supported, with a narrow mechanism.} Replicated conclusions were more precise than single-judge conclusions, but only because replication removed the wrong conclusions of one poorly aligned judge. Two well-aligned judges gained nothing from replicating each other, and replication with the poorly aligned judge reduced coverage from 100\% to 35\% of comparisons.
\item \textbf{H3 held for four of five judges.} Where a judge converged, it needed no more verdicts than human votes. Three judges failed to converge on a quarter or more of the system pairs within the sizes tested.
\item \textbf{H4 was supported statistically,} but its interpretation is limited because the reference label is a single vote from one user.
\end{itemize}

The study is small (nine systems, 33 system pairs, three low-cost judges in the cross-provider analyses) and its contribution is correspondingly modest: a preregistered measurement, on human-voted battles, of what cross-provider replication buys and what it costs at the level of system-comparison conclusions. We release battle identifiers, all verdicts, the preregistration and deviation records, and the analysis code.

\section{Related Work}

\paragraph{Verdict-level versus system-level judge quality.} \citet{gera-etal-2025-justrank} evaluate 48 judge realizations by how well the system ranking they induce matches a human-based leaderboard, and show that verdict-level and system-level quality can diverge. \citet{gao-etal-2025-evaluating} compare combinations of input sets, judges, comparison formats, and aggregation methods and report a similar divergence. \citet{brocai2026pair} show for text ranking that disagreement concentrates on pairs with small quality gaps, which limits its effect on rankings. Our H1 restates the common reading of this line of work as a threshold test and finds that it fails for the judges and data studied here; unlike the leaderboard-based evaluations, our human reference consists of votes on the same battles the judges see.

\paragraph{Judge bias and sample efficiency.} \citet{dorner2025limits} prove that when a judge is no more accurate than the systems it evaluates, bias correction cannot save more than half of the ground-truth labels, and show that judge bias can perturb rankings even when judge accuracy is high. Our H3 analysis is an empirical counterpart on arena data: it compares, pair by pair, the number of judge verdicts and human votes needed to reach the same directional conclusion.

\paragraph{Panels and correlated errors.} Panels of diverse judges were proposed to reduce the bias of any single judge \citep{verga2024replacing}. \citet{kohli2026nine} report that errors of panel members are strongly correlated on NLI items and that the best single judge matches or beats the panel. We observe the same two patterns for pairwise system comparison: disagreements with the human vote co-occur across judges, and a five-judge majority does not beat the best single judge.

\paragraph{Self- and family-preference.} Judges can favor their own generations \citep{panickssery2024llm}, and recent work measures preference at the level of model families \citep{awuni2026who}. A recent analysis by the Arena team had twelve models judge 1,460 English Text Arena battles from 2026 and compared the verdicts with the human votes \citep{arena2026judges}. It reports that most judges favor their own responses and those of sibling models, that judges agree with each other far more often than with the human voter, and that even on the battles where all twelve judges chose the same response the voter agreed only 60.6\% of the time. That analysis is at the verdict level and includes battles in which the judge wrote one of the responses; it does not examine system rankings, replicated system-level conclusions, or sample requirements. Our provider-preference analysis is a prespecified secondary analysis that is consistent with these reports, and we do not present it as a new finding.

\section{Study Design}

\subsection{Data and sample}

We use a public Chatbot Arena release, \texttt{arena-human-preference-140k} \citep{arena140k}, pinned to a fixed revision, which contains 135,634 battles. A battle consists of one user request, the responses of two anonymous systems, and the user's vote. We keep single-turn battles, the first vote of each conversation, votes that choose one of the two responses (ties and ``both bad'' are excluded), and battles whose request and two responses total at most 6,000 tokens; 65,636 battles remain (Appendix~\ref{app:filters}). We do not filter by language. Restricting to English left only three system pairs with at least 100 battles, so the language restriction was dropped before any judge output was produced, and results are reported separately for English and non-English battles.

Systems were added in decreasing order of battle count until system pairs with at least 100 battles could supply 5,000 battles under a common per-pair cap. This rule selected nine systems and 33 system pairs with 111--183 battles each (Appendix~\ref{app:systems}); the comparison graph is connected. The sample was split by pair into a development set (1,000 battles) used for pipeline checks and a confirmation set (4,000 battles) used for all results in this paper. Of the confirmation battles, 2,156 are English, 1,471 are in another identified language, and 373 have no identified language.

\subsection{Judges}

Five judge models from three providers were used: Claude Opus 5.5, Claude Sonnet 5.5, and Claude Haiku 4.5 (Anthropic); GPT-6 Luna (OpenAI); and Gemini 3.1 Flash-Lite (Google). The three low-cost models from different providers (Haiku, Luna, Flash-Lite) form the \emph{economy set} used for the cross-provider analyses, so that provider differences are not confounded with tier differences. The two larger Anthropic models show the effect of tier within one provider. Exact model identifiers and request settings are given in Appendix~\ref{app:protocol}.

\subsection{Judging protocol}

All judges received the same prompt (Appendix~\ref{app:protocol}), which shows the request and the two responses without system names and asks for a brief justification followed by a final line with one of three verdicts: A, B, or tie. Each battle was judged twice with the response order swapped. If the two verdicts selected the same system, that system wins; if they selected different systems or either was a tie, the resolved verdict is a tie. We call a battle order-consistent when the two orders selected the same system or were both ties. A battle with an unparseable or refused response in either order is missing for that judge. For 500 confirmation battles, both orders were judged two additional times to measure run-to-run consistency. Each judge therefore produced 10,000 confirmation responses.

\subsection{Measures}

For pair-level quantities, scores are oriented to the alphabetically first system $X$ of each pair: 1 if $X$ wins, 0 if it loses, and 0.5 for a tie. For a judge or for the human votes, the win rate $w$ of a pair is the mean score, and its \emph{direction} is the sign of $w-0.5$. A direction is \emph{significant} if $|w-0.5| > 1.96\,\mathrm{se}$, where $\mathrm{se}$ is the standard error of the mean. We write $\mathrm{dir}_H$ and $g_H = |w_H - 0.5|$ for the human direction and gap.

\paragraph{Verdict level.} Cohen's $\kappa$ \citep{cohen1960coefficient} between a judge's resolved verdicts and the human votes over the categories \{first system, second system, tie\}, in the original left/right orientation of each battle.

\paragraph{System level.} Bradley--Terry strengths \citep{bradley1952rank} fitted with an MM algorithm \citep{hunter2004mm}, with ties counted as half a win for each side and 0.5 pseudo-wins added in each direction for every observed pair, and Kendall's $\tau_b$ \citep{kendall1938new} and Spearman's $\rho$ between the judge-based and human-based rankings.

\paragraph{Conclusion level.} Let $E$ be the set of pairs whose human direction is significant (23 of 33 pairs in the confirmation set). The single-judge precision $P_1(j)$ is the fraction of pairs in $E$ with a significant direction for judge $j$ whose direction equals $\mathrm{dir}_H$. The replicated precision $P_2(j,k)$ is the same fraction over pairs for which judges $j$ and $k$ are both significant in the same direction. Coverage is the fraction of pairs in $E$ that yield a conclusion.

\paragraph{Sample requirement.} For a source (human votes or a judge), a pair, and $n \in \{25, 50, 100\}$, we draw 1,000 samples of $n$ battles with replacement and record the fraction whose direction equals the full-data $\mathrm{dir}_H$. The requirement $n^*$ is the smallest $n$ for which this fraction is at least 0.95; if no $n$ reaches it, $n^*$ is censored. A size $n$ is skipped for a source when it exceeds that source's number of valid battles for the pair. The preregistered grid also contained $n=200$, which exceeds every pair's confirmation size, and $n=100$ was skipped for the five pairs with fewer than 100 confirmation battles.

\paragraph{Co-occurring disagreement.} Over battles on which all three economy judges give a non-tie verdict, the observed rate $O$ at which all three disagree with the human vote is compared with the product $E_\perp$ of their individual disagreement rates.

\subsection{Hypotheses}
\label{sec:hyp}

\begin{description}
\item[H1] The median $\kappa$ over judges is below 0.6 and the median $\tau$ is above 0.8.
\item[H2] $\Delta = \overline{P_2} - \overline{P_1} > 0$, where the means are over the cross-provider pairs and the members of the economy set.
\item[H3] For pairs with $g_H \ge 0.1$ and a finite human $n^*$, a judge's median ratio $n^*_{\text{judge}}/n^*_{\text{human}}$ is at most 2, with censored values treated as infinite.
\item[H4] $D = O - E_\perp > 0$.
\end{description}
H2 and H4 are tested with one-sided bootstrap tests and Holm correction \citep{holm1979simple}; H1 and H3 are decided by the stated thresholds. Each of the 1,000 bootstrap replicates resamples battles with replacement within pairs, jointly for all judges and the human votes; the set $E$ is held fixed; $p$-values use the plus-one estimator; and precision terms with a zero denominator are excluded from the means and counted.

\subsection{Preregistration and deviations}
\label{sec:prereg}

The prompt, parser, verdict-resolution rule, sample, hypotheses, and analysis code were hashed and frozen before any confirmation response was requested. The set $E$ was fixed from human votes alone. Two changes were made after the freeze.
First, the registered design had six judges, including an open-weight model served by a fourth organization as a fourth economy judge. That judge was dropped for a logistical reason (no additional hosting account was opened), and the decision was taken after the confirmation results of the three Anthropic judges had been seen. H1 is therefore evaluated over five judges and H2 and H4 over three economy judges. Second, after the freeze, the majority-vote rule was changed from the original requirement that all judges have valid verdicts to an abstention rule: ties and missing verdicts abstain, A and B votes are counted, and equal counts (including no votes) give a tie. Both changes were recorded on October 6, 2026, after the Anthropic confirmation results had been seen and before the full five-judge analysis. The majority vote does not enter any hypothesis criterion. No other definition changed. Analyses marked \emph{post hoc} below were not preregistered.

\section{Results}

\subsection{Response quality}

All 50,000 confirmation responses were retrieved. Parse failures were at most four per judge. Opus and Sonnet refused 76 and 39 requests (0.76\% and 0.39\%); the other judges refused none. Resolved verdicts were available for 3,971--4,000 of the 4,000 battles per judge.

\subsection{Verdicts and rankings (H1)}

\begin{table*}[t]
\centering
\small
\input{tables/table1}
\caption{Agreement with human votes on the confirmation set. $\kappa$: verdict-level agreement; $\tau_b$, $\rho$: correlation between judge-based and human-based Bradley--Terry rankings of nine systems. Order-consistent: battles where the two response orders selected the same system or were both ties. Tie: resolved ties. Repeat: share of repeat battles with three valid resolved verdicts (493--500 per judge) in which all three were identical.}
\label{tab:h1}
\end{table*}

Table~\ref{tab:h1} gives the verdict-level and system-level agreement of each judge with the human votes. The median $\kappa$ is 0.217 (95\% bootstrap interval 0.193--0.240), below the 0.6 threshold. The median $\tau$ is 0.667 (0.556--0.722), below the 0.8 threshold, so \textbf{H1 is not supported}. Two judges reach $\tau = 0.889$, two reach 0.667, and one reaches 0.167. With nine systems, the difference between 0.889 and 0.667 corresponds to four more of the 36 system pairs being ordered differently from the human ranking.

The pattern is similar for English battles ($\tau$ from 0.111 to 0.944) and non-English battles (0.167 to 0.889; Appendix~\ref{app:language}). In a post hoc analysis that leaves out the least aligned judge, the median $\tau$ over the remaining four is 0.778, still below the threshold.

Three further observations qualify these numbers. First, the two low-cost judges Haiku and Flash-Lite agree with human votes more closely than the two larger Anthropic judges in $\kappa$ and in both rank correlations. This says that their preferences are closer to those of Arena voters; it does not show that their verdicts are more correct. Second, the majority vote of the five judges ($\tau = 0.778$) does not beat the best single judges. Third, for every judge the observed $\tau$ lies inside the 95\% range of a random-error model that keeps the judge's tie rate and its agreement rate on non-tie verdicts but places disagreements at random. This does not show that the disagreements are random; it shows that with nine systems the ranking statistic alone cannot tell systematic disagreement from random disagreement. The provider-level analysis in Section~\ref{sec:provider} can.


\begin{figure}[t]
\centering
\includegraphics[width=\columnwidth]{figures/h1_kappa_tau.pdf}
\caption{Verdict agreement and rank correlation with the human reference. Markers identify individual judges; the reference lines show the preregistered H1 thresholds.}
\label{fig:h1}
\end{figure}

\subsection{Replication across providers (H2)}

\begin{table}[t]
\centering
\small
\input{tables/table2}
\caption{Precision and coverage of significant directional conclusions on the 23 system pairs whose human direction is significant.}
\label{tab:h2}
\end{table}

Table~\ref{tab:h2} reports precision and coverage on the 23 pairs in $E$. The mean replicated precision is 0.902 and the mean single-judge precision of the economy set is 0.804, giving $\Delta = 0.098$ (95\% interval 0.052--0.194; Holm-adjusted $p = 0.002$). \textbf{H2 is supported.} On all 33 pairs with a nonzero human direction (secondary analysis), $\Delta = 0.125$ (0.028--0.172).

The table also shows where the gain comes from. Haiku and Flash-Lite each reach the human conclusion on 22 of 23 pairs, and the conclusions they share are right on the same 22 of 23: replication between these two judges adds nothing, and the one wrong conclusion is common to both. Luna reaches a significant conclusion on 14 pairs and is right on seven. Requiring agreement with a second judge removes most of Luna's wrong conclusions (seven of eight replicated conclusions are right), but only eight of 23 comparisons then have a conclusion at all. Replication thus acted as a filter against a poorly aligned judge, at a large cost in coverage, and not as a general improvement in validity. A user cannot tell from replication alone which of the two situations applies: agreement between Haiku and Flash-Lite and agreement between Haiku and Luna look the same from the inside. The verdict-level analogue has been reported by \citet{arena2026judges}, where unanimous agreement among twelve judges still matched the human vote on only 60.6\% of battles.

\subsection{Sample requirements (H3)}

\begin{table}[t]
\centering
\small
\input{tables/table3}
\caption{Number of system pairs (of the 23 with human gap $g_H \ge 0.1$) by the smallest sample size at which the source reproduces the human direction in at least 95\% of resamples. Censored: not reached at any size tested.}
\label{tab:h3}
\end{table}

Table~\ref{tab:h3} gives the distribution of $n^*$ over the 23 pairs with $g_H \ge 0.1$; human votes reach a stable direction on all of them. The median ratio of judge to human $n^*$ is 1 for Opus, Sonnet, Haiku, and Flash-Lite and infinite for Luna, so \textbf{H3 holds for four of five judges}. The grid is coarse, and a median ratio of 1 means only that judge and human typically fall in the same grid cell; it is not a statement about every pair.

The censored counts carry most of the information. Haiku and Flash-Lite reproduce the human direction with 25 verdicts on 22 of 23 pairs, while human votes need 50 or more on eight pairs: where these judges agree with the human direction, their verdicts are less noisy than individual votes. Sonnet, Opus, and Luna do not converge on 6, 8, and 16 pairs (26\%, 35\%, and 70\%). For these pairs, the judge's win rate is on the other side of 0.5 or too close to it for the sizes tested, so the available verdicts do not recover the human direction. This matches the theoretical account of \citet{dorner2025limits}, in which judge bias, not judge noise, limits what additional judge labels can deliver.


\begin{figure}[t]
\centering
\includegraphics[width=\columnwidth]{figures/h3_sample_curves.pdf}
\caption{Within-pair bootstrap direction agreement, averaged over eligible pairs in each human-gap group. Pair membership can change with sample size because sizes exceeding a source's valid battle count are skipped. The dotted reference is 0.95.}
\label{fig:h3}
\end{figure}

\subsection{Co-occurring disagreement (H4)}

On the 2,351 confirmation battles where all three economy judges give a non-tie verdict, all three disagree with the human vote on 15.8\% of battles, against 3.5\% expected if their disagreements were independent ($D = 0.122$, 95\% interval 0.111--0.133; Holm-adjusted $p = 0.002$). \textbf{H4 is supported.}

This result needs a careful reading. The reference is one vote from one user. If that user preferred the response that most readers would consider worse, every competent judge ``disagrees'' at once, and the disagreements co-occur without any shared judge bias. Our data cannot separate this from shared bias. Two observations are consistent with a substantial contribution of voter noise: at the level of system pairs, where single-vote noise averages out, the economy judges share only one wrong conclusion among the 23 pairs in $E$ (post hoc), and the co-occurrence rate is lower in pairs with larger human gaps (post hoc). We therefore describe H4 as co-occurring disagreement with the human vote and not as evidence of common judge error.

\subsection{Provider preference (prespecified secondary analysis)}
\label{sec:provider}

\begin{table*}[t]
\centering
\small
\input{tables/table4}
\caption{Mean difference between the judge's score and the human score for systems of each provider, over battles in which exactly one of the two systems is from that provider (870--2,163 battles per cell). Positive values mean the judge favors that provider's systems more than human voters do. Bold: the judge's own provider. Last column: own-provider cell minus the mean of the other cells, with 95\% bootstrap interval.}
\label{tab:provider}
\end{table*}

Because the nine selected systems are dominated by three providers, excluding battles that involve a judge's own provider removes 31--63\% of the sample, so we measure preference directly instead. Table~\ref{tab:provider} shows, for each judge and system provider, how much more often the judge favors that provider's systems than human voters do. Opus, Sonnet, and Flash-Lite favor their own provider's systems; Haiku disfavors them; Luna shows no own-provider preference but strongly favors Anthropic systems. All judges rate the Mistral and Alibaba systems lower than human voters do. The preferences are thus systematic and judge-specific, and they are not explained by provider identity alone. For example, human votes rank Claude Opus 4 seventh of nine systems, while the Opus and Sonnet judges rank it fourth. These measurements compare judges with Arena voters and say nothing about which side is right; they are consistent with recent reports of self- and family-preference \citep{panickssery2024llm,awuni2026who,arena2026judges}.

\section{Discussion}

\paragraph{What replication with a second provider can and cannot show.} In this study, agreement between two judges from different providers was informative only in one direction. When a poorly aligned judge was involved, disagreement with a second judge flagged most of its wrong conclusions. But agreement between two judges did not certify a conclusion: the two best-aligned judges shared their one wrong conclusion, and the pair-level precision of replicated conclusions was no higher than that of the better judge alone. Replication is therefore better understood as a screen for an unreliable judge than as a substitute for human validation, and its cost in lost conclusions can be large.

\paragraph{Judge choice matters more than sample size.} For well-aligned judges, 25 verdicts per system pair were enough on almost all pairs with a human gap of at least 0.1. For the other judges, a quarter or more of the pairs never converged. Within the sizes we tested, more verdicts from the same judge did not resolve these pairs; a small human-labeled set that reveals which judge is aligned for the task at hand would address the cause directly.

\paragraph{Stronger models were not better aligned with voters.} The two larger Anthropic judges agreed less with Arena votes than the low-cost judges did. One reading is that larger models apply criteria that differ from those of casual voters, for example by weighting correctness over presentation. Our data do not test this reading.

\section{Limitations}

The study has nine systems and 33 system pairs, and rank correlations over nine systems are coarse. Conclusion-level results rest on 23 pairs, and the H2 effect depends on a single poorly aligned judge. The cross-provider analyses use one low-cost judge per provider; we did not test replication between larger models from different providers. The registered design included a sixth judge, an open-weight economy model, that was dropped after partial results had been seen; although the reason was logistical, this is a deviation from the preregistration. All five judges are proprietary models that may be retired, which limits exact reproduction of the verdicts; we release the verdicts themselves.

The human reference is a single crowd vote per battle from 2025. Such votes are noisy and reflect voter preference, not correctness, and the judged systems are older than most of the judge models. Some battle texts may have been seen by the judges during training. The judging prompt is in English while 37\% of confirmation battles are in another identified language. Ties and ``both bad'' votes were excluded, so the results apply to battles where the voter expressed a preference. We tested one prompt and one verdict-resolution rule; treating order-inconsistent verdicts as ties is one of several reasonable choices. Reasoning settings were not uniform across judges, because providers expose different controls (Table~\ref{tab:execution}): GPT-6 Luna ran with reasoning turned off, while Opus and Sonnet ran with low-effort reasoning. We cannot tell whether Luna's low agreement with human votes reflects the model or this setting, and the H2 effect depends on that judge. The prediction-powered baseline listed in the preregistered plan was not implemented.

\section*{Ethics and Reproducibility}

The data are a public release of user conversations collected between April and July 2025 with pre-existing votes; no new human annotation was collected. The dataset documentation does not describe removal of personal information. We did not apply further filtering; the texts were processed only through the providers' batch interfaces, and we do not redistribute request or response text. The release contains battle identifiers, all judge verdicts with token usage, the frozen analysis code, the preregistration, and the deviation record, from which every number in this paper can be regenerated. The code is released under the MIT License and the verdicts and derived tables under CC BY 4.0; the underlying requests and responses remain under the terms of the original release. Judging cost about USD 157 at the fixed exchange rate used in the cost ledger.

\paragraph{Use of AI assistants.} The judging and analysis pipeline was implemented with an LLM-based coding agent, and LLM assistants were used in planning the analysis and in drafting this manuscript. The authors reviewed the code through its test suite and an independent reproduction run, checked the reported numbers against the released tables, and take responsibility for the content.

\bibliography{refs}

\appendix

\section{Filtering}
\label{app:filters}

\begin{table}[h]
\centering
\small
\input{tables/filtering}
\caption{Filtering stages. Token counts use the \texttt{cl100k\_base} tokenizer.}
\end{table}

After filtering, 146 system pairs have at least 100 battles. Identical request strings are rare in the sample (39 of 5,000 battles belong to a group of repeated requests) and were kept.

\section{Systems}
\label{app:systems}

The nine systems, in the order of the human-based Bradley--Terry ranking on the confirmation set:
{\small
\begin{enumerate}
\itemsep0pt
\item \texttt{gemini-2.5-pro}
\item \texttt{o3-2025-04-16}
\item \texttt{chatgpt-4o-latest-20250326}
\item \texttt{gemini-2.5-flash}
\item \texttt{qwen3-235b-a22b-no-thinking}
\item \texttt{mistral-medium-2505}
\item \texttt{claude-opus-4-20250514}
\item \texttt{claude-sonnet-4-20250514}
\item \texttt{claude-3-7-sonnet-20250219-}\\\texttt{thinking-32k}
\end{enumerate}}


\begin{table*}[t]
\centering
\small
\input{tables/execution_settings}
\caption{Execution settings for the five judges. Cap is the API output-token limit, including reasoning where applicable. ``Not sent'' denotes an omitted temperature parameter, not a claimed provider default. All requests used batch interfaces.}
\label{tab:execution}
\end{table*}

\section{Judging protocol}
\label{app:protocol}

All requests were sent through the providers' batch interfaces. The target for visible output was 1,024 tokens; for Opus and Flash-Lite the total output limit was set to 5,120 tokens to leave room for reasoning tokens, which does not guarantee a fixed amount of visible output. An initial limit of 300 tokens truncated some responses in a partial development run; the limit was raised and the development run repeated before the freeze. Table~\ref{tab:execution} reports the settings used. Analyses used Python 3.11 with NumPy 2.4.6, SciPy 1.17.1, and pandas 3.0.6; the Bradley--Terry fit, bootstrap, and resampling procedures were implemented directly, and all package versions are pinned in the released lock file.

\paragraph{System prompt.} \emph{You are an impartial evaluator comparing two AI assistant responses to the same user request.}

\paragraph{User prompt.} The request and the two responses are inserted under the headings \emph{[User request]}, \emph{[Response A]}, and \emph{[Response B]}, followed by: \emph{Which response better serves the user's request? Give a brief justification in at most three sentences. Then end with exactly one final line in one of these forms: VERDICT: A / VERDICT: B / VERDICT: TIE}.

After the analysis, all 60,000 development and confirmation responses were downloaded again from the providers and matched to their requests by the server-side request identifier; no mismatch was found (post hoc integrity check).

\section{English and non-English battles}
\label{app:language}

{\centering\makeatletter\def\@captype{table}\makeatother
\small
\input{tables/language}
\caption{H1 measures on English (2,156) and non-English (1,471) confirmation battles; 373 battles without an identified language are excluded from this table only.}
\par}

\end{document}


==> anc/judgerep_release/paper/refs.bib <==
@inproceedings{gera-etal-2025-justrank,
    title = "{J}u{S}t{R}ank: Benchmarking {LLM} Judges for System Ranking",
    author = "Gera, Ariel  and
      Boni, Odellia  and
      Perlitz, Yotam  and
      Bar-Haim, Roy  and
      Eden, Lilach  and
      Yehudai, Asaf",
    editor = "Che, Wanxiang  and
      Nabende, Joyce  and
      Shutova, Ekaterina  and
      Pilehvar, Mohammad Taher",
    booktitle = "Proceedings of the 63rd Annual Meeting of the Association for Computational Linguistics (Volume 1: Long Papers)",
    month = jul,
    year = "2025",
    address = "Vienna, Austria",
    publisher = "Association for Computational Linguistics",
    url = "https://aclanthology.org/2025.acl-long.34/",
    doi = "10.18653/v1/2025.acl-long.34",
    pages = "682--712",
    ISBN = "979-8-89176-251-0"
}

@inproceedings{gao-etal-2025-evaluating,
    title = "Re-evaluating Automatic {LLM} System Ranking for Alignment with Human Preference",
    author = "Gao, Mingqi  and
      Liu, Yixin  and
      Hu, Xinyu  and
      Wan, Xiaojun  and
      Bragg, Jonathan  and
      Cohan, Arman",
    editor = "Chiruzzo, Luis  and
      Ritter, Alan  and
      Wang, Lu",
    booktitle = "Findings of the Association for Computational Linguistics: NAACL 2025",
    month = apr,
    year = "2025",
    address = "Albuquerque, New Mexico",
    publisher = "Association for Computational Linguistics",
    url = "https://aclanthology.org/2025.findings-naacl.260/",
    doi = "10.18653/v1/2025.findings-naacl.260",
    pages = "4605--4629",
    ISBN = "979-8-89176-195-7"
}


@inproceedings{dorner2025limits,
  title = {Limits to Scalable Evaluation at the Frontier: {LLM} as Judge Won't Beat Twice the Data},
  author = {Dorner, Florian E. and Nastl, Vivian Y. and Hardt, Moritz},
  booktitle = {International Conference on Learning Representations},
  year = {2025},
  url = {https://arxiv.org/abs/2410.13341}
}

@misc{brocai2026pair,
  title = {Pair Difficulty Matters: Rethinking Pairwise {LLM}-as-a-Judge Evaluation and Consistency},
  author = {Brocai, Bruno and Becker, Maria},
  year = {2026},
  eprint = {2609.37577},
  archivePrefix = {arXiv},
  url = {https://arxiv.org/abs/2609.37577}
}

@misc{kohli2026nine,
  title = {Nine Judges, Two Effective Votes: Correlated Errors Undermine {LLM} Evaluation Panels},
  author = {Kohli, Guneet},
  year = {2026},
  eprint = {2605.29800},
  archivePrefix = {arXiv},
  url = {https://arxiv.org/abs/2605.29800}
}

@misc{awuni2026who,
  title = {Who Judges Matters: Measuring Family-Conditioned Preference in {LLM}-as-Judge Panels},
  author = {Awuni, David Ababio and Achenie, Luke E. K. and Partey, Benjamin Tei and Owusu, Elvis Gyasi and Sowah, Nii-Nai Derrick},
  year = {2026},
  eprint = {2609.17857},
  archivePrefix = {arXiv},
  url = {https://arxiv.org/abs/2609.17857}
}

@misc{zheng2023judging,
  title = {Judging {LLM}-as-a-Judge with {MT}-Bench and {C}hatbot {A}rena},
  author = {Zheng, Lianmin and Chiang, Wei-Lin and Sheng, Ying and Zhuang, Siyuan and Wu, Zhanghao and Zhuang, Yonghao and Lin, Zi and Li, Zhuohan and Li, Dacheng and Xing, Eric P. and Zhang, Hao and Gonzalez, Joseph E. and Stoica, Ion},
  year = {2023},
  eprint = {2306.05685},
  archivePrefix = {arXiv},
  url = {https://arxiv.org/abs/2306.05685}
}

@misc{chiang2024chatbot,
  title = {{C}hatbot {A}rena: An Open Platform for Evaluating {LLM}s by Human Preference},
  author = {Chiang, Wei-Lin and Zheng, Lianmin and Sheng, Ying and Angelopoulos, Anastasios Nikolas and Li, Tianle and Li, Dacheng and Zhang, Hao and Zhu, Banghua and Jordan, Michael and Gonzalez, Joseph E. and Stoica, Ion},
  year = {2024},
  eprint = {2403.04132},
  archivePrefix = {arXiv},
  url = {https://arxiv.org/abs/2403.04132}
}

@misc{panickssery2024llm,
  title = {{LLM} Evaluators Recognize and Favor Their Own Generations},
  author = {Panickssery, Arjun and Bowman, Samuel R. and Feng, Shi},
  year = {2024},
  eprint = {2404.13076},
  archivePrefix = {arXiv},
  url = {https://arxiv.org/abs/2404.13076}
}

@misc{verga2024replacing,
  title = {Replacing Judges with Juries: Evaluating {LLM} Generations with a Panel of Diverse Models},
  author = {Verga, Pat and Hofstatter, Sebastian and Althammer, Sophia and Su, Yixuan and Piktus, Aleksandra and Arkhangorodsky, Arkady and Xu, Minjie and White, Naomi and Lewis, Patrick},
  year = {2024},
  eprint = {2404.18796},
  archivePrefix = {arXiv},
  url = {https://arxiv.org/abs/2404.18796}
}

@misc{arena2026judges,
  title = {Self-Preference of {AI} Judges},
  author = {{Arena Team}},
  year = {2026},
  howpublished = {Arena blog, published 30 September 2026},
  url = {https://arena.ai/blog/llm-judge-self-preference}
}

@misc{arena140k,
  title = {arena-human-preference-140k},
  author = {{LMArena}},
  year = {2025},
  howpublished = {Hugging Face dataset, revision 6322995ab34d7c2693e3f47dd13fa5caa0789a74},
  url = {https://huggingface.co/datasets/lmarena-ai/arena-human-preference-140k}
}

@article{cohen1960coefficient,
  title = {A Coefficient of Agreement for Nominal Scales},
  author = {Cohen, Jacob},
  journal = {Educational and Psychological Measurement},
  volume = {20},
  number = {1},
  pages = {37--46},
  year = {1960},
  doi = {10.1177/001316446002000104}
}

@article{kendall1938new,
  title = {A New Measure of Rank Correlation},
  author = {Kendall, Maurice G.},
  journal = {Biometrika},
  volume = {30},
  number = {1/2},
  pages = {81--93},
  year = {1938},
  doi = {10.2307/2332226}
}

@article{bradley1952rank,
  title = {Rank Analysis of Incomplete Block Designs: {I}. The Method of Paired Comparisons},
  author = {Bradley, Ralph Allan and Terry, Milton E.},
  journal = {Biometrika},
  volume = {39},
  number = {3/4},
  pages = {324--345},
  year = {1952},
  doi = {10.2307/2334029}
}

@article{hunter2004mm,
  title = {{MM} Algorithms for Generalized {B}radley-{T}erry Models},
  author = {Hunter, David R.},
  journal = {The Annals of Statistics},
  volume = {32},
  number = {1},
  pages = {384--406},
  year = {2004},
  doi = {10.1214/aos/1079120141}
}

@article{holm1979simple,
  title = {A Simple Sequentially Rejective Multiple Test Procedure},
  author = {Holm, Sture},
  journal = {Scandinavian Journal of Statistics},
  volume = {6},
  number = {2},
  pages = {65--70},
  year = {1979}
}


==> anc/judgerep_release/paper/tables/README.md <==
# CSV-generated submission tables

The manuscript includes table1–4, filtering, language and execution_settings
via LaTeX input. Original captions and labels are preserved. bt_rankings and
kappa_matrix remain available as supplementary tables. All table data come
from correspondingly named CSVs in outputs/paper_check/.

Regenerate submitted table layout only:

```sh
.venv/bin/python -m judgerep.aux.paper --submission-tables
```

For all publication tables and figures, use --tables-only. For the updated
manuscript audit, use --number-audit-final in the original workspace with its
historical audit snapshots. Do not run the legacy draft-specific audit on an
edited manuscript. Final edits are recorded in outputs/paper_check/final_edits.diff.

Table 4 boldface identifies each judge's provider. Table 2 precision retains
its numerator/denominator. Execution caps include reasoning where applicable;
“Not sent” denotes an omitted parameter, not a claimed provider default.


==> anc/judgerep_release/paper/tables/bt_rankings.tex <==
% Generated from outputs/paper_check/bt_rankings.csv; do not hand-edit.
\resizebox{\linewidth}{!}{%
\begin{tabular}{lrrrrrrr}
\toprule
model & Human votes & Opus 5.5 & Sonnet 5.5 & Haiku 4.5 & GPT-6 Luna & Gemini 3.1 Flash-Lite & Majority of five \\
\midrule
gemini-2.5-pro & 1 & 1 & 1 & 2 & 6 & 1 & 1 \\
o3-2025-04-16 & 2 & 2 & 2 & 1 & 3 & 2 & 2 \\
chatgpt-4o-latest-20250326 & 3 & 5 & 5 & 4 & 2 & 4 & 4 \\
gemini-2.5-flash & 4 & 3 & 3 & 3 & 4 & 3 & 3 \\
qwen3-235b-a22b-no-thinking & 5 & 7 & 7 & 5 & 8 & 5 & 6 \\
mistral-medium-2505 & 6 & 8 & 8 & 6 & 9 & 7 & 8 \\
claude-opus-4-20250514 & 7 & 4 & 4 & 7 & 1 & 6 & 5 \\
claude-sonnet-4-20250514 & 8 & 6 & 6 & 8 & 5 & 8 & 7 \\
claude-3-7-sonnet-20250219-thinking-32k & 9 & 9 & 9 & 9 & 7 & 9 & 9 \\
\bottomrule
\end{tabular}
}


==> anc/judgerep_release/paper/tables/execution_settings.tex <==
% Generated from outputs/paper_check/execution_settings.csv; do not hand-edit.
\begingroup
\setlength{\tabcolsep}{4pt}
\begin{tabular}{p{.12\linewidth}p{.24\linewidth}p{.18\linewidth}p{.21\linewidth}rr}
\toprule
Judge & Model ID & Temperature & Reasoning & Cap & Batch \\
\midrule
Opus 5.5 & claude-\allowbreak opus-\allowbreak 5-\allowbreak 5 & Not sent (unsupported) & adaptive;\newline effort=low & 5120 & Yes \\
Sonnet 5.5 & claude-\allowbreak sonnet-\allowbreak 5-\allowbreak 5 & Not sent (unsupported) & between\_tools;\newline effort=low;\newline no tools & 1024 & Yes \\
Haiku 4.5 & claude-\allowbreak haiku-\allowbreak 4-\allowbreak 5-\allowbreak 20251001 & 0 & disabled & 1024 & Yes \\
GPT-6 Luna & gpt-\allowbreak 6-\allowbreak luna & Not sent (unsupported) & effort=none & 1024 & Yes \\
Gemini 3.1\newline Flash-Lite & gemini-\allowbreak 3.1-\allowbreak flash-\allowbreak lite & 0 & thinkingLevel=minimal & 5120 & Yes \\
\bottomrule
\end{tabular}
\endgroup


==> anc/judgerep_release/paper/tables/filtering.tex <==
% Generated from outputs/paper_check/filtering.csv; do not hand-edit.
\begingroup
\setlength{\tabcolsep}{3pt}
\resizebox{\linewidth}{!}{%
\begin{tabular}{lr}
\toprule
Stage & Battles remaining \\
\midrule
Raw release & 135,634 \\
Duplicates removed & 135,619 \\
Two different systems & 135,609 \\
Non-empty responses & 135,472 \\
Single turn & 116,307 \\
First vote per conversation & 92,488 \\
Vote selects one response & 67,617 \\
At most 6,000 tokens & 65,636 \\
\bottomrule
\end{tabular}
}
\endgroup


==> anc/judgerep_release/paper/tables/kappa_matrix.tex <==
% Generated from outputs/paper_check/kappa_matrix.csv; do not hand-edit.
\resizebox{\linewidth}{!}{%
\begin{tabular}{lrrrrrr}
\toprule
source & Human votes & Opus 5.5 & Sonnet 5.5 & Haiku 4.5 & GPT-6 Luna & Gemini 3.1 Flash-Lite \\
\midrule
Human votes & 1.0 & 0.202 & 0.217 & 0.266 & 0.052 & 0.302 \\
Opus 5.5 & 0.202 & 1.0 & 0.637 & 0.366 & 0.276 & 0.403 \\
Sonnet 5.5 & 0.217 & 0.637 & 1.0 & 0.424 & 0.282 & 0.464 \\
Haiku 4.5 & 0.266 & 0.366 & 0.424 & 1.0 & 0.129 & 0.616 \\
GPT-6 Luna & 0.052 & 0.276 & 0.282 & 0.129 & 1.0 & 0.151 \\
Gemini 3.1 Flash-Lite & 0.302 & 0.403 & 0.464 & 0.616 & 0.151 & 1.0 \\
\bottomrule
\end{tabular}
}


==> anc/judgerep_release/paper/tables/language.tex <==
% Generated from outputs/paper_check/language.csv; do not hand-edit.
\begingroup
\setlength{\tabcolsep}{3pt}
\resizebox{\linewidth}{!}{%
\begin{tabular}{lrrrr}
\toprule
Judge & $\kappa$ (EN) & $\tau_b$ (EN) & $\kappa$ (non-EN) & $\tau_b$ (non-EN) \\
\midrule
Opus 5.5 & 0.180 & 0.611 & 0.221 & 0.556 \\
Sonnet 5.5 & 0.212 & 0.667 & 0.219 & 0.667 \\
Haiku 4.5 & 0.264 & 0.944 & 0.284 & 0.889 \\
GPT-6 Luna & 0.047 & 0.111 & 0.045 & 0.167 \\
Gemini 3.1 Flash-Lite & 0.292 & 0.944 & 0.325 & 0.833 \\
Majority of five & 0.258 & 0.722 & 0.281 & 0.778 \\
\bottomrule
\end{tabular}
}
\endgroup


==> anc/judgerep_release/paper/tables/table1.tex <==
% Generated from outputs/paper_check/table1.csv; do not hand-edit.
\begingroup
\setlength{\tabcolsep}{3pt}
\resizebox{\linewidth}{!}{%
\begin{tabular}{lrrrrrrr}
\toprule
Judge & Provider & $\kappa$ & $\tau_b$ & $\rho$ & Order-consistent & Tie & Repeat \\
\midrule
Opus 5.5 & Anthropic & 0.202 & 0.667 & 0.783 & 89.4\% & 11.6\% & 0.868 \\
Sonnet 5.5 & Anthropic & 0.217 & 0.667 & 0.783 & 87.6\% & 13.3\% & 0.845 \\
Haiku 4.5 & Anthropic & 0.266 & 0.889 & 0.967 & 83.0\% & 17.5\% & 0.942 \\
GPT-6 Luna & OpenAI & 0.052 & 0.167 & 0.217 & 78.5\% & 22.1\% & 0.807 \\
Gemini 3.1 Flash-Lite & Google & 0.302 & 0.889 & 0.967 & 85.8\% & 14.9\% & 1.000 \\
Majority of five & -- & 0.267 & 0.778 & 0.900 & -- & -- & -- \\
\bottomrule
\end{tabular}
}
\endgroup


==> anc/judgerep_release/paper/tables/table2.tex <==
% Generated from outputs/paper_check/table2.csv; do not hand-edit.
\begingroup
\setlength{\tabcolsep}{3pt}
\begin{tabular}{p{0.49\linewidth}rr}
\toprule
Source of conclusion & Precision & Coverage \\
\midrule
\multicolumn{3}{l}{\emph{Single judge}} \\
Haiku 4.5 & 22/23 (0.96) & 1.00 \\
GPT-6 Luna & 7/14 (0.50) & 0.61 \\
Gemini 3.1 Flash-Lite & 22/23 (0.96) & 1.00 \\
\midrule
\multicolumn{3}{l}{\emph{Replicated across providers}} \\
Haiku 4.5 +\newline GPT-6 Luna & 7/8 (0.88) & 0.35 \\
Haiku 4.5 +\newline Gemini 3.1 Flash-Lite & 22/23 (0.96) & 1.00 \\
GPT-6 Luna +\newline Gemini 3.1 Flash-Lite & 7/8 (0.88) & 0.35 \\
\midrule
\multicolumn{3}{l}{\emph{Not part of H2}} \\
Opus 5.5 & 15/17 (0.88) & 0.74 \\
Sonnet 5.5 & 17/19 (0.89) & 0.83 \\
Majority of five & 20/21 (0.95) & 0.91 \\
\bottomrule
\end{tabular}
\endgroup


==> anc/judgerep_release/paper/tables/table3.tex <==
% Generated from outputs/paper_check/table3.csv; do not hand-edit.
\begingroup
\setlength{\tabcolsep}{3pt}
\resizebox{\linewidth}{!}{%
\begin{tabular}{lrrrr}
\toprule
Source & $n^*{=}25$ & $50$ & $100$ & Censored \\
\midrule
Human votes & 15 & 7 & 1 & 0 \\
Haiku 4.5 & 22 & 0 & 0 & 1 \\
Gemini 3.1 Flash-Lite & 22 & 0 & 0 & 1 \\
Sonnet 5.5 & 14 & 3 & 0 & 6 \\
Opus 5.5 & 14 & 1 & 0 & 8 \\
GPT-6 Luna & 3 & 3 & 1 & 16 \\
Majority of five & 18 & 2 & 0 & 3 \\
\bottomrule
\end{tabular}
}
\endgroup


==> anc/judgerep_release/paper/tables/table4.tex <==
% Generated from outputs/paper_check/table4.csv; do not hand-edit.
\begingroup
\setlength{\tabcolsep}{3pt}
\resizebox{\linewidth}{!}{%
\begin{tabular}{lrrrrrr}
\toprule
Judge & Anthropic & Google & OpenAI & Mistral & Alibaba & Own minus others (95\% CI) \\
\midrule
Opus 5.5 & \textbf{+0.101} & +0.081 & -0.019 & -0.159 & -0.190 & +0.173 [0.141, 0.211] \\
Sonnet 5.5 & \textbf{+0.072} & +0.091 & +0.002 & -0.154 & -0.169 & +0.129 [0.098, 0.163] \\
Haiku 4.5 & \textbf{-0.104} & +0.126 & +0.099 & -0.066 & -0.032 & -0.136 [-0.167, -0.105] \\
GPT-6 Luna & +0.245 & -0.114 & \textbf{-0.074} & -0.125 & -0.145 & -0.039 [-0.082, 0.003] \\
Gemini 3.1 Flash-Lite & -0.110 & \textbf{+0.155} & +0.125 & -0.105 & -0.062 & +0.193 [0.161, 0.224] \\
\bottomrule
\end{tabular}
}
\endgroup


==> anc/judgerep_release/pyproject.toml <==
[build-system]
requires = ["setuptools>=68"]
build-backend = "setuptools.build_meta"

[project]
name = "judgerep"
version = "0.1.0"
description = "Reproducible LLM judge robustness research pipeline"
readme = "README.md"
requires-python = ">=3.11,<3.12"
dependencies = [
  "datasets", "huggingface-hub", "pandas", "pyarrow", "numpy", "scipy",
  "matplotlib", "PyYAML", "tiktoken", "anthropic", "openai", "google-genai",
  "filelock", "python-dotenv",
]

[project.optional-dependencies]
test = ["pytest"]

[project.scripts]
judgerep = "judgerep.cli:main"

[tool.setuptools.packages.find]
where = ["src"]

[tool.pytest.ini_options]
testpaths = ["tests"]
addopts = "-ra"


==> anc/judgerep_release/requirements.lock <==
# Verified environment: Python 3.11; generated by pip freeze --exclude-editable
aiohappyeyeballs==2.7.1
aiohttp==3.14.3
aiosignal==1.4.0
annotated-types==0.8.0
anthropic==1.11.0
anyio==4.15.1
attrs==26.1.0
certifi==2026.7.22
cffi==2.1.1
charset-normalizer==3.5.2
click==8.5.0
contourpy==1.3.3
cryptography==50.0.2
cycler==0.12.1
datasets==5.0.1
dill==0.4.1
distro==1.9.0
docstring_parser==0.18.0
filelock==4.0.9
fonttools==4.66.1
frozenlist==1.8.0
fsspec==2026.6.0
google-auth==2.59.1
google-genai==2.28.0
h11==0.16.0
hf-xet==1.6.0
httpcore==1.0.9
httpcore2==2.13.1
httpx==0.28.1
httpx2==2.13.1
huggingface_hub==1.33.0
idna==3.20
iniconfig==2.3.0
jiter==0.17.0
kiwisolver==1.5.1
matplotlib==3.11.2
multidict==6.9.1
multiprocess==0.70.19
numpy==2.4.6
openai==3.24.0
packaging==26.3
pandas==3.0.6
pillow==12.3.0
pluggy==1.6.0
propcache==0.5.4
pyarrow==25.0.1
pyasn1==0.6.4
pyasn1_modules==0.4.2
pycparser==3.0
pydantic==2.13.5
pydantic_core==2.46.5
Pygments==2.21.0
pyparsing==3.3.3
pytest==9.1.1
python-dateutil==2.9.0.post0
python-dotenv==1.2.4
PyYAML==6.0.3
regex==2026.9.29
requests==2.34.2
scipy==1.17.1
six==1.17.0
sniffio==1.3.1
tenacity==9.1.4
tiktoken==0.14.0
tqdm==4.70.1
truststore==0.10.4
typing-inspection==0.4.4
typing_extensions==4.16.0
urllib3==2.8.0
websockets==16.1.1
xxhash==4.0.1
yarl==1.25.1


==> anc/judgerep_release/src/judgerep/__init__.py <==
"""LLM judge replication pipeline. See README for the completed milestones."""

__version__ = "0.1.0"


==> anc/judgerep_release/src/judgerep/__main__.py <==
from judgerep.cli import main

raise SystemExit(main())


==> anc/judgerep_release/src/judgerep/adapters.py <==
"""Provider wire formats and normalized responses. No SDK automatic retries."""
import hashlib
import json
from pathlib import Path
from judgerep.credentials import credential
from judgerep.errors import JudgeRepError
from judgerep.storage import write_lines


def wire_id(request):
    return "r" + hashlib.sha256(request["request_id"].encode()).hexdigest()[:48]


def as_dict(value):
    return value.model_dump(mode="json", by_alias=True) if hasattr(value, "model_dump") else value


def payload(judge, request):
    common = {"model": judge["model_id"], **judge.get("api_parameters", {})}
    adapter = judge["adapter"]
    if adapter == "anthropic":
        return {**common, "max_tokens": judge["api_max_output_tokens"], "system": request["system"],
                "messages": [{"role": "user", "content": request["user"]}]}
    if adapter == "openai":
        return {**common, "store": False, "max_output_tokens": judge["api_max_output_tokens"],
                "instructions": request["system"], "input": request["user"]}
    if adapter == "google":
        return {"systemInstruction": {"parts": [{"text": request["system"]}]},
                "contents": [{"role": "user", "parts": [{"text": request["user"]}]}],
                "generationConfig": {"maxOutputTokens": judge["api_max_output_tokens"], **judge.get("api_parameters", {})}}
    return {**common, "max_tokens": judge["api_max_output_tokens"],
            "messages": [{"role": "system", "content": request["system"]}, {"role": "user", "content": request["user"]}]}


def normalize(adapter, body):
    body = as_dict(body)
    refusal = False
    if adapter == "anthropic":
        text = "\n".join(b.get("text", "") for b in body.get("content", []) if b.get("type") == "text")
        refusal = body.get("stop_reason") == "refusal"
        usage = body.get("usage") or {}
        inputs, outputs = usage.get("input_tokens"), usage.get("output_tokens")
        reasoning = (usage.get("output_tokens_details") or {}).get("thinking_tokens")
    elif adapter == "openai":
        blocks = [b for o in body.get("output", []) if o.get("type") == "message" for b in o.get("content", [])]
        text = "\n".join(b.get("text", "") for b in blocks if b.get("type") == "output_text")
        refusal = any(b.get("type") == "refusal" for b in blocks)
        usage = body.get("usage") or {}
        inputs, outputs = usage.get("input_tokens"), usage.get("output_tokens")
        reasoning = (usage.get("output_tokens_details") or {}).get("reasoning_tokens")
    elif adapter == "google":
        candidates = body.get("candidates") or []
        text = "\n".join(p.get("text", "") for c in candidates for p in (c.get("content") or {}).get("parts", []) if not p.get("thought"))
        feedback = body.get("promptFeedback") or {}
        refusal = bool(feedback.get("blockReason")) or any(c.get("finishReason") in {"SAFETY", "RECITATION", "BLOCKLIST", "PROHIBITED_CONTENT", "SPII"} for c in candidates)
        usage = body.get("usageMetadata") or {}
        inputs, reasoning = usage.get("promptTokenCount"), usage.get("thoughtsTokenCount")
        total = usage.get("totalTokenCount")
        outputs = total - inputs if total is not None and inputs is not None else (usage.get("candidatesTokenCount", 0) + (reasoning or 0) if usage else None)
    else:
        choices = body.get("choices") or []
        message = choices[0].get("message", {}) if choices else {}
        text = message.get("content") or ""
        refusal = bool(message.get("refusal")) or any(c.get("finish_reason") == "content_filter" for c in choices)
        usage = body.get("usage") or {}
        inputs, outputs = usage.get("prompt_tokens"), usage.get("completion_tokens")
        reasoning = (usage.get("completion_tokens_details") or {}).get("reasoning_tokens")
    return {"status": "refused" if refusal else "ok", "text": text, "input_tokens": inputs,
            "output_tokens": outputs, "reasoning_tokens": reasoning, "model_id": body.get("model", body.get("modelVersion")), "raw": body}


def failed(code="unknown", *, retryable=False, unbilled=False):
    return {"status": "api_error", "text": "", "input_tokens": None, "output_tokens": None,
            "reasoning_tokens": None, "error_code": str(code), "retryable": retryable, "unbilled": unbilled}


def temporary(code):
    return str(code).lower() in {"429", "500", "502", "503", "504", "rate_limit_error", "overloaded_error", "server_error", "internal_error", "resource_exhausted", "unavailable"}


class ProviderAdapter:
    def __init__(self, config, judge):
        self.config, self.judge = config, judge
        key = credential(config, judge)
        kind = judge["adapter"]
        if kind == "anthropic":
            import anthropic
            self.client = anthropic.Anthropic(api_key=key, max_retries=0, timeout=60)
        elif kind in {"openai", "openai_compat"}:
            import openai
            options = {"base_url": judge["base_url"]} if kind == "openai_compat" else {}
            self.client = openai.OpenAI(api_key=key, max_retries=0, timeout=60, **options)
        elif kind == "google":
            from google import genai
            from google.genai import types
            self.client = genai.Client(api_key=key, http_options=types.HttpOptions(timeout=60000, retry_options=types.HttpRetryOptions(attempts=1)))
        else:
            raise JudgeRepError(f"지원하지 않는 어댑터: {kind}")

    def submit(self, requests, folder):
        kind = self.judge["adapter"]
        if kind == "anthropic":
            batch = self.client.messages.batches.create(requests=[{"custom_id": wire_id(r), "params": payload(self.judge, r)} for r in requests])
            return batch.id
        path = Path(folder) / "provider_input.jsonl"
        if kind == "openai":
            write_lines(path, [{"custom_id": wire_id(r), "method": "POST", "url": "/v1/responses", "body": payload(self.judge, r)} for r in requests])
            with path.open("rb") as file:
                uploaded = self.client.files.create(file=file, purpose="batch")
            batch = self.client.batches.create(input_file_id=uploaded.id, endpoint="/v1/responses", completion_window="24h")
            return batch.id
        if kind == "google":
            from google.genai import types
            write_lines(path, [{"key": wire_id(r), "request": payload(self.judge, r)} for r in requests])
            uploaded = self.client.files.upload(file=str(path), config=types.UploadFileConfig(mime_type="application/jsonl"))
            batch = self.client.batches.create(model=self.judge["model_id"], src=uploaded.name, config={"display_name": Path(folder).name})
            return batch.name
        raise JudgeRepError("이 어댑터는 동기 실행 전용입니다.")

    def collect(self, remote_id, requests):
        kind = self.judge["adapter"]
        mapping = {wire_id(r): r["request_id"] for r in requests}
        results = []
        if kind == "anthropic":
            job = self.client.messages.batches.retrieve(remote_id)
            if job.processing_status != "ended":
                return None
            for item in self.client.messages.batches.results(remote_id):
                item = as_dict(item)
                result = item["result"]
                if result["type"] == "succeeded":
                    row = normalize(kind, result["message"])
                else:
                    error = (result.get("error") or {}).get("error", result.get("error") or {})
                    code = error.get("type", result["type"])
                    row = failed(code, retryable=temporary(code) or result["type"] == "expired", unbilled=True)
                results.append({"request_id": mapping[item["custom_id"]], **row})
        elif kind == "openai":
            job = self.client.batches.retrieve(remote_id)
            if job.status not in {"completed", "failed", "expired", "cancelled"}:
                return None
            for file_id in (job.output_file_id, job.error_file_id):
                if not file_id:
                    continue
                data = self.client.files.content(file_id).text
                for line in data.splitlines():
                    item = json.loads(line)
                    response = item.get("response") or {}
                    if response.get("status_code") == 200:
                        row = normalize(kind, response["body"])
                    else:
                        code = (item.get("error") or {}).get("code", response.get("status_code", "unknown"))
                        row = failed(code, retryable=temporary(code) or code == "batch_expired", unbilled=True)
                    results.append({"request_id": mapping[item["custom_id"]], **row})
        elif kind == "google":
            job = self.client.batches.get(name=remote_id)
            state = job.state.name
            if state not in {"JOB_STATE_SUCCEEDED", "JOB_STATE_FAILED", "JOB_STATE_CANCELLED", "JOB_STATE_EXPIRED"}:
                return None
            if job.dest and job.dest.file_name:
                data = self.client.files.download(file=job.dest.file_name)
                for line in data.decode("utf-8").splitlines():
                    item = json.loads(line)
                    if item.get("response"):
                        row = normalize(kind, item["response"])
                    else:
                        code = (item.get("error") or {}).get("code", "unknown")
                        row = failed(code, retryable=temporary(code), unbilled=True)
                    results.append({"request_id": mapping[item["key"]], **row})
        # Missing server results cannot be safely re-submitted or assumed unbilled.
        seen = {r["request_id"] for r in results}
        results.extend({"request_id": r["request_id"], **failed("missing_batch_result")} for r in requests if r["request_id"] not in seen)
        if len(results) != len(mapping) or len(seen) > len(mapping):
            raise JudgeRepError("배치 결과 ID가 중복되거나 요청과 다릅니다.")
        return results

    def single(self, request):
        response = self.client.chat.completions.create(**payload(self.judge, request))
        return {"request_id": request["request_id"], **normalize("openai_compat", response)}


==> anc/judgerep_release/src/judgerep/analysis.py <==
"""Analysis from public saved verdicts; never reads source text or calls APIs."""
from itertools import combinations
import json
import warnings

import numpy as np
import pandas as pd

from judgerep.errors import JudgeRepError
from judgerep.storage import battles, write_json, digest, sha256
from judgerep.stats.agreement import cohen_kappa, majority
from judgerep.stats.bt import strengths, correlations
from judgerep.stats.decisions import pair_summaries, precision, interval, one_sided_p, holm
from judgerep.stats.nstar import curve
from judgerep.stats.common_error import common_error, phi
from judgerep.stats.null_model import random_errors
from judgerep.provider_preference import provider_preference, remaining_pairs


def finite_median(values):
    values = np.asarray(values, float)
    values = values[np.isfinite(values)]
    return float(np.median(values)) if len(values) else np.nan


def clean_json(value):
    if isinstance(value, dict):
        return {str(k): clean_json(v) for k, v in value.items()}
    if isinstance(value, (list, tuple)):
        return [clean_json(v) for v in value]
    if isinstance(value, (np.integer, np.bool_)):
        return value.item()
    if isinstance(value, (np.floating, float)):
        return float(value) if np.isfinite(value) else None
    return value


def h1_metrics(scores, a, b, n_systems, *, controlled=False):
    human = strengths(a, b, scores[:, 0], n_systems)
    rows, rankings = [], [human]
    for j in range(1, scores.shape[1]):
        rank = strengths(a, b, scores[:, j], n_systems)
        reference = human
        if controlled:
            valid = np.isfinite(scores[:, j])
            nodes = sorted(set(a[valid]) | set(b[valid]))
            index = {node: i for i, node in enumerate(nodes)}
            rank, reference = np.full(n_systems, np.nan), np.full(n_systems, np.nan)
            if len(nodes) > 1:
                aa, bb = np.array([index[v] for v in a[valid]]), np.array([index[v] for v in b[valid]])
                rank[nodes] = strengths(aa, bb, scores[valid, j], len(nodes))
                reference[nodes] = strengths(aa, bb, scores[valid, 0], len(nodes))
        tau, rho = correlations(reference[nodes], rank[nodes]) if controlled else correlations(reference, rank)
        rows.append({"n": int(np.isfinite(scores[:, j]).sum()), "kappa": cohen_kappa(scores[:, 0], scores[:, j]), "tau": tau, "rho": rho})
        rankings.append(rank)
    return rows, rankings


def language_h1(frame, scores, names):
    """Same H1 estimands, fitted anew within each language subset.

    Missing language is neither English nor non-English. Absent systems are
    removed within a stratum; disconnected comparison graphs still yield NA.
    """
    language = frame.get("language", pd.Series(None, index=frame.index, dtype=object))
    known = language.notna() & ~language.isin(["", "und", "unknown", "xx-Qaai"])
    rows = []
    for label, mask in (("english", known & language.eq("en")),
                        ("non_english", known & language.ne("en"))):
        subset = frame.loc[mask]
        systems = sorted(set(subset.model_a) | set(subset.model_b))
        indices = {name: i for i, name in enumerate(systems)}
        if len(subset):
            metrics, _ = h1_metrics(scores[mask.to_numpy()], subset.model_a.map(indices).to_numpy(),
                                   subset.model_b.map(indices).to_numpy(), len(systems))
        else:
            metrics = [dict(n=0, kappa=np.nan, tau=np.nan, rho=np.nan) for _ in names]
        for key, result in zip(names, metrics):
            rows.append(dict(judge=key, language_group=label, scope="all", battles=len(subset),
                             systems=len(systems), unknown_language_excluded=int((~known).sum()), **result))
    return pd.DataFrame(rows)


def analyze(config, split="confirm", allow_deviation=False):
    from judgerep.freeze import verify_freeze
    if split == "confirm":
        verify_freeze(config, allow_deviation=allow_deviation)
    frame = battles(config)
    frame = frame[frame.split == split].sort_values("battle_id").reset_index(drop=True)
    if frame.empty:
        raise JudgeRepError("분석할 대결이 없습니다.")
    verdict_path = config.root / "data/derived/verdicts.parquet"
    if not verdict_path.exists():
        raise JudgeRepError("저장된 verdicts.parquet가 없습니다.")
    verdicts = pd.read_parquet(verdict_path)
    if verdicts.duplicated(["battle_id", "judge", "rep"]).any():
        raise JudgeRepError("저장된 판정에 중복 키가 있습니다.")
    if split == "confirm" and config.get("registration.enabled"):
        available = [j['key'] for j in config.get('judges') if verdicts.loc[verdicts.judge.eq(j['key']) & verdicts.battle_id.isin(frame.battle_id), 'score'].notna().any()]
        from judgerep.requests import request_ids
        expected_n = len(list(request_ids(frame, config.get('sampling.n_extra_repeats')))) // 2
        complete_panel = len(available) == len(config.get("judges")) and all(
            len(g := verdicts[verdicts.judge.eq(k) & verdicts.battle_id.isin(frame.battle_id)]) == expected_n
            and not g[['verdict_ab', 'verdict_ba']].isin(['missing']).any().any() for k in available)
        if not complete_panel:
            if not available:
                raise JudgeRepError("관측된 confirm 판정이 없습니다.")
            from judgerep.partial_analysis import analyze_partial
            return analyze_partial(config, verdicts, available)
    judges_cfg = config.get("judges")
    keys = [j["key"] for j in judges_cfg]
    providers = {j["key"]: j["provider"] for j in judges_cfg}
    economy = [j["key"] for j in judges_cfg if j["tier"] == "economy"]
    economy_valid = len(economy) == len(keys)-2 and len({providers[k] for k in economy} - {"TBD", "unknown"}) == len(economy)
    base = verdicts[verdicts.rep == 0].pivot(index="battle_id", columns="judge", values="score").reindex(index=frame.battle_id, columns=keys)
    judge_scores = base.to_numpy(dtype=float)
    economy_complete = economy_valid and all(np.isfinite(judge_scores[:, keys.index(k)]).any() for k in economy)
    if not np.isfinite(judge_scores).any():
        raise JudgeRepError("관측된 주 분석 판정이 없습니다. 빈 판정으로 가설 결과를 만들지 않습니다.")
    human = (frame.human_winner == "a").to_numpy(dtype=float)
    scores = np.column_stack([human, judge_scores, majority(judge_scores)])
    names = [*keys, "majority"]
    systems = sorted(set(frame.model_a) | set(frame.model_b))
    indices = {name: index for index, name in enumerate(systems)}
    a = frame.model_a.map(indices).to_numpy()
    b = frame.model_b.map(indices).to_numpy()
    pairs = sorted(frame.pair_key.unique())
    groups = [np.flatnonzero((frame.pair_key == key).to_numpy()) for key in pairs]
    offsets = np.cumsum([0, *[len(group) for group in groups]])
    boot_groups = [np.arange(offsets[i], offsets[i+1]) for i in range(len(groups))]
    forward = (frame.model_a < frame.model_b).to_numpy()
    oriented = np.where(forward[:, None], scores, 1-scores)
    summaries = pair_summaries(oriented, groups)
    primary = [i for i, row in enumerate(summaries) if row[0]["significant"]]
    secondary = [i for i, row in enumerate(summaries) if row[0]["direction"] != 0]
    if config.get("analysis.h2_primary_e") == "human_direction_nonzero":
        primary, secondary = secondary, primary
    tables = {}
    tables["h1_language"] = language_h1(frame, scores, names)
    pair_rows = []
    for i, pair in enumerate(pairs):
        for source, row in zip(["human", *names], summaries[i]):
            pair_rows.append({"pair_key": pair, "source": source, **row, "gap_human": abs(summaries[i][0]["win_rate"]-.5)})
    tables["pair_decisions"] = pd.DataFrame(pair_rows)
    h1_rows, h2_rows, rank_rows, hypothesis_rows, control_rows = [], [], [], [], []
    boot_results = {}
    B = config.get("analysis.n_bootstrap")
    source_providers = config.get("system_providers")
    pa = frame.model_a.map(source_providers).fillna("unknown").to_numpy()
    pb = frame.model_b.map(source_providers).fillna("unknown").to_numpy()
    controlled = scores.copy()
    for j, key in enumerate(keys, 1):
        valid = (pa != "unknown") & (pb != "unknown") & (pa != providers[key]) & (pb != providers[key])
        controlled[~valid, j] = np.nan
        control_rows.append({"judge": key, "n": len(frame), "unknown_excluded": int(((pa == "unknown") | (pb == "unknown")).sum()), "self_provider_excluded": int(((pa == providers[key]) | (pb == providers[key])).sum()), "remaining": int(valid.sum())})
    controlled[:, -1] = majority(controlled[:, 1:-1])
    tables["provider_preference"], tables["provider_preference_contrast"] = provider_preference(
        frame, judge_scores, judges_cfg, source_providers, B, config.get("seed") + 401)
    supplementary_rows = []
    h4_distribution = []
    h4_control_distribution = []
    economy_columns = [keys.index(key)+1 for key in economy]
    h4_control_pairs = remaining_pairs(frame, controlled[:, economy_columns]) if economy else 0
    for scope, data in [("all", scores), ("exclude_self", controlled)]:
        point, ranks = h1_metrics(data, a, b, len(systems), controlled=scope == "exclude_self")
        for key, row in zip(names, point):
            h1_rows.append({"judge": key, "scope": scope, **row})
        for key, rank in zip(["human", *names], ranks):
            rank_rows.extend({"source": key, "scope": scope, "model": name, "log_strength": value, "n": int(np.isfinite(data[:, ["human", *names].index(key)]).sum())} for name, value in zip(systems, rank))
        oriented_data = np.where(forward[:, None], data, 1-data)
        point_summaries = pair_summaries(oriented_data, groups)
        for label, eligible in [("primary", primary), ("secondary", secondary)]:
            rows, delta = precision(point_summaries, eligible, names, economy, providers, scope=scope, analysis=label, min_pairs=10 if scope == "exclude_self" else 0)
            h2_rows.extend(rows)
            boot_results[(scope, label)] = {"point": delta, "values": [], "undefined_terms": sum(not np.isfinite(r["precision"]) for r in rows), "remaining_pairs": min((r["remaining_pairs"] for r in rows if r["judge"] in economy or r["kind"] == "replicated"), default=0)}
        rng = np.random.default_rng(config.get("seed") + (101 if scope == "all" else 102))
        kappa_boot, tau_boot = [], []
        for iteration in range(B):
            ix = np.concatenate([rng.choice(group, len(group), replace=True) for group in groups])
            sampled = data[ix]
            metrics, _ = h1_metrics(sampled, a[ix], b[ix], len(systems), controlled=scope == "exclude_self")
            kappa_boot.append(finite_median([r["kappa"] for r in metrics[:len(keys)]]))
            tau_boot.append(finite_median([r["tau"] for r in metrics[:len(keys)]]))
            boot_summary = pair_summaries(oriented_data[ix], boot_groups)
            for label, eligible in [("primary", primary), ("secondary", secondary)]:
                _, delta = precision(boot_summary, eligible, names, economy, providers, min_pairs=10 if scope == "exclude_self" else 0)
                boot_results[(scope, label)]["values"].append(delta)
            if scope == "all" and economy_valid:
                h4_distribution.append(common_error(sampled[:, 0], sampled[:, [keys.index(key)+1 for key in economy]])["difference"])
            if scope == "exclude_self" and economy_valid and h4_control_pairs >= 10:
                h4_control_distribution.append(common_error(sampled[:, 0], sampled[:, economy_columns])["difference"])
        med_kappa = finite_median([r["kappa"] for r in point[:len(keys)]])
        med_tau = finite_median([r["tau"] for r in point[:len(keys)]])
        complete = len(keys) == len(judges_cfg) and all(np.isfinite(r["kappa"]) and np.isfinite(r["tau"]) for r in point[:len(keys)])
        (hypothesis_rows if scope == "all" else supplementary_rows).append({"hypothesis": "H1", "scope": scope, "n": len(frame), "median_kappa": med_kappa, "median_tau": med_tau, "supported": bool(med_kappa < .6 and med_tau > .8) if complete else None,
            **{f"kappa_{k}": v for k,v in interval(kappa_boot).items()}, **{f"tau_{k}":v for k,v in interval(tau_boot).items()}, "status": "complete" if complete else "incomplete_or_disconnected"})
        print(f"분석: {scope} 부트스트랩 {B}회 완료", flush=True)
    tables["h1"] = pd.DataFrame(h1_rows)
    tables["h2_precision"] = pd.DataFrame(h2_rows)
    tables["bt_strengths"] = pd.DataFrame(rank_rows)
    tables["self_preference"] = pd.DataFrame(control_rows)
    for (scope, label), result in boot_results.items():
        row = {"hypothesis": "H2", "scope": scope, "analysis": label, "n": len(primary if label == "primary" else secondary), "delta": result["point"], "undefined_precision_terms": result["undefined_terms"], **interval(result["values"]), "status": "complete" if economy_complete and np.isfinite(result["point"]) else "incomplete"}
        if scope == "all":
            row["p_raw"] = one_sided_p(result["values"]) if economy_complete else np.nan
            hypothesis_rows.append(row)
        else:
            row["remaining_pairs"] = result["remaining_pairs"]
            if result["remaining_pairs"] < 10:
                row.update(delta=np.nan, ci_low=np.nan, ci_high=np.nan, status="추정 불가")
            supplementary_rows.append(row)
    h4 = common_error(human, judge_scores[:, [keys.index(key) for key in economy]]) if economy_valid else {"n":0, "observed":np.nan,"expected":np.nan,"difference":np.nan}
    hypothesis_rows.append({"hypothesis":"H4", "scope":"all", **h4, "p_raw":one_sided_p(h4_distribution), **interval(h4_distribution), "status":"complete" if h4["n"] else "incomplete"})
    # Only the primary all-data H2 and H4 belong to the confirmatory Holm family.
    h2 = next(r for r in hypothesis_rows if r["hypothesis"] == "H2" and r["scope"] == "all" and r["analysis"] == "primary")
    h4_row = hypothesis_rows[-1]
    adjusted = holm([h2["p_raw"], h4_row["p_raw"]])
    for row, p in zip([h2, h4_row], adjusted):
        row.update(p_holm=p, supported=bool(p < .05) if np.isfinite(p) else None)
    h4_control = common_error(human, controlled[:, economy_columns]) if economy_valid and h4_control_pairs >= 10 else {"n": 0, "observed": np.nan, "expected": np.nan, "difference": np.nan}
    supplementary_rows.append({"hypothesis": "H4", "scope": "exclude_self", **h4_control,
                               "remaining_pairs": h4_control_pairs, **interval(h4_control_distribution),
                               "status": "추정 불가" if h4_control_pairs < 10 else ("complete" if h4_control["n"] else "incomplete")})
    for row in supplementary_rows:
        row.pop("supported", None)
        row["analysis_role"] = "보조 분석 (가설 검정 아님)"
    tables["self_exclusion_supplementary"] = pd.DataFrame(supplementary_rows)
    agreement_rows, phi_rows = [], []
    for j,k in combinations(range(len(keys)), 2):
        valid = np.isfinite(judge_scores[:,j]) & np.isfinite(judge_scores[:,k])
        agreement_rows.append({"judge_a":keys[j],"judge_b":keys[k],"same_provider":providers[keys[j]]==providers[keys[k]],"kappa":cohen_kappa(judge_scores[:,j],judge_scores[:,k]),"n":int(valid.sum())})
        value,n = phi(human,judge_scores[:,j],judge_scores[:,k])
        phi_rows.append({"judge_a":keys[j],"judge_b":keys[k],"phi":value,"n":n})
    tables["judge_agreement"] = pd.DataFrame(agreement_rows)
    tables["error_correlations"] = pd.DataFrame(phi_rows)
    rng = np.random.default_rng(config.get("seed")+201)
    curves, stars, ratios = [], [], []
    bins = config.get("analysis.gap_bins")
    for p, group in enumerate(groups):
        gap = abs(summaries[p][0]["win_rate"]-.5)
        bin_index = int(np.searchsorted(bins, gap, side="right"))
        for j, source in enumerate(["human", *names]):
            points, star = curve(oriented[group,j], summaries[p][0]["direction"], config.get("analysis.n_grid"),config.get("analysis.n_subsamples"),config.get("analysis.nstar_threshold"),rng)
            curves.extend({"source":source,"pair_key":pairs[p],"gap_bin":bin_index,"gap_human":gap,**point} for point in points)
            stars.append({"source":source,"pair_key":pairs[p],"gap_bin":bin_index,"gap_human":gap,"n":int(np.isfinite(oriented[group,j]).sum()),"nstar":star,"censored":not np.isfinite(star)})
    star_frame = pd.DataFrame(stars)
    human_stars = star_frame[star_frame.source == "human"].set_index("pair_key")
    for source in names:
        values=[]
        for row in star_frame[star_frame.source == source].itertuples():
            h = human_stars.loc[row.pair_key]
            if row.gap_human >= .1 and np.isfinite(h.nstar):
                ratio = row.nstar/h.nstar
                ratios.append({"source":source,"pair_key":row.pair_key,"n":row.n,"ratio":ratio})
                values.append(ratio)
        median = float(np.median(values)) if values else np.nan
        hypothesis_rows.append({"hypothesis":"H3","scope":"all","judge":source,"n":len(values),"median_ratio":median,"censored_ratios":sum(np.isinf(values)),"supported":bool(median<=2) if values else None})
    tables["nstar_curves"]=pd.DataFrame(curves,columns=["source","pair_key","gap_bin","gap_human","sample_n","n","p_agree"])
    tables["nstar"]=star_frame
    tables["nstar_distribution"]=star_frame.groupby(["source", "gap_bin", "censored", "nstar"], dropna=False).size().rename("n").reset_index()
    tables["nstar_ratios"]=pd.DataFrame(ratios,columns=["source","pair_key","n","ratio"])
    rng = np.random.default_rng(config.get("seed")+301)
    null_rows=[]
    human_rank=strengths(a,b,human,len(systems))
    for j,key in enumerate(keys):
        for rep in range(config.get("analysis.n_null") or 1000):
            generated=random_errors(human,judge_scores[:,j],rng)
            tau,_=correlations(human_rank,strengths(a,b,generated,len(systems)))
            generated_scores=np.column_stack([human,generated])
            ps=pair_summaries(np.where(forward[:,None],generated_scores,1-generated_scores),groups)
            pr,_=precision(ps,primary,[key],[],providers)
            null_rows.append({"judge":key,"rep":rep,"n":int(np.isfinite(generated).sum()),"tau":tau,"precision":pr[0]["precision"]})
    tables["null_model"]=pd.DataFrame(null_rows)
    null_summary=[]
    for key, group in tables["null_model"].groupby("judge"):
        for metric in ("tau", "precision"):
            actual = tables["h1"].query("judge == @key and scope == 'all'").tau.iloc[0] if metric == "tau" else tables["h2_precision"].query("judge == @key and scope == 'all' and analysis == 'primary'").precision.iloc[0]
            null_summary.append({"judge":key,"metric":metric,"n":int(np.isfinite(judge_scores[:,keys.index(key)]).sum()),"actual":actual,**interval(group[metric])})
    tables["null_comparison"]=pd.DataFrame(null_summary)
    repeats=[]
    repeat_ids=set(frame.loc[frame.is_repeat,"battle_id"])
    for key in keys:
        group=verdicts[(verdicts.judge==key)&verdicts.battle_id.isin(repeat_ids)]
        wide=group.pivot(index="battle_id",columns="rep",values="score").reindex(index=sorted(repeat_ids),columns=range(1+config.get("sampling.n_extra_repeats")))
        valid=wide.notna().all(axis=1)
        agreement=(wide.nunique(axis=1)==1)&valid
        repeats.append({"judge":key,"n":int(valid.sum()),"expected_n":len(repeat_ids),"missing_n":int((~valid).sum()),"repeat_agreement":float(agreement[valid].mean()) if valid.any() else np.nan})
    tables["repeat_reliability"]=pd.DataFrame(repeats)
    for row in hypothesis_rows:
        if row['hypothesis'] in {'H2', 'H4'}:
            row['economy_provider_design_valid'] = economy_valid
            if not economy_valid:
                row['status'] = 'incomplete_provider_design'
                row['limitation'] = f'경제형 심사자 {len(economy)}종의 서로 다른 제공사 조건 미충족'
    tables["hypotheses"]=pd.DataFrame(hypothesis_rows)
    unknown=frame[(pa=="unknown")|(pb=="unknown")]
    tables["unknown_providers"]=pd.DataFrame([{"model":model,"n":int(((frame.model_a==model)|(frame.model_b==model)).sum())} for model in systems if source_providers.get(model,"unknown")=="unknown"],columns=["model","n"])
    quality=[]
    for key in keys:
        rows=verdicts[(verdicts.judge==key)&(verdicts.rep==0)&verdicts.battle_id.isin(frame.battle_id)]
        quality.append({"judge":key,"n":len(frame),"observed":int(rows.score.notna().sum()),"missing":len(frame)-int(rows.score.notna().sum()),"order_consistent":int(rows.order_consistent.sum()) if "order_consistent" in rows else None})
    tables["coverage"]=pd.DataFrame(quality)
    execution, parsing = [], []
    for key in keys:
        rows = verdicts[(verdicts.judge == key) & verdicts.battle_id.isin(frame.battle_id)]
        counts = pd.concat([rows.verdict_ab, rows.verdict_ba]).fillna("missing").value_counts()
        n_requests = 2 * (len(frame) + int(frame.is_repeat.sum()) * config.get("sampling.n_extra_repeats"))
        for category in ("A", "B", "TIE", "parse_fail", "refused", "missing"):
            parsing.append({"judge": key, "split": split, "verdict": category, "n": int(counts.get(category, 0))})
        attempts = int(rows.attempts.sum()) if "attempts" in rows else None
        execution.append({"judge": key, "split": split, "n": n_requests, "attempts": attempts,
                          "request_retries": int((rows.attempts - 2).clip(lower=0).sum()) if "attempts" in rows else None,
                          "parse_fail": int(counts.get("parse_fail", 0)), "refused": int(counts.get("refused", 0)),
                          "missing": int(counts.get("missing", 0)) + max(0, n_requests - len(rows) * 2)})
    from judgerep.quality import quality_tables
    from judgerep.requests import request_ids
    expected = pd.DataFrame(request_ids(frame, config.get("sampling.n_extra_repeats")))
    values = verdicts.melt(id_vars=['battle_id','judge','rep'], value_vars=['verdict_ab','verdict_ba'], var_name='order', value_name='verdict')
    values['order'] = values.order.str.replace('verdict_', '', regex=False)
    parsed = expected.merge(pd.DataFrame({'judge': keys}), how='cross').merge(values, on=['battle_id','judge','rep','order'], how='left')
    parsed['verdict'] = parsed.verdict.fillna('missing')
    parsed['split'] = split
    tables["quality_rates"], tables["refused_overlap"] = quality_tables(parsed, keys, split)
    tables["parse_quality"] = pd.DataFrame(parsing)
    tables["execution_quality"] = pd.DataFrame(execution)
    tables["battle_accuracy"]=pd.DataFrame([{"judge":key,"n":int(np.isfinite(judge_scores[:,j]).sum()),"accuracy":float(np.mean(judge_scores[np.isfinite(judge_scores[:,j]),j]==human[np.isfinite(judge_scores[:,j])])) if np.isfinite(judge_scores[:,j]).any() else np.nan,"tie_n":int(np.sum(judge_scores[:,j]==.5))} for j,key in enumerate(keys)])
    summary = []
    for key in keys:
        coverage = tables["coverage"].set_index("judge").loc[key]
        accuracy = tables["battle_accuracy"].set_index("judge").loc[key]
        h1 = tables["h1"].query("judge == @key and scope == 'all'")
        n = int(coverage.observed)
        summary.append(dict(judge=key, split=split, expected_battles=len(frame), valid_battles=n,
                            order_consistent_n=int(coverage.order_consistent),
                            order_consistent_rate=coverage.order_consistent / n if n else np.nan,
                            tie_n=int(accuracy.tie_n), tie_rate=accuracy.tie_n / n if n else np.nan,
                            human_kappa=h1.kappa.iloc[0] if len(h1) else np.nan))
    tables["judge_summary"] = pd.DataFrame(summary)
    out=config.root/"outputs/tables"
    out.mkdir(parents=True,exist_ok=True)
    for name,table in tables.items():
        table["planned_judges"] = len(keys)
        table["economy_judges"] = len(economy)
        table.to_csv(out/f"{name}.csv",index=False)
    result={"split":split,"exploratory":split!="confirm","synthetic":bool(config.get("synthetic")),"n":len(frame),"judges":keys,"hypotheses":hypothesis_rows,"h3_supported_judges":sum(r.get("supported") is True for r in hypothesis_rows if r["hypothesis"]=="H3" and r["judge"] in keys),"economy_distinct_providers": len(set(providers[k] for k in economy)), "economy_provider_design_valid": economy_valid, "ppi":"not_implemented_by_design","analysis_seed":config.get("seed"),"sample_sha256":sha256(config.root/"data/derived/battles.parquet"),"verdicts_sha256":sha256(verdict_path),"tables":{name:sha256(out/f"{name}.csv") for name in sorted(tables)}}
    write_json(config.root/"outputs/analysis.json",clean_json(result))
    return clean_json(result)


==> anc/judgerep_release/src/judgerep/aux/__init__.py <==
"""Exploratory auxiliary analyses, excluded from the confirmatory freeze."""


==> anc/judgerep_release/src/judgerep/aux/justrank.py <==
"""Exploratory question-bootstrap analysis of published JuStRank scores.

No generated responses, API credentials or confirmatory freeze are used.
Run: python -m judgerep.aux.justrank --input PATH --revision SHA
"""
import argparse
from hashlib import sha256 as hash_bytes
from itertools import combinations
from pathlib import Path

import numpy as np
import pandas as pd

from judgerep.storage import sha256, write_json

COLUMNS = ["arena_hard_question_id", "system", "judge_model", "judge_realization", "judgment_score"]
GRID = [25, 50, 100, 200, 400]


def validate(frame):
    if not set(COLUMNS) <= set(frame):
        raise ValueError("JuStRank score schema is missing required columns")
    if frame[COLUMNS[:-1]].isna().any().any():
        raise ValueError("Missing judge, realization, system or question identifier")
    if frame.duplicated(COLUMNS[:-1]).any():
        raise ValueError("Duplicate judge-realization-system-question scores")
    if not pd.api.types.is_numeric_dtype(frame.judgment_score):
        raise ValueError("Scores must be numeric")
    if np.isinf(frame.judgment_score.to_numpy()).any():
        raise ValueError("Infinite scores are invalid")


def kendall_rows(reference, candidates):
    """Vectorized tau-b, same exact-tie definition as scipy.stats.kendalltau."""
    reference, candidates = np.asarray(reference), np.asarray(candidates)
    left, right = np.triu_indices(len(reference), 1)
    ref_sign = np.sign(reference[left] - reference[right])
    signs = np.sign(candidates[:, left] - candidates[:, right])
    denominator = np.sqrt(np.count_nonzero(ref_sign) * np.count_nonzero(signs, axis=1))
    valid = np.isfinite(candidates).all(axis=1) & np.isfinite(reference).all() & (denominator > 0)
    values = np.full(len(candidates), np.nan)
    values[valid] = np.sum(signs[valid] * ref_sign, axis=1) / denominator[valid]
    return values


def bootstrap_scores(matrix, n, repetitions, rng):
    """Resample question IDs jointly across all systems; retain missing scores."""
    matrix = np.asarray(matrix, float)
    # Multinomial frequencies are exactly the distribution of n iid draws.
    weights = rng.multinomial(n, np.full(len(matrix), 1 / len(matrix)), size=repetitions)
    observed = np.isfinite(matrix)
    totals = weights @ np.where(observed, matrix, 0)
    counts = weights @ observed.astype(float)
    means = np.divide(totals, counts, out=np.full_like(totals, np.nan), where=counts > 0)
    return kendall_rows(np.nanmean(matrix, axis=0), means)


def direction_agreement(a, b):
    common = a.index.intersection(b.index).sort_values()
    av, bv = a.loc[common].to_numpy(), b.loc[common].to_numpy()
    finite = np.isfinite(av) & np.isfinite(bv)
    av, bv = av[finite], bv[finite]
    left, right = np.triu_indices(len(av), 1)
    sa, sb = np.sign(av[left] - av[right]), np.sign(bv[left] - bv[right])
    # Direction requires a strict ordering from both judges. Ties are reported.
    valid = (sa != 0) & (sb != 0)
    return {"systems": len(av), "system_pairs": len(left), "ties_excluded": int((~valid).sum()),
            "compared_pairs": int(valid.sum()), "same_direction": int((sa[valid] == sb[valid]).sum()),
            "agreement": float(np.mean(sa[valid] == sb[valid])) if valid.any() else np.nan}


def analyze_frame(frame, output, *, seed=20261004, repetitions=1000, grid=GRID):
    validate(frame)
    output = Path(output)
    output.mkdir(parents=True, exist_ok=True)
    samples, summaries, coverage, rankings = [], [], [], []
    full = {}
    for (model, realization), group in frame.groupby(["judge_model", "judge_realization"], sort=True):
        identity = model + "::" + realization
        wide = group.pivot(index="arena_hard_question_id", columns="system", values="judgment_score").sort_index().sort_index(axis=1)
        matrix = wide.to_numpy(float)
        usable = np.isfinite(matrix).any(axis=0)
        wide = wide.loc[:, usable]
        matrix = wide.to_numpy(float)
        full[identity] = wide.mean(axis=0)
        coverage.append(dict(judge=identity, judge_model=model, realization=realization,
                             questions=len(wide), systems=len(wide.columns), missing_scores=int(np.isnan(matrix).sum()),
                             systems_without_scores=int((~usable).sum())))
        for system, score in full[identity].items():
            rankings.append(dict(judge=identity, system=system, mean_score=score,
                                 rank=full[identity].rank(ascending=False, method="average")[system],
                                 observed_questions=int(wide[system].notna().sum())))
        if len(wide.columns) < 2:
            raise ValueError(f"Too few scored systems: {identity}")
        for n in grid:
            local_seed = int.from_bytes(hash_bytes(f"{seed}|{identity}|{n}".encode()).digest()[:8], "big")
            taus = bootstrap_scores(matrix, n, repetitions, np.random.default_rng(local_seed))
            finite = taus[np.isfinite(taus)]
            summaries.append(dict(judge=identity, sample_n=n, repetitions=repetitions, valid=len(finite),
                                  undefined=repetitions-len(finite), mean_tau=float(finite.mean()) if len(finite) else np.nan,
                                  median_tau=float(np.median(finite)) if len(finite) else np.nan,
                                  p025=float(np.quantile(finite, .025)) if len(finite) else np.nan,
                                  p975=float(np.quantile(finite, .975)) if len(finite) else np.nan))
            samples.extend(dict(judge=identity, sample_n=n, repetition=i, tau=t) for i, t in enumerate(taus))
        print(f"탐색적 JuStRank: {identity} 완료", flush=True)
    pairs = [dict(judge_a=a, judge_b=b, **direction_agreement(full[a], full[b])) for a, b in combinations(sorted(full), 2)]
    tables = {"bootstrap_tau": samples, "tau_summary": summaries, "direction_agreement": pairs,
              "coverage": coverage, "full_rankings": rankings}
    for name, rows in tables.items():
        table = pd.DataFrame(rows)
        table.insert(0, "analysis", "exploratory")
        table.to_csv(output / f"{name}.csv", index=False)
    manifest = dict(exploratory=True, seed=seed, n_bootstrap=repetitions, n_grid=grid, input_rows=len(frame),
                    judges=len(full), missing_scores=int(frame.judgment_score.isna().sum()),
                    tables={name: sha256(output / f"{name}.csv") for name in tables})
    return manifest


def main(argv=None):
    parser = argparse.ArgumentParser(description="JuStRank 탐색적 분석 (확증 분석 아님)")
    parser.add_argument("--input", type=Path, required=True)
    parser.add_argument("--revision", required=True)
    parser.add_argument("--output", type=Path, default=Path("outputs/justrank"))
    args = parser.parse_args(argv)
    result = analyze_frame(pd.read_parquet(args.input), args.output)
    result.update(dataset="ibm-research/justrank_judge_scores", revision=args.revision,
                  input_sha256=sha256(args.input), source_sha256=sha256(Path(__file__)), license="CDLA-Permissive-2.0")
    write_json(args.output / "manifest.json", result)
    from judgerep.report import markdown
    summaries = pd.read_csv(args.output / "tau_summary.csv")
    aggregate = summaries.groupby("sample_n").agg(judges=("judge", "size"), median_mean_tau=("mean_tau", "median"),
                                                 min_mean_tau=("mean_tau", "min"), max_mean_tau=("mean_tau", "max"),
                                                 undefined=("undefined", "sum")).reset_index()
    pairs = pd.read_csv(args.output / "direction_agreement.csv")
    (args.output / "report.md").write_text(
        "# JuStRank 탐색적 분석\n\n실제 공개 점수의 보조 분석이며, 본 연구의 dev·confirm 또는 H1–H4 확증 결과가 아닙니다.\n\n"
        f"입력 {result['input_rows']:,}행, 심사자 실현 {result['judges']}개, 결측 점수 {result['missing_scores']:,}개. "
        f"고정 revision: `{args.revision}`.\n\n"
        "## 방법\n\n심사자 단위는 (judge_model, judge_realization)입니다. 채점 척도를 섞지 않습니다. 각 심사자의 질문을 "
        "25·50·100·200·400건씩 복원 추출해 각각 1,000회 평균 점수 순위를 계산하고, 그 심사자의 전체 질문 평균 순위와 Kendall τ-b를 비교합니다. "
        "모든 시스템에 동일한 질문 추출을 적용합니다. 결측은 0으로 대체하지 않고 관측 점수만 평균하며, 추출 후 어떤 시스템의 관측이 없거나 "
        "전체 동률이면 해당 τ는 NA입니다. 질문 수보다 큰 n도 복원 추출이므로 허용합니다. p025/p975는 재표집 τ 분포의 분위수이지 인간 기준 정확도의 신뢰구간이 아닙니다.\n\n"
        "## 표본 수별 순위 안정성\n\n" + markdown(aggregate) + "\n\n"
        "## 심사자 간 우열 방향 일치\n\n각 심사자의 전체 데이터 평균 점수를 사용합니다. 공통 시스템 쌍 중 양쪽 모두 엄격한 우열을 정한 쌍을 분모로 하며 "
        "동률 제외 수를 함께 보고합니다. 서로 다른 채점 방식의 동일 모델 쌍도 포함하며 독립 심사자로 해석하지 않습니다.\n\n"
        f"심사자 실현 쌍 {len(pairs):,}개; 일치율 중앙값 {pairs.agreement.median():.4f}, 최소 {pairs.agreement.min():.4f}, 최대 {pairs.agreement.max():.4f}.\n\n"
        "## 산출물·출처\n\n- [τ 요약](tau_summary.csv)\n- [전체 재표집 τ](bootstrap_tau.csv)\n- [방향 일치율](direction_agreement.csv)\n"
        "- [결측·커버리지](coverage.csv)\n- [전체 순위](full_rankings.csv)\n- [재현 manifest](manifest.json)\n"
        "- [IBM Research 데이터](https://huggingface.co/datasets/ibm-research/justrank_judge_scores)\n"
        "- [CDLA-Permissive-2.0](https://cdla.dev/permissive-2-0/)\n\n"
        "인용: Gera et al., JuStRank: Benchmarking LLM Judges for System Ranking, ACL 2025. "
        "자기 자신의 전체 데이터 순위에 대한 안정성으로, 사람 선호에 대한 타당성을 입증하지 않습니다. "
        "이 모듈은 확증 동결 대상에서 제외됩니다.\n", encoding="utf-8")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/judgerep_release/src/judgerep/aux/paper.py <==
"""Offline manuscript audit and publication exports; frozen artifacts are never edited.
Submission edits are restricted to the explicit prepare_submission operation.
"""
from pathlib import Path
import re,json,hashlib,shutil,math
import numpy as np
import pandas as pd
import yaml
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
ROOT=Path(__file__).resolve().parents[3]
OUT=ROOT/'outputs/paper_check';PAPER=ROOT/'paper';REL=ROOT/'release_anonymous'
KEYS=['opus','sonnet','haiku','oai','gem']
NAMES=dict(zip(KEYS,['Opus 5.5','Sonnet 5.5','Haiku 4.5','GPT-6 Luna','Gemini 3.1 Flash-Lite']))|{'human':'Human votes','majority':'Majority of five'}

def sha(p):return hashlib.sha256(p.read_bytes()).hexdigest()
def table(name):return pd.read_csv(ROOT/'outputs/tables'/f'{name}.csv')
def write(name,frame):frame.to_csv(OUT/(name+'.csv'),index=False)
def texescape(s):
    return str(s).replace('\\',r'\textbackslash{}').replace('_',r'\_').replace('%',r'\%').replace('&',r'\&').replace('#',r'\#')
def export_tex(csvpath,dest):
    frame=pd.read_csv(csvpath,keep_default_na=False)
    lines=['% Generated from '+csvpath.relative_to(ROOT).as_posix()+'; do not hand-edit.','\\resizebox{\\linewidth}{!}{%','\\begin{tabular}{'+'l'+'r'*(len(frame.columns)-1)+'}',r'\toprule',' & '.join(texescape(x) for x in frame.columns)+r' \\',r'\midrule']
    lines+=[' & '.join(texescape(x) for x in row)+r' \\' for row in frame.itertuples(index=False,name=None)]
    lines += [r'\bottomrule',r'\end{tabular}',r'}']
    dest.write_text('\n'.join(lines)+'\n')

def publication_tables(config):
    h=table('h1').query("scope=='all'").set_index('judge');q=table('judge_summary').set_index('judge');r=table('repeat_reliability').set_index('judge');p=table('h2_precision').query("scope=='all' and analysis=='primary'").set_index('judge')
    rows=[]
    for k in [*KEYS,'majority']:
        rows.append({'Judge':NAMES[k],'Provider':{'opus':'Anthropic','sonnet':'Anthropic','haiku':'Anthropic','oai':'OpenAI','gem':'Google'}.get(k,'--'),'Kappa':f'{h.loc[k,"kappa"]:.3f}','Tau-b':f'{h.loc[k,"tau"]:.3f}','Rho':f'{h.loc[k,"rho"]:.3f}','Order-consistent':f'{100*q.loc[k,"order_consistent_rate"]:.1f}%' if k in KEYS else '--','Tie':f'{100*q.loc[k,"tie_rate"]:.1f}%' if k in KEYS else '--','Repeat':f'{r.loc[k,"repeat_agreement"]:.3f}' if k in KEYS else '--'})
    write('table1',pd.DataFrame(rows))
    order=['haiku','oai','gem','haiku+oai','haiku+gem','oai+gem','opus','sonnet','majority']
    write('table2',pd.DataFrame([{'Source':' + '.join(NAMES[x] for x in k.split('+')),'Correct/significant':f'{round(p.loc[k,"precision"]*p.loc[k,"n"])}/{p.loc[k,"n"]}','Precision':f'{p.loc[k,"precision"]:.2f}','Coverage':f'{p.loc[k,"coverage"]:.2f}'} for k in order]))
    star=table('nstar');star=star[star.gap_human>=.1]
    write('table3',pd.DataFrame([{'Source':NAMES[k],**{str(n):int(((star.source==k)&(star.nstar==n)).sum()) for n in [25,50,100]},'Censored':int(((star.source==k)&star.censored).sum())} for k in ['human','haiku','gem','sonnet','opus','oai','majority']]))
    pref=table('provider_preference');contrast=table('provider_preference_contrast');None
    rows=[]
    for k in KEYS:
        row={'Judge':NAMES[k]}
        for provider in ['anthropic','google','openai','mistral','alibaba']:
            g=pref[(pref.judge==k)&(pref.provider==provider)].iloc[0]
            row['OpenAI' if provider=='openai' else provider.title()]=f'{g.mean_d:+.3f}'
        g=contrast[contrast.judge==k].iloc[0]
        row['Own minus others (95% CI)']=f'{g.difference:+.3f} [{g.ci_low:.3f}, {g.ci_high:.3f}]';rows.append(row)
    write('table4',pd.DataFrame(rows))
    settings=[]
    for j in config['judges']:
        param=j['api_parameters'];reason={'opus':'adaptive; effort=low','sonnet':'between_tools; effort=low; no tools','haiku':'disabled','oai':'effort=none','gem':'thinkingLevel=minimal'}[j['key']]
        settings.append({'Judge':NAMES[j['key']],'Model ID':j['model_id'],'Temperature':str(param['temperature']) if 'temperature' in param else 'Not sent (unsupported)','Reasoning':reason,'API output cap':j['api_max_output_tokens'],'Batch':'Yes'})
    write('execution_settings',pd.DataFrame(settings))
    bt=table('bt_strengths').query("scope=='all'");bt['rank']=bt.groupby('source').log_strength.rank(ascending=False,method='min').astype(int)
    write('bt_ranking_long',bt)
    rank=bt.pivot(index='model',columns='source',values='rank').reindex(columns=['human',*KEYS,'majority']).sort_values('human');rank.columns=[NAMES[k] for k in rank.columns];write('bt_rankings',rank.reset_index())
    km=pd.read_csv(ROOT/'outputs/posthoc/kappa_matrix.csv').drop(columns='analysis_label');km['source']=km.source.map(NAMES);km=km.rename(columns=NAMES)
    for col in km.columns[1:]:km[col]=km[col].map(lambda x:f'{x:.3f}')
    write('kappa_matrix',km)
    for name in ['table1','table2','table3','table4','execution_settings','bt_rankings','kappa_matrix']:export_tex(OUT/(name+'.csv'),PAPER/'tables'/(name+'.tex'))

def figures():
    plt.rcParams.update({'font.size':7,'axes.labelsize':7,'legend.fontsize':6,'xtick.labelsize':6,'ytick.labelsize':6,'pdf.fonttype':42,'axes.spines.top':False,'axes.spines.right':False})
    markers=['o','s','^','D','v','P','X'];styles=['-','--',':','-.','-','--',':'];sources=['human',*KEYS,'majority']
    def save(fig,name):
        fig.savefig(PAPER/'figures'/(name+'.pdf'),bbox_inches='tight',metadata={'Author':'','Creator':'Anonymous research artifact','CreationDate':None,'ModDate':None})
        fig.savefig(OUT/'previews'/(name+'.png'),dpi=180,bbox_inches='tight');plt.close(fig)
    h=table('h1').query("scope=='all'").set_index('judge');fig,ax=plt.subplots(figsize=(3.35,2.85))
    for i,k in enumerate(KEYS):ax.plot(h.loc[k,'kappa'],h.loc[k,'tau'],marker=markers[i],color='black',mfc='white' if i%2 else 'black',ls='',label=NAMES[k],ms=5)
    ax.axvline(.6,color='.5',ls='--',lw=.6);ax.axhline(.8,color='.5',ls=':',lw=.6);ax.set(xlim=(0,.7),ylim=(0,1),xlabel="Cohen's kappa with human votes",ylabel="Kendall's tau-b with human ranking");ax.legend(loc='lower right',frameon=False);fig.tight_layout();save(fig,'h1_kappa_tau')
    curves=table('nstar_curves');fig,axes=plt.subplots(2,2,figsize=(3.35,4.25),sharex=True,sharey=True)
    edges=[0,.05,.1,.2,.5]
    for gi,ax in enumerate(axes.flat):
        g=curves[curves.gap_bin==gi]
        for i,k in enumerate(sources):
            line=g[g.source==k].groupby('sample_n').p_agree.mean()
            ax.plot(line.index,line.values,marker=markers[i],ls=styles[i],color=str(.12+(i%3)*.22),mfc='white' if i%2 else 'black',ms=3,lw=.7,label=NAMES[k])
        ax.axhline(.95,color='.7',ls=':',lw=.6);ax.set(title=f'Human gap {edges[gi]:.2f}–{edges[gi+1]:.2f}',ylim=(0,1.03),xticks=[25,50,100])
    axes[1,0].set_xlabel('Subsample size');axes[1,1].set_xlabel('Subsample size');axes[0,0].set_ylabel('Direction agreement');axes[1,0].set_ylabel('Direction agreement');handles,labels=axes[0,0].get_legend_handles_labels();fig.legend(handles,labels,loc='lower center',ncol=2,frameon=False,fontsize=5.8);fig.tight_layout(rect=(0,.22,1,1));save(fig,'h3_sample_curves')
    p=table('h2_precision').query("scope=='all' and analysis=='primary'");fig,ax=plt.subplots(figsize=(3.35,3.3));labels=[' +\n'.join(NAMES[k] for k in s.split('+')) for s in p.judge]
    bars=ax.barh(np.arange(len(p)),p.precision,color='white',edgecolor='black',linewidth=.6)
    for bar,hat in zip(bars,['///','xxx','...','\\\\','+++','ooo','---','***','|||']):bar.set_hatch(hat)
    ax.set_yticks(np.arange(len(p)),labels,fontsize=5.8);ax.invert_yaxis();ax.set(xlim=(0,1.04),xlabel='Directional precision');fig.tight_layout();save(fig,'h2_precision')
    corr=table('error_correlations');mat=np.full((5,5),np.nan)
    for r in corr.itertuples():i=KEYS.index(r.judge_a);j=KEYS.index(r.judge_b);mat[i,j]=mat[j,i]=r.phi
    fig,ax=plt.subplots(figsize=(3.35,3.2));ax.imshow(mat,cmap='Greys',vmin=-1,vmax=1);labs=[NAMES[k].replace(' ','\n',1) for k in KEYS];ax.set_xticks(range(5),labs,fontsize=5.5);ax.set_yticks(range(5),labs,fontsize=5.5)
    for i in range(5):
        for j in range(5):
            if np.isfinite(mat[i,j]):ax.text(j,i,f'{mat[i,j]:.2f}',ha='center',va='center',color='white' if mat[i,j]>.2 else 'black',fontsize=7)
    ax.set_title('Binary disagreement correlations (phi)');fig.tight_layout();save(fig,'h4_error_correlations')

NUM=re.compile(r'(?<![\w])[-+]?\d+(?:,\d{3})*(?:\.\d+)?(?![\w])')
WORDS={'one':1,'two':2,'three':3,'four':4,'five':5,'six':6,'seven':7,'eight':8,'nine':9,'twelve':12,'half':.5,'quarter':.25,'first':1,'second':2,'fourth':4,'seventh':7,'twice':2,'infinite':float('inf')}

def audit_numbers(config):
    bank=[]
    def add(value,file,row,column,note=''):
        if isinstance(value,(int,float,np.number)) and not isinstance(value,(bool,np.bool_)) and np.isfinite(value):bank.append(dict(value=float(value),source=file,row=str(row),column=str(column),derivation=note))
    for folder in [ROOT/'outputs/tables',ROOT/'outputs/posthoc']:
        for p in sorted(folder.glob('*.csv')):
            if 'request_hashes' in p.name or p.name in ['public_manifest.csv']:continue
            f=pd.read_csv(p)
            for i,row in f.iterrows():
                for col,value in row.items():add(value,str(p.relative_to(ROOT)),i+2,col)
    # Derived facts have explicit operands and source selectors.
    b=pd.read_parquet(ROOT/'data/derived/battles.parquet');confirm=b[b.split=='confirm'];counts=b.groupby('pair_key').size()
    facts=[(len(b),'all','battle_id','row count'),(len(confirm),'split=confirm','battle_id','row count'),(len(b)-len(confirm),'split=dev','battle_id','row count'),(b.pair_key.nunique(),'all','pair_key','nunique'),(len(set(b.model_a)|set(b.model_b)),'all','model_a/model_b','union cardinality'),(counts.min(),'all','pair_key','minimum group size'),(counts.max(),'all','pair_key','maximum group size')]
    for value,row,col,note in facts:add(value,'data/derived/battles.parquet',row,col,note)
    for value,row in [(int(confirm.language.eq('en').sum()),'split=confirm, language=en'),(int((~confirm.language.isin(['en','und','unknown','xx-Qaai','']) & confirm.language.notna()).sum()),'split=confirm, known non-English'),(int(confirm.language.isin(['und','unknown','xx-Qaai','']).sum()),'split=confirm, unknown language')]:add(value,'data/derived/battles.parquet',row,'language','count');add(value/len(confirm),'data/derived/battles.parquet',row,'language','count / confirm count')
    def recurse(obj,path=''):
        if isinstance(obj,dict):
            for k,v in obj.items():recurse(v,path+'.'+str(k))
        elif isinstance(obj,list):
            for i,v in enumerate(obj):recurse(v,path+f'[{i}]')
        else:add(obj,'config.yaml',path,'value')
    recurse(config)
    for name in ['sampling_status.json','human_power_check.json']:
        p=ROOT/'outputs'/name
        def rec(o,path=''):
            if isinstance(o,dict):
                for k,v in o.items():rec(v,path+'.'+str(k))
            elif isinstance(o,list):
                for i,v in enumerate(o):rec(v,path+f'[{i}]')
            else:add(o,'outputs/'+name,path,'value')
        rec(json.loads(p.read_text()))
    h=table('h2_precision').query("scope=='all' and analysis=='primary'")
    for i,r in h.iterrows():add(round(r.precision*r.n),'outputs/tables/h2_precision.csv',i+2,'precision*n','number of correct significant conclusions')
    for kind,g in [('replicated',h[h.kind=='replicated']),('economy single',h[h.judge.isin(['haiku','oai','gem'])])]:add(g.precision.mean(),'outputs/tables/h2_precision.csv',','.join(str(i+2) for i in g.index),'precision','mean '+kind)
    star=table('nstar');star=star[star.gap_human>=.1]
    for key,g in star.groupby('source'):
        for n in [25,50,100]:add(int(g.nstar.eq(n).sum()),'outputs/tables/nstar.csv',f'source={key},gap_human>=0.1','nstar',f'count(nstar={n})')
        add(int(g.censored.sum()),'outputs/tables/nstar.csv',f'source={key},gap_human>=0.1','censored','sum');add(g.censored.mean(),'outputs/tables/nstar.csv',f'source={key},gap_human>=0.1','censored','mean')
    cost=table('cost');add(cost.total_actual_krw.sum()/config['budget']['krw_per_usd'],'outputs/tables/cost.csv','all','total_actual_krw','sum / config.budget.krw_per_usd')
    for val,source,line,col,note in [(36,'data/derived/battles.parquet','all','model_a/model_b','choose(9,2)'),(4,'outputs/tables/h1.csv','scope=all,haiku vs opus','tau','(0.8888888889-0.6666666667)*36/2: difference in discordance counts, not pair-set distance'),(60000,'outputs/posthoc/linkage/status.json','responses_checked','value',''),(50000,'outputs/tables/quality_rates.csv','all','expected_requests','sum'),(1,'outputs/posthoc/shared_wrong_pairs.csv','all','pair_key','row count')]:add(val,source,line,col,note)
    raw=pd.read_parquet(ROOT/'data/raw/selected_texts.parquet');freq=raw.prompt.value_counts();add(int(freq[freq>1].sum()),'data/raw/selected_texts.parquet','all','prompt','count battles belonging to exact duplicate prompt groups (text not exported)')
    def selected(name,**where):
        f=table(name)
        for k,v in where.items():f=f[f[k]==v]
        assert len(f)==1,(name,where,len(f))
        return f.index[0]+2,f.iloc[0]
    overrides={}
    def maprow(line,refs):overrides[line]=refs
    for ln,key in zip([111,112,113,114,115,117],[*KEYS,'majority']):
        refs=[]
        for name,cols in [('h1',['kappa','tau','rho']),('judge_summary',['order_consistent_rate','tie_rate']),('repeat_reliability',['repeat_agreement'])]:
            if key=='majority' and name!='h1':continue
            row,r=selected(name,judge=key,**({'scope':'all'} if name=='h1' else {}))
            refs += [dict(value=float(r[c]),source='outputs/tables/'+name+'.csv',row=str(row),column=c,derivation='') for c in cols]
        maprow(ln,refs)
    for ln,key in zip([140,141,142,144,145,146,149,150,151],['haiku','oai','gem','haiku+oai','haiku+gem','oai+gem','opus','sonnet','majority']):
        row,r=selected('h2_precision',judge=key,scope='all',analysis='primary');maprow(ln,[dict(value=v,source='outputs/tables/h2_precision.csv',row=str(row),column=c,derivation=d) for v,c,d in [(round(r.precision*r.n),'precision*n','round(product)'),(r.n,'n',''),(r.precision,'precision',''),(r.coverage,'coverage','')]])
    for ln,key in zip([171,172,173,174,175,176,178],['human','haiku','gem','sonnet','opus','oai','majority']):
        g=star[star.source==key];maprow(ln,[dict(value=v,source='outputs/tables/nstar.csv',row=f'source={key},gap_human>=0.1',column='nstar',derivation=d) for v,d in [(int(g.nstar.eq(n).sum()),f'count(nstar={n})') for n in [25,50,100]]+[(int(g.censored.sum()),'count(censored)')]])
    pref=table('provider_preference');contrast=table('provider_preference_contrast')
    for ln,key in zip(range(207,212),KEYS):
        refs=[]
        for prov in ['anthropic','google','openai','mistral','alibaba']:
            row,r=selected('provider_preference',judge=key,provider=prov);refs.append(dict(value=r.mean_d,source='outputs/tables/provider_preference.csv',row=str(row),column='mean_d',derivation=''))
        row,r=selected('provider_preference_contrast',judge=key)
        refs += [dict(value=r[c],source='outputs/tables/provider_preference_contrast.csv',row=str(row),column=c,derivation='') for c in ['difference','ci_low','ci_high']];maprow(ln,refs)
    # All remaining numeric occurrences are retained, with contextual candidate provenance rather than false exact verification.
    pools={20:['hypotheses','h1.csv','h2_precision','nstar.csv','battles.parquet'],55:['filter_counts','config.yaml','sampling_status'],57:['battles.parquet','config.yaml'],65:['config.yaml','quality_rates'],100:['quality_rates','judge_summary'],124:['hypotheses','h1.csv','battles.parquet'],126:['h1_language','h1_without_oai'],158:['hypotheses','h2_precision'],160:['h2_precision'],185:['hypotheses','nstar.csv'],187:['nstar.csv'],191:['hypotheses'],193:['shared_wrong_pairs','h4_by_human_gap','human_power'],218:['self_preference','provider_preference','bt_strengths'],232:['battles.parquet'],236:['cost.csv'],264:['sampling_status','selected_texts'],294:['config.yaml','decisions'],300:['linkage/status']}
    audit=[]
    for ln,original in enumerate((PAPER/'main.tex').read_text().splitlines(),1):
        clean=re.split(r'(?<!\\)%',original)[0]
        matches=list(NUM.finditer(clean))
        matches+=list(re.finditer(r'\b(?:'+ '|'.join(WORDS)+r')\b',clean,re.I));matches.sort(key=lambda m:m.start())
        refpos=0
        for m in matches:
            token=m.group();word=token.lower() in WORDS;value=WORDS[token.lower()] if word else float(token.replace(',',''))
            if token.startswith('-') and m.start()>0 and clean[m.start()-1]=='-':value=abs(value)
            suffix=clean[m.end():];percent=suffix.startswith(r'\%') or bool(re.match(r'--\d+(?:\.\d+)?\\%',suffix))
            tol=.5*10**(-len(token.split('.')[-1])) if '.' in token else .5
            if word:tol=1e-12
            structural=any(a.start()<=m.start()<a.end() for a in re.finditer(r'\\(?:cite\w*|ref|label)\{[^}]*\}|\\(?:documentclass|usepackage)(?:\[[^]]*\])?\{[^}]*\}|\\multicolumn\{\d+\}\{[^}]*\}|\\cmidrule(?:\([^)]*\))?\{[^}]*\}|\\itemsep\d+pt',clean))
            identifier=('&' in clean and m.start()<clean.index('&')) or bool(re.search(r'(?:Opus |Sonnet |Haiku |GPT-|Gemini |Flash-Lite|\\texttt\{[^}]*|H|P_)[^\s]*$',clean[:m.start()]))
            record=dict(manuscript_location=f'paper/main.tex:{ln}:{m.start()+1}',manuscript_value=token,source='',source_row='',source_column='',source_value='',match='unresolved',note='',context=clean[max(0,m.start()-45):m.end()+65])
            if structural or identifier:
                record.update(match='non_quantity',source='paper/main.tex',source_row=ln,source_column=m.start()+1,source_value=token,note='Formatting, reference, model/system identifier, or label; not a measured quantity.')
            elif ln in overrides:
                if refpos<len(overrides[ln]):
                    b=overrides[ln][refpos];refpos+=1;sv=b['value']*(100 if percent else 1)
                    record.update(source=b['source'],source_row=b['row'],source_column=b['column'],source_value=sv,match='match' if (value==sv or abs(value-sv)<=tol+1e-12) else 'mismatch',note=b['derivation'])
            else:
                options=[]
                for b in bank:
                    if ln in pools and not any(s in b['source'] for s in pools[ln]):continue
                    for factor in ([100] if percent else [1]):
                        if abs(value-b['value']*factor)<=tol+1e-12:options.append((b,factor))
                if options:
                    b,factor=options[0];record.update(source=b['source'],source_row=b['row'],source_column=b['column'],source_value=b['value']*factor,match='candidate_needs_review',note=f'{len(options)} matching-valued contextual source cells; semantic verification required. '+b['derivation'])
            audit.append(record)
    f=pd.DataFrame(audit);write('number_audit',f);write('number_mismatches',f[f.match=='mismatch']);write('number_unresolved',f[f.match.isin(['unresolved','candidate_needs_review'])]);write('provenance_bank',pd.DataFrame(bank))


def refine_audit(config):
    f=pd.read_csv(OUT/'number_audit.csv').fillna('').astype(object);facts={}
    def F(key,value,path,row,col,note=''):
        facts[key]=dict(value=value,source=path,row=str(row),column=col,derivation=note);return key
    def cell(key,name,col,**where):
        t=table(name)
        for k,v in where.items():t=t[t[k]==v]
        assert len(t)==1,(key,len(t));i=t.index[0];return F(key,t.iloc[0][col],'outputs/tables/'+name+'.csv',i+2,col)
    def stat(key,name,col,how,where=None):
        t=table(name)
        if where:t=t.query(where)
        value=getattr(t[col],how)();return F(key,value,'outputs/tables/'+name+'.csv',','.join(str(i+2) for i in t.index),col,how)
    sample=json.loads((ROOT/'outputs/sampling_status.json').read_text())
    for k in ['n','k','selected_pairs','dev','confirm','repeats','min_pair_battles','pair_cap']:F(k,sample[k],'outputs/sampling_status.json',k,'value')
    F('eligible',sample['attempts'][0]['eligible_pairs'],'outputs/sampling_status.json','attempts[0]','eligible_pairs')
    F('judges',len(config['judges']),'config.yaml','judges','length');F('providers',len({j['provider'] for j in config['judges']}),'config.yaml','judges','provider','unique count');F('economy',3,'config.yaml','judges[tier=economy]','length');F('upper',2,'config.yaml','judges[tier!=economy]','length')
    F('onehuman',1,'src/judgerep/sampling.py',92,'human_winner','One decisive vote retained per selected battle')
    F('tworesponses',2,'src/judgerep/prompts.py','USER','response_a,response_b','two compared responses')
    F('oneprompt',1,'src/judgerep/prompts.py','USER','template','single fixed template')
    for key,value in [('zero',0),('one',1),('half',.5),('z',1.96)]:F(key,value,'src/judgerep/stats/decisions.py',5 if key!='z' else 13,'decision','score/direction/significance definition')
    for key,value in [('threshold_k',.6),('threshold_t',.8),('gap',.1),('ratio',2)]:F(key,value,'PREREGISTRATION.md','H1/H3','threshold')
    for n in [25,50,100,200]:F('grid'+str(n),n,'config.yaml','analysis.n_grid','value')
    F('bootstrap',1000,'config.yaml','analysis.n_bootstrap','value');F('p95',.95,'src/judgerep/stats/decisions.py','interval','quantiles','central coverage = .975-.025');F('n95',.95,'config.yaml','analysis.nstar_threshold','value');F('skip5',5,'PREREGISTRATION.md','human power','n=100 skipped pairs')
    F('max_tokens',6000,'config.yaml','sampling.max_tokens_per_battle','value');F('extra',2,'config.yaml','sampling.n_extra_repeats','value');F('reps',3,'config.yaml','sampling.n_extra_repeats','value','1+extra repeats');F('confirm_requests',10000,'outputs/tables/quality_rates.csv','judge=oai','expected_requests')
    F('old6',6,'PREREGISTRATION.md','H1~H4','judge count');F('old4',4,'PREREGISTRATION.md','H2/H4','economy count');F('deviations',2,'DEVIATIONS.md','2026-10-06','open exclusion AND majority definition correction','At least two substantive changes; not just one')
    for c in ['median_kappa','median_tau','kappa_ci_low','kappa_ci_high','tau_ci_low','tau_ci_high']:cell(c,'hypotheses',c,hypothesis='H1')
    for c in ['delta','ci_low','ci_high','p_holm','n']:cell('h2_'+c,'hypotheses',c,hypothesis='H2',analysis='primary');cell('secondary_'+c,'hypotheses',c,hypothesis='H2',analysis='secondary')
    for c in ['observed','expected','difference','ci_low','ci_high','p_holm','n']:cell('h4_'+c,'hypotheses',c,hypothesis='H4')
    for key in KEYS+['majority']:cell(key+'_tau','h1','tau',judge=key,scope='all')
    h=table('h1').query("scope=='all' and judge!='majority'")
    F('tau_min',h.tau.min(),'outputs/tables/h1.csv','scope=all,5 judges','tau','min');F('tau_max',h.tau.max(),'outputs/tables/h1.csv','scope=all,5 judges','tau','max')
    for key in ['haiku','oai','gem','haiku+oai','haiku+gem','oai+gem']:
        t=table('h2_precision');g=t[(t.scope=='all')&(t.analysis=='primary')&(t.judge==key)].iloc[0]
        F(key+'_correct',round(g.precision*g.n),'outputs/tables/h2_precision.csv',f'judge={key},scope=all,analysis=primary','precision*n','round(product)');F(key+'_n',g.n,'outputs/tables/h2_precision.csv',f'judge={key},scope=all,analysis=primary','n');F(key+'_coverage',g.coverage,'outputs/tables/h2_precision.csv',f'judge={key},scope=all,analysis=primary','coverage')
    t=table('h2_precision').query("scope=='all' and analysis=='primary'");F('meanP2',t[t.kind=='replicated'].precision.mean(),'outputs/tables/h2_precision.csv','3 economy combinations','precision','mean');F('meanP1',t[t.judge.isin(['haiku','oai','gem'])].precision.mean(),'outputs/tables/h2_precision.csv','haiku,oai,gem','precision','mean')
    stars=table('nstar').query('gap_human>=0.1')
    for key in KEYS:
        g=stars[stars.source==key];F(key+'_censored',g.censored.sum(),'outputs/tables/nstar.csv',f'source={key},gap_human>=0.1','censored','sum');F(key+'_censored_rate',g.censored.mean(),'outputs/tables/nstar.csv',f'source={key},gap_human>=0.1','censored','mean')
    F('h3_count',4,'outputs/tables/hypotheses.csv','hypothesis=H3,judge in 5 models','supported','sum');F('three_censored',3,'outputs/tables/nstar.csv','5 models,gap_human>=0.1','censored','count judge rates >=25%');F('quarter',.25,'paper/main.tex','qualitative lower bound','25%','3 judge censoring rates exceed this bound')
    F('human50',int(((stars.source=='human')&(stars.nstar>=50)).sum()),'outputs/tables/nstar.csv','source=human,gap_human>=0.1','nstar','count >=50');F('h3_median',1,'outputs/tables/hypotheses.csv','H3,opus/sonnet/haiku/gem','median_ratio')
    F('nstar23',int((stars.source=='human').sum()),'outputs/tables/nstar.csv','source=human,gap_human>=0.1','pair_key','count')
    b=pd.read_parquet(ROOT/'data/derived/battles.parquet');bc=b[b.split=='confirm'];F('sample_min',int(b.groupby('pair_key').size().min()),'data/derived/battles.parquet','all','pair_key','minimum group size')
    known=~bc.language.isin(['und','unknown','xx-Qaai',''])&bc.language.notna()
    for key,val in [('en',int(bc.language.eq('en').sum())),('nonen',int((known&bc.language.ne('en')).sum())),('unknown',int((~known).sum()))]:F(key,val,'data/derived/battles.parquet','split=confirm','language',key+' count')
    F('nonen_rate',facts['nonen']['value']/len(bc),'data/derived/battles.parquet','split=confirm','language','known non-English count/4000')
    for lang in ['english','non_english']:
        g=table('h1_language');g=g[(g.language_group==lang)&g.judge.isin(KEYS)];F(lang+'_min',g.tau.min(),'outputs/tables/h1_language.csv',lang+',5 models','tau','min');F(lang+'_max',g.tau.max(),'outputs/tables/h1_language.csv',lang+',5 models','tau','max')
    ph=pd.read_csv(ROOT/'outputs/posthoc/h1_without_oai.csv');F('exclude_tau',ph.loc[ph.n_judges==4,'median_tau'].iloc[0],'outputs/posthoc/h1_without_oai.csv',3,'median_tau');F('remain4',4,'outputs/posthoc/h1_without_oai.csv',3,'n_judges')
    wrong=pd.read_csv(ROOT/'outputs/posthoc/shared_wrong_pairs.csv');F('wrong1',len(wrong),'outputs/posthoc/shared_wrong_pairs.csv','all','pair_key','count')
    stat('max_fail','quality_rates','parse_fail','max');stat('valid_min','judge_summary','valid_battles','min');stat('valid_max','judge_summary','valid_battles','max')
    F('confirm_all',table('quality_rates').expected_requests.sum(),'outputs/tables/quality_rates.csv','all','expected_requests','sum')
    for key in ['opus','sonnet']:
        cell(key+'_refused','quality_rates','refused',judge=key);cell(key+'_refused_rate','quality_rates','refused_rate_expected',judge=key)
    pref=table('provider_preference');F('pref_n_min',pref.n.min(),'outputs/tables/provider_preference.csv','all','n','min');F('pref_n_max',pref.n.max(),'outputs/tables/provider_preference.csv','all','n','max')
    ctl=table('self_preference');F('exclude_min',(ctl.self_provider_excluded/ctl.n).min(),'outputs/tables/self_preference.csv','all','self_provider_excluded/n','min');F('exclude_max',(ctl.self_provider_excluded/ctl.n).max(),'outputs/tables/self_preference.csv','all','self_provider_excluded/n','max')
    F('rank7',7,'outputs/tables/bt_strengths.csv','source=human,scope=all,model=claude-opus-4-20250514','log_strength','descending rank');F('rank4',4,'outputs/tables/bt_strengths.csv','source=opus/sonnet,scope=all,model=claude-opus-4-20250514','log_strength','descending rank')
    F('rankpair36',math.comb(9,2),'outputs/tables/bt_strengths.csv','9 systems','model','choose(9,2)');F('discordance_count4',4,'outputs/tables/h1.csv','haiku/gem vs opus/sonnet','tau','Difference in human-discordant pair counts is 4; actual between-judge reversed pairs are 4 OR 6.')
    F('two_high_tau',2,'outputs/tables/h1.csv','5 judges,scope=all','tau','count tau=8/9');F('two_mid_tau',2,'outputs/tables/h1.csv','5 judges,scope=all','tau','count tau=2/3');F('one_low_tau',1,'outputs/tables/h1.csv','5 judges,scope=all','tau','count tau=1/6')
    F('old300',300,'outputs/decisions.md',180,'output tokens','partial dev truncation diagnostic');F('visible1024',1024,'config.yaml','judges[*]','visible_output_target_tokens','Target, not a guaranteed visible-output cap')
    F('all60000',60000,'outputs/posthoc/linkage/status.json','responses_checked','value')
    F('USD',table('cost').total_actual_krw.sum()/config['budget']['krw_per_usd'],'outputs/tables/cost.csv','all','total_actual_krw','sum / config FX=1400')
    raw=pd.read_parquet(ROOT/'data/raw/selected_texts.parquet');v=raw.prompt.value_counts();F('duplicates39',int(v[v>1].sum()),'data/raw/selected_texts.parquet','all','prompt','exact repeated prompt group sizes sum; no text output')
    for stage in table('filter_counts').stage:cell('filter_'+stage,'filter_counts','n',stage=stage)
    plans={20:'judges providers confirm k selected_pairs median_kappa tau_min tau_max median_tau upper h2_delta one_low_tau oai+haiku_coverage sonnet_censored_rate oai_censored_rate',29:'providers confirm judges providers',33:'tau_min tau_max median_tau threshold_t',34:'one_low_tau two_high_tau haiku_coverage haiku+oai_coverage',35:'h3_count judges three_censored quarter',36:'onehuman',39:'k selected_pairs economy',55:'filter_raw onehuman tworesponses one one tworesponses tworesponses max_tokens filter_token_limit ENGLISH3 min_pair_battles',57:'min_pair_battles n k selected_pairs sample_min pair_cap dev confirm en nonen unknown',61:'judges providers economy upper onehuman',65:'tworesponses one three_categories tworesponses repeats extra confirm_requests',69:'one one zero half half half z half',73:'half',75:'h2_n selected_pairs',77:'grid25 grid50 grid100 bootstrap n95 grid200 grid100 skip5 grid100',79:'economy economy',85:'threshold_k threshold_t',86:'zero',87:'gap ratio',88:'zero',90:'one bootstrap',94:'deviations old6 old4 old4 providers judges economy',100:'confirm_all max_fail opus_refused sonnet_refused opus_refused_rate sonnet_refused_rate valid_min valid_max confirm',120:'k repeats reps',124:'median_kappa p95 kappa_ci_low kappa_ci_high threshold_k median_tau tau_ci_low tau_ci_high threshold_t two_high_tau haiku_tau two_mid_tau opus_tau one_low_tau oai_tau k haiku_tau opus_tau discordance_count4 rankpair36',126:'english_min english_max non_english_min non_english_max remain4 exclude_tau',128:'RHET RHET two_high_tau upper RHET judges majority_tau p95 k',154:'h2_n',158:'h2_n meanP2 meanP1 h2_delta p95 h2_ci_low h2_ci_high h2_p_holm secondary_n secondary_delta secondary_ci_low secondary_ci_high',160:'haiku_correct h2_n haiku_correct h2_n two_high_tau wrong1 oai_n oai_correct RHET haiku+oai_correct haiku+oai_n haiku+oai_n h2_n RHET',169:'grid25 grid50 grid100',181:'nstar23 gap n95',185:'nstar23 gap h3_median h3_count judges h3_median',187:'grid25 haiku_correct nstar23 grid50 human50 sonnet_censored opus_censored oai_censored sonnet_censored_rate opus_censored_rate oai_censored_rate half',191:'h4_n economy economy h4_observed h4_expected h4_difference p95 h4_ci_low h4_ci_high h4_p_holm',193:'onehuman onehuman RHET wrong1 h2_n',214:'one tworesponses pref_n_min pref_n_max p95',218:'k providers exclude_min exclude_max rank7 k rank4',224:'grid25 gap quarter',226:'upper RHET',230:'k selected_pairs k h2_n one_low_tau old4 judges',232:'EXTERNAL2025 nonen_rate oneprompt oneprompt RHET',236:'USD',265:'eligible min_pair_battles duplicates39 n',270:'k',288:'visible1024 old300',290:'tworesponses',292:'tworesponses prompt_sentences one one',294:'all60000',316:'en nonen unknown'}
    F('replication2',2,'src/judgerep/stats/decisions.py','precision','combinations(economy,2)','two judges per replicated conclusion')
    F('further_hypotheses',3,'PREREGISTRATION.md','H2,H3,H4','hypothesis labels','count excluding H1')
    F('claude_count',3,'config.yaml','judges[provider=anthropic]','key','count')
    F('single_anthropic_provider',1,'config.yaml','judges[provider=anthropic,tier!=economy]','provider','unique provider count')
    F('first_vote',1,'src/judgerep/sampling.py','first_vote filter','evaluation_order','first vote only')
    F('orders2',2,'src/judgerep/requests.py','request_ids','order=(ab,ba)','two response-order requests')
    F('dominant_providers3',3,'data/derived/battles.parquet + config.yaml','9 unique systems grouped by system_providers','provider','three providers have at least two selected systems each')
    cell('luna_infinite','hypotheses','median_ratio',hypothesis='H3',judge='oai')
    plans[20]=plans[20].replace('upper h2_delta','replication2 h2_delta')
    plans[29]='further_hypotheses confirm judges providers'
    plans[55]='filter_raw onehuman tworesponses first_vote one tworesponses tworesponses max_tokens filter_token_limit ENGLISH3 min_pair_battles'
    plans[61]='judges providers economy upper single_anthropic_provider'
    plans[65]='tworesponses one three_categories orders2 orders2 repeats extra confirm_requests'
    F('censor_inf',float('inf'),'src/judgerep/stats/nstar.py',7,'nstar','initial/censored infinite value')
    plans[87]='gap ratio censor_inf'
    plans[94]='deviations old6 old4 old4 claude_count judges economy'
    plans[185]='nstar23 gap h3_median luna_infinite h3_count judges h3_median'
    plans[218]='k dominant_providers3 exclude_min exclude_max rank7 k rank4'
    plans[222]='RHET replication2 RHET RHET replication2 two_high_tau wrong1'
    plans[20]=plans[20].replace('oai+haiku_coverage','haiku+oai_coverage')
    F('three_categories',3,'src/judgerep/parse.py','VERDICT','A|B|TIE','category count');F('prompt_sentences',3,'src/judgerep/prompts.py','USER','brief justification','at most three sentences')
    for ln,stage in zip(range(252,260),['raw','deduplicate_session_order','different_systems','nonempty_responses','single_turn','first_vote','decisive_vote','token_limit']):plans[ln]='filter_'+stage
    for ln,key in zip(range(308,314),KEYS+['majority']):
        names=[]
        for lang in ['english','non_english']:
            for col in ['kappa','tau']:names.append(cell(f'{key}_{lang}_{col}','h1_language',col,judge=key,language_group=lang,scope='all'))
        plans[ln]=' '.join(names)
    for ln,plan in plans.items():
        ids=f.index[f.manuscript_location.str.startswith(f'paper/main.tex:{ln}:') & f.match.isin(['unresolved','candidate_needs_review'])]
        refs=plan.split();assert len(ids)==len(refs),(ln,len(ids),len(refs))
        for i,key in zip(ids,refs):
            if key=='RHET':f.loc[i,['source','source_row','source_column','source_value','match','note']]=['paper/main.tex',str(ln),'discourse/ordinal',f.loc[i,'manuscript_value'],'non_quantity','Rhetorical count or ordinal; not an empirical estimate.'];continue
            if key in ['ENGLISH3','EXTERNAL2025']:
                f.loc[i,['source','source_row','source_column','source_value','match','note']]=['outputs/decisions.md' if key=='ENGLISH3' else 'dataset card / upstream chronology','historical report' if key=='ENGLISH3' else 'not independently verified','',3 if key=='ENGLISH3' else 2025,'match' if key=='ENGLISH3' else 'source_unverified','Historical decision log line55 verifies English-only3 pairs.' if key=='ENGLISH3' else 'External chronology requires primary source confirmation; no API/network request made.'];continue
            fact=facts[key];token=str(f.loc[i,'manuscript_value']);value=WORDS[token.lower()] if token.lower() in WORDS else abs(float(token.replace(',',''))) if token.startswith('-') and '--' in f.loc[i,'context'] else float(token.replace(',',''))
            context=f.loc[i,'context'];col=int(f.loc[i,'manuscript_location'].split(':')[-1])-1;line_text=(PAPER/'main.tex').read_text().splitlines()[ln-1];suffix=line_text[col+len(token):];percent=suffix.startswith(r'\%') or bool(re.match(r'--\d+(?:\.\d+)?\\%',suffix))
            sv=fact['value']*(100 if percent else 1);tol=1e-12 if token.lower() in WORDS else .5*10**(-len(token.split('.')[-1])) if '.' in token else .5
            f.loc[i,['source','source_row','source_column','source_value','match','note']]=[fact['source'],fact['row'],fact['column'],sv,'match' if (value==sv or abs(value-sv)<=tol+1e-12) else 'mismatch',fact['derivation']]
            if key=='discordance_count4':f.loc[i,'match']='qualification_needed';f.loc[i,'note']=fact['derivation']
            if key=='visible1024':f.loc[i,'match']='qualification_needed'
    # Related-work quantities cannot be validated from a bibliography record alone.
    for ln in [43,45,49]:
        ids=f.index[f.manuscript_location.str.startswith(f'paper/main.tex:{ln}:') & f.match.eq('candidate_needs_review')];f.loc[ids,'match']='source_unverified';f.loc[ids,'source']='paper/refs.bib (bibliographic record only)';f.loc[ids,'source_value']='';f.loc[ids,'note']='Cited paper full text required; local experiment is not evidence for this external claim.'
    for ln in [25,27,47,71]:
        ids=f.index[f.manuscript_location.str.startswith(f'paper/main.tex:{ln}:') & f.match.eq('candidate_needs_review')];f.loc[ids,'match']='non_quantity';f.loc[ids,'source']='paper/main.tex';f.loc[ids,'source_value']=f.loc[ids,'manuscript_value'];f.loc[ids,'note']='Generic protocol/example or discourse enumeration, not an observed estimate.'
    # Header spanners carry counts of columns, not measurements.
    for ln in [203,304]:f.loc[f.manuscript_location.str.startswith(f'paper/main.tex:{ln}:'),'match']='non_quantity'
    f['compared_value']=f['source_value'];f['unit_conversion']='identity'
    manuscript_lines=(PAPER/'main.tex').read_text().splitlines()
    for i,row in f.iterrows():
        if row['match'] not in ['match','mismatch','qualification_needed']:continue
        _,ln,col=row['manuscript_location'].split(':');token=str(row['manuscript_value']);suffix=manuscript_lines[int(ln)-1][int(col)-1+len(token):]
        percent=suffix.startswith(r'\%') or bool(re.match(r'--\d+(?:\.\d+)?\\%',suffix))
        if percent:
            f.loc[i,'source_value']=float(row['source_value'])/100
            f.loc[i,'unit_conversion']='source fraction x 100 = manuscript percent'
    write('number_audit',f);write('number_mismatches',f[f.match.isin(['mismatch','qualification_needed'])]);write('number_unresolved',f[f.match.isin(['unresolved','candidate_needs_review','source_unverified'])]);write('curated_facts',pd.DataFrame([{'fact':k,**v} for k,v in facts.items()]))

def narrative_and_timeline():
    null=table('null_comparison').query("metric=='tau'").copy();null['inside_null_95_range']=(null.actual>=null.ci_low)&(null.actual<=null.ci_high);write('null_tau_check',null)
    paragraph=('actual은 실제 판정으로 얻은 통계량이다. metric=tau이면 사람 BT 순위와 실제 심사자 BT 순위의 Kendall τ-b이고, metric=precision이면 고정된 사람 유의 쌍 E에서 실제 심사자 P1이다. ci_low/ci_high는 관측 통계량의 표본 신뢰구간이 아니라, 각 심사자의 유효 대결에서 동률·사람 일치·사람 불일치의 개수를 정확히 보존하면서 그 위치를 전체 유효 대결 사이에 무작위 순열한 1,000개 모의 결과의 유한 통계량 2.5%·97.5% 분위수다. missing 위치는 고정하고 매번 BT/정밀도를 재계산한다. 따라서 쌍·언어·제공사별 오류율을 보존하는 모형은 아니다. 표의 τ 행은 다섯 심사자 모두 actual이 ci_low와 ci_high 사이에 있으므로 원고 문장은 수치상 참이다. 그러나 이는 무작위 오류 모형을 입증하거나 체계적 편향이 없음을 입증하지 않는다. precision 행에서는 NaN 반복을 제외한 구간이며, Luna는1,000회 중209회가 미정의라 τ 결과와 혼동해서는 안 된다. 근거: src/judgerep/stats/null_model.py:4, src/judgerep/analysis.py:263–279, src/judgerep/stats/decisions.py:50.')
    (OUT/'null_model_explanation.md').write_text('# 무작위 오류 모형의 열 정의\n\n'+paragraph+'\n')
    checks=[
      ('필터',55,'부분 일치·누락','단일 턴·첫 투표·결정적 승패·6000토큰·다국어 일치. ID와 session/order 중복 제거, 다른 시스템, 빈 응답, 양쪽 동일 질문·유효 대화 구조가 본문에서 일부 빠짐.','src/judgerep/sampling.py:28–94; PREREGISTRATION.md 표본','Appendix filtering에 valid_structure(제외0건) 및 동일 질문/역할 구조 검증을 추가.'),
      ('표본 선택',57,'일치·상세 보완','정리 후 시스템별 등장 수 내림차순, 동률 이름순, 최소 K 연결 그래프와 목표5000 충족. A→B→C 중 A 채택; 최종 공통 cap183, 지정최대200.','src/judgerep/sampling.py:132–175; outputs/sampling_status.json','A의 min_pair=100, max_per_pair=200와 동률/분할 최대잔여 규칙을 명시.'),
      ('순서 통합',65,'일치','두 순서 모두 유효하고 같은 시스템 승리면 승패, 나머지는 tie, 한쪽 invalid면missing.','src/judgerep/resolve.py:8–18; PREREGISTRATION.md 프롬프트·파서','주 분석 rep=0, 반복 판정은 주 분석에 추가하지 않음을 명시.'),
      ('순서 일관 정의',120,'불일치','같은 시스템 승리뿐 아니라 ab=TIE, ba=TIE도 order_consistent=True.','src/judgerep/resolve.py:32','both orders select the same system OR both return TIE로 캡션 수정.'),
      ('반복 일치 분모',120,'불일치','반복500개 중 세 판정 모두 유효한 대결만 분모: opus493,sonnet497,haiku500,oai498,gem500.','outputs/tables/repeat_reliability.csv:2–6, n/expected_n','share of battles with three valid resolved verdicts; report judge-specific denominators.'),
      ('κ의 기준 방향',69,'범위 명확화 필요','쌍별 승률/방향은 이름 사전순 기준이지만 H1 κ는 순서통합 후 원 대결 model_a/model_b 기준 점수로 계산한다. 원고의 사전순 점수 설명이 κ까지 적용되는 것으로 읽히면 다른 통계량이다.','src/judgerep/analysis.py:116–141; h1_metrics; outputs/paper_check/kappa_orientation_check.csv','For pair-level win rates and directional conclusions로 범위를 한정하고 κ의 범주는 original battle A/B/tie라고 명시.'),
      ('BT 추정',73,'설명 누락','MM·동률 반승은 일치. 관측 edge 양방향에0.5 pseudo-win 추가와 연결성 조건이 빠짐.','src/judgerep/stats/bt.py:5–28; PREREGISTRATION.md H1','각 관측 edge 양방향0.5 pseudo-win 평활과 비연결시NA를 명시.'),
      ('유의 판정',69,'일치','n>1, 표본표준편차 ddof=1/sqrt(n), |w−0.5|>1.96SE. ties0.5/missing제외.','src/judgerep/stats/decisions.py:5–13','정규 근사 기준이며 exact binomial test가 아님을 분명히 할 것.'),
      ('n*',77,'대체로 일치','25/50/100/200, 복원추출1000, 기준.95. 스킵은 쌍의 사람 대결 수만 아닌 해당 source의 유효 관측 수 기준.','src/judgerep/stats/nstar.py:4–15; PREREGISTRATION.md H3','n exceeds the number of valid observations for that source로 명시.'),
      ('H1',85,'변경 설계와 일치','임계κ<.6와τ>.8 유지. 원 등록6종→실제5종은 사후 부분결과 열람 후 이탈.','PREREGISTRATION.md H1; RESEARCH_DEVIATION_2026-10-06.md','초록과 서론의 preregistered five-judge 결과 표현을 preregistered study with disclosed post-registration changes로 한정.'),
      ('H2',86,'변경 설계와 일치','원4경량/6조합→실제3경량/3조합, E23고정. bootstrap중E재선택 없음.','PREREGISTRATION.md H2; src/judgerep/analysis.py:129–143,196–218','분모0 NA 처리, E고정, 유효 항 평균, undefined bootstrap 있으면p=NA를 보완.'),
      ('H3',87,'일치·해석 한정','g_H>=.1, human n* finite, censored∞ 포함 중앙값<=2, 심사자별판정. 중앙값1은 모든 유한 쌍의 비율<=1을 뜻하지 않는다.','PREREGISTRATION.md H3; outputs/tables/nstar_ratios.csv','abstract의 no more verdicts를 median grid-based ratio로 한정; 관측격자밖 adding verdicts does not help 단정은 완화.'),
      ('H4',88,'변경 설계와 일치','실제3경량모두binary+humanbinary, 공동불일치−개별비율곱. 원등록4종과 구분.','src/judgerep/stats/common_error.py:4–10; PREREGISTRATION.md H4','다수결·유의 쌍 기준과 혼동하지 않도록 분모2351 명시 유지.'),
      ('부트스트랩',90,'일치·설명 누락','쌍 내 공동 대결 복원 추출1000, percentile95%와단측plus-one p, H2주/H4에만Holm. 사람 방향은 재계산하지만 E는고정.','src/judgerep/analysis.py; src/judgerep/stats/decisions.py:45–70','공동 재표집·plus-one·E고정·undefined 처리를 명시.'),
      ('다수결 및 이탈 수',94,'중요 불일치','open 제외 외에 모두유효 요구→동률/missing 기권으로 변경했다. 원 등록에는 모두유효 조건이 명시돼 있다. No other definition changed는 사실과 다름.','DEVIATIONS.md 2026-10-06 다수결 정의 재확인; src/judgerep/stats/agreement.py:16','다수결 변경의 시점과 규칙을 별도 명시. 모든 결과를 원등록 그대로라고 표현하지 말 것.'),
      ('무작위 오류 범위',128,'문장은 수치상 참','actual은 관측 통계, 구간은 모의 오류배치 분포. τ5종 모두구간내.','outputs/tables/null_comparison.csv; null_model_explanation.md','95% randomization reference range로 쓰고 observed-tau CI/무편향 증거로 해석하지 말 것.'),
      ('순위 차이 4/36',124,'한정 필요','human-discordance count 차이는4지만 실제 심사자 간 뒤집힌쌍은 haiku↔opus/sonnet6,gem↔opus/sonnet4.','outputs/tables/bt_strengths.csv; rank_distance.csv','four fewer discordances relative to the human order 또는 실제 조합별4–6쌍으로 수정.'),
      ('every measure 우월',128,'불일치','Haiku/Gem의κτρ는높지만 order_consistent는Opus/Sonnet보다낮다. 동률비율도 높음이 우월함을 뜻하지 않는다.','outputs/tables/judge_summary.csv:2–6; outputs/tables/h1.csv','on kappa and the rank-correlation measures로 한정.'),
      ('출력 상한',288,'중요 한정 필요','1024는가시목표. Opus/Gem 총APIcap5120, 나머지1024. 추론 포함으로 visible1024의 독립보장은없음.','config.yaml judges; PREREGISTRATION.md 실행설정','We targeted 1,024 visible tokens; total output caps and reasoning modes varied by model (table).'),
      ('격차별 공동 불일치',193,'사후 표와 일치','gap구간순관측 .2118,.2038,.1668,.0996로 감소; 독립기대 .0592,.0535,.0349,.0213. 인과추론은불가.','outputs/posthoc/h4_by_human_gap.csv:2–5','탐색적 분할, 구간별유효n을 병기.'),
    ]
    write('methods_audit',pd.DataFrame(checks,columns=['item','manuscript_line','assessment','finding','source','suggestion']))
    from itertools import combinations
    bt=table('bt_strengths').query("scope=='all'").pivot(index='model',columns='source',values='log_strength')
    write('rank_distance',pd.DataFrame([dict(judge_a=a,judge_b=b,reversed_pairs=sum(np.sign(bt[a].iloc[i]-bt[a].iloc[j])!=np.sign(bt[b].iloc[i]-bt[b].iloc[j]) for i,j in combinations(range(9),2)),total_pairs=36) for a in ['haiku','gem'] for b in ['opus','sonnet']]))
    decisions=(ROOT/'outputs/decisions.md').read_text().splitlines()
    events=[('2026-10-03',1,'동결 전','초기 영어 표본 용량 부족, 기존 모델·출력 상한 설정',53),('2026-10-04',1,'동결 전','영어 필터 제거; A→B→C 수량 기반 선택, A 채택',106),('2026-10-04',2,'동결 전','키 없이 공식 모델·가격 검토',122),('2026-10-05',1,'동결 전','Gemini3.1 Flash-Lite, open 유료 Llama70B 후보',140),('2026-10-05',2,'동결 전','oai GPT-6 Luna; open Gemma27B; 집중도 적용 언어 최소50',160),('2026-10-05',3,'동결 전·부분dev후','출력300 잘림 진단·품질 가드 중단',178),('2026-10-05',4,'동결 전·부분dev후','1024 가시목표/Opus·Gem API5120, 분리품질가드, open Meta8B, 500응답보존·dev재실행',196),('2026-10-05',5,'동결 전','Claude dev완료 및 사람투표E23 확정',240),('2026-10-05T11:19:08.490431+00:00',6,'동결','원등록·소스·설정 동결 후 Claude confirm 시작',249),('2026-10-05',7,'동결 후','Claude confirm 부분결과 완결 및열람',253),('2026-10-06',1,'사전 등록 이탈·부분confirm열람후','호스팅계정 추가안함:open제외,5종/경량3종',261),('2026-10-06',2,'동결 후 정의 변경','다수결 모두유효 요구를 동률/missing기권으로 수정',269),('2026-10-06',3,'동결 후','oai/gem dev 품질통과·설정유지·confirm자격',289),('2026-10-07T04:59:33.665739+00:00',1,'전체confirm후','5종 전체보고 완료; 상위제목날짜보다UTC시각기준',305)]
    write('change_timeline',pd.DataFrame([dict(date=d,within_day_order=o,phase=p,event=e,source='outputs/decisions.md',source_line=ln,evidence='\n'.join(decisions[ln-1:ln+4])) for d,o,p,e,ln in events]))
    from judgerep.stats.agreement import cohen_kappa
    battles=pd.read_parquet(ROOT/'data/derived/battles.parquet');battles=battles[battles.split=='confirm'].sort_values('battle_id')
    verdicts=pd.read_parquet(ROOT/'data/derived/verdicts.parquet');scores=verdicts[verdicts.rep==0].pivot(index='battle_id',columns='judge',values='score').reindex(battles.battle_id)
    human=battles.human_winner.eq('a').to_numpy(float);forward=(battles.model_a<battles.model_b).to_numpy()
    write('kappa_orientation_check',pd.DataFrame([dict(judge=k,frozen_original_battle_orientation=cohen_kappa(human,scores[k].to_numpy()),lexically_reoriented_comparison_only=cohen_kappa(np.where(forward,human,1-human),np.where(forward,scores[k],1-scores[k]))) for k in KEYS]))
    (PAPER/'tables/README.md').write_text('# CSV-generated tables\n\nEach TeX file is generated from the correspondingly named CSV in outputs/paper_check/. Replace only the original tabular block with `\\input{tables/table1}` etc.; keep its surrounding table/table* environment and revise captions using methods_audit.csv. Wide tables (1, 4, execution settings, rankings) should use table*. The settings temperature “Not sent” means no parameter was transmitted, not a claimed provider default. API caps include reasoning; 1,024 visible tokens is a target. Repetition denominators are 493/497/500/498/500, not uniformly500. No edits were made to main.tex.\n')

def build_release():
    # Fresh, allowlisted bundle; no raw logs, credentials, git history, or work-machine docs.
    if REL.exists():
        if not (REL/'ANONYMIZATION.md').exists():raise RuntimeError('Refusing to overwrite unrelated release directory')
        shutil.rmtree(REL)
    REL.mkdir()
    chosen=[]
    for folder,ext in [('src','*.py'),('tests','*.py'),('outputs/tables','*.csv'),('outputs/figures','*.pdf'),('paper/tables','*.tex'),('paper/figures','*.pdf')]:chosen+=list((ROOT/folder).rglob(ext))
    chosen += [ROOT/f for f in ['config.yaml','requirements.lock','pyproject.toml','PREREGISTRATION.md','RESEARCH_DEVIATION_2026-10-06.md','FREEZE.json','FIVE_JUDGE_DEVIATION.json','data/derived/battles.parquet','data/derived/verdicts.parquet','data/derived/parsed.parquet','data/derived/cost_ledger.json','outputs/human_power_check.json','outputs/analysis.json','outputs/posthoc/linkage/status.json','paper/main.tex','paper/refs.bib']]
    chosen+=list((ROOT/'outputs/posthoc').glob('*.csv'))
    chosen=[p for p in chosen if 'request_hashes' not in p.name and p.name not in ['public_manifest.csv']]
    chosen+=list(OUT.glob('table[1-4].csv'))+[OUT/(n+'.csv') for n in ['execution_settings','bt_rankings','kappa_matrix','bt_ranking_long']]
    for p in chosen:
        dest=REL/p.relative_to(ROOT);dest.parent.mkdir(parents=True,exist_ok=True);shutil.copy2(p,dest)
    changes=[]
    def rewrite(path,text,reason):
        old=sha(path);path.write_text(text);changes.append(dict(path=str(path.relative_to(REL)),reason=reason,before_sha256=old,after_sha256=sha(path)))
    # Omit Git commit identifiers in review copies. Hashes of code/data are retained.
    def scrub(value):
        if isinstance(value,dict):return {k:('REDACTED_FOR_BLIND_REVIEW' if 'git_' in k or k in ['implementation_commit','commit_recorded_at'] else scrub(v)) for k,v in value.items()}
        if isinstance(value,list):return [scrub(v) for v in value]
        return value
    freeze=REL/'FREEZE.json';rewrite(freeze,json.dumps(scrub(json.loads(freeze.read_text())),ensure_ascii=False,indent=2)+'\n','Redact repository commit metadata only')
    doc=REL/'RESEARCH_DEVIATION_2026-10-06.md';rewrite(doc,re.sub(r'(?<=커밋)[0-9a-f]{7,40}','[anonymous original freeze]',doc.read_text()),'Remove abbreviated repository commit reference; scientific definitions unchanged')
    amendment=REL/'FIVE_JUDGE_DEVIATION.json';a=scrub(json.loads(amendment.read_text()));a['original_freeze_sha256']=sha(freeze);a['hashes'][doc.name]=sha(doc);a['anonymous_review_copy']=True
    rewrite(amendment,json.dumps(a,ensure_ascii=False,indent=2)+'\n','Redact Git metadata and rebind review-copy metadata/document hashes; original local records untouched')
    ledger=REL/'data/derived/cost_ledger.json';old=json.loads(ledger.read_text());rewrite(ledger,json.dumps({f'anonymous_entry_{i:04d}':v for i,v in enumerate(old.values())},ensure_ascii=False,indent=2)+'\n','Replace local job-derived ledger keys; costs/tokens/split/run/revision unchanged')
    prereg='''# Preregistration summary (English; anonymous review copy)

The original registration preceded Claude confirmation requests, after Claude development results had been observed. It specified 5,000 multilingual single-turn decisive human-voted battles, nine systems and 33 connected pairs, with 1,000 development and 4,000 confirmation battles; 500 confirmation battles had two extra repetitions in both response orders. The original plan had six judges and four economy judges.

H1 required median human-judge kappa<0.6 and median human-judge Kendall tau-b>0.8. H2 compared the mean replicated precision with the mean economy single-judge precision on a fixed human-significant set E (23 pairs). H3 used n={25,50,100,200},1,000 within-pair draws, direction agreement>=0.95, censoring at infinity, and median judge/human n*<=2 among pairs with human gap>=0.1 and finite human n*. H4 compared joint binary disagreement with the product of marginal disagreement rates. H2-primary and H4 used one-sided plus-one bootstrap p values with Holm correction; uncertainty intervals used percentile resampling within pairs. Missing scores were excluded; ties scored0.5. BT fitted half a pseudo-win in both directions on observed edges.

Quality stops were parse failure>2% or refusal>5%, separately, among observed responses. The original prompt, parser, resolution, sample and definitions were frozen. Deferred-model quality-based replacement, up to two per slot, certain execution settings after development, and prices/FX were narrowly prespecified exceptions. Original Korean PREREGISTRATION.md is included unchanged. The five-judge departure below is not part of that original registration.
'''
    (REL/'PREREGISTRATION_EN.md').write_text(prereg)
    deviations='''# Deviations summary (English; anonymous review copy)

On 2026-10-06, after inspecting the three Claude confirmation results, the open-weight judge was removed for the logistical reason that no additional hosting account would be opened. This was outside the preregistered exception scope. H1 and majority use five judges; H2/H4 use Haiku, OpenAI and Gemini, i.e. three economy judges from distinct providers.

A further definition correction was recorded on the same date: the original frozen code/registration required all judge scores to be valid before majority was defined. The amended implementation instead treats ties and missing as abstentions, compares A versus B vote counts, and returns a tie for equal counts (including all abstentions). This discrepancy and correction must not be hidden by claiming that no other definition changed. The panel-completeness gate before full analysis is separate.

The English-only filter was removed on 2026-10-04 before judging. Model selections and output-token settings changed on 2026-10-05 before the original freeze; a failed partial development run was archived and excluded, with its costs retained. Visible target 1,024 is not a guarantee: Opus/Gemini have total caps 5,120 including reasoning. OpenAI/Gemini later passed development with unchanged model settings and were qualified for confirmation. Their addition was prespecified. Posthoc sensitivity analyses and server-envelope linkage checks are explicitly exploratory. All60,000 active responses subsequently matched server identifiers and response-body hashes.

Review-copy metadata have been anonymized as documented in ANONYMIZATION.md. The original study files outside this bundle have not been edited.
'''
    (REL/'DEVIATIONS_EN.md').write_text(deviations);(REL/'DEVIATIONS.md').write_text(deviations)
    readme='''# Anonymous review bundle: robustness of LLM judging

This bundle contains text-free battle metadata, resolved and parsed judgments, aggregate results, analysis source, tests, model settings, frozen scientific hashes and registration/deviation summaries. The manuscript is an unchanged draft: consult the accompanying paper audit before submission. No new judging is needed to reproduce analyses. Do not run `inspect`, `sample`, `build`, `run`, `parse`, `resolve`, `all`, or `freeze` in a result-only copy: raw texts/logs are deliberately absent and those commands may download data, submit requests, or overwrite saved judgments.

## Reproduce from saved judgments

Use Python 3.11. In a scratch copy of this bundle, install dependencies from requirements.lock and the local package:

```sh
python3.11 -m venv .venv
.venv/bin/python -m pip install -r requirements.lock
.venv/bin/python -m pip install --no-deps -e .
.venv/bin/python -m pytest -q
.venv/bin/judgerep analyze --split confirm --allow-deviation
.venv/bin/judgerep report --split confirm --allow-deviation
```

These analysis/report commands read saved verdicts and do not submit model requests. Work in a scratch copy because analysis outputs are regenerated. Existing judgment/token tables remain the record of executed requests; lack of raw logs in this review bundle must not be read as zero prior API usage. See REPRODUCTION_CHECK.json for the locally verified freeze/artifact checks. Read the five-judge and majority deviations before interpreting hypothesis labels.

To regenerate the seven paper tables and four grayscale-compatible figures from CSVs only:

```sh
.venv/bin/python -m judgerep.aux.paper --tables-only
```

The full manuscript number audit requires locally held selected texts solely for exact-repeat counts and privacy checks; these private inputs are not distributed. The submitted CSV/TeX tables and audited report provide the corresponding aggregate evidence.

## Obtain upstream data separately

Dataset: https://huggingface.co/datasets/lmarena-ai/arena-human-preference-140k
Pinned revision:6322995ab34d7c2693e3f47dd13fa5caa0789a74.
Use the Hugging Face datasets/download tools with that exact revision or, in a separate fresh research workspace after reviewing terms, the provided `judgerep inspect` acquisition command. It is a data download, not a judging request. Do not re-sample or overwrite this bundle's fixed battles file. To inspect/validate the original sample, use its identifiers and pinned source revision. This bundle omits requests, model response text, private batch envelopes, provider account/job IDs, keys, local user paths and git history.

## Licenses and attribution

The pinned dataset card states that user prompts are CC-BY-4.0 and model outputs remain governed by the respective provider terms. Attribute the dataset to its upstream maintainers and retain applicable notices. No conversation text is redistributed here. Third-party Python packages retain their own licenses. The project has no explicit repository-wide code/data redistribution license in the supplied materials; this review bundle does not invent or grant one. Authors must supply/confirm a license before a public release. Dataset terms are summarized from the locally saved card; no legal clearance of all provider terms is claimed.

## Integrity and anonymity

See ANONYMIZATION.md and bundle_manifest.csv. Author names, emails, institution metadata, absolute user paths and git history are excluded. Bibliographic authors in refs.bib and named dataset/model providers are third-party attribution, not an assertion of manuscript authorship. Repository commit references have been removed from review-copy manifests; scientific source/data are unchanged. API keys are not needed for saved-result analysis. Upload and push were not performed.
'''
    (REL/'README.md').write_text(readme)
    (REL/'ANONYMIZATION.md').write_text('# Anonymous derivative, not a replacement for original frozen records\n\nOnly review-copy repository commit metadata, one abbreviated commit reference in the departure document, and job-derived ledger entry names were redacted. The review-copy freeze binding and departure-document hash were updated to match those derivative files. Scientific code, parameters, sample and verdicts were not changed. Original local frozen records were left intact. English deviation summaries replace the operational change diary in this bundle. Local verification bytecode caches are removed because they embed absolute file paths. No .git directory, private raw/log directories, credentials, remote URLs for an author-owned repository, or author/affiliation fields are supplied. Historical source/data hashes may still allow linkage to already public identical artifacts; double-blind anonymity cannot be guaranteed against outside information.\n')
    write('release_transformations',pd.DataFrame(changes))
    previous=OUT/'reproduction_check.json'
    if previous.exists():
        evidence=json.loads(previous.read_text())
        if all(sha(ROOT/'outputs/tables'/(name+'.csv'))==h for name,h in evidence.get('input_table_sha256',{}).items()) and evidence.get('verdicts_sha256')==sha(ROOT/'data/derived/verdicts.parquet'):
            shutil.copy2(previous,REL/'REPRODUCTION_CHECK.json')


def inspect_release():
    # Python verification can create bytecode carrying local absolute filenames. Never ship it.
    for cache in list(REL.rglob('__pycache__')):
        if cache.is_dir():shutil.rmtree(cache)
    for bytecode in REL.rglob('*.pyc'):bytecode.unlink()
    import subprocess
    from pypdf import PdfReader
    raw=pd.read_parquet(ROOT/'data/raw/selected_texts.parquet');texts=set(str(x) for c in ['prompt','response_a','response_b'] for x in raw[c].dropna())
    fingerprints={hashlib.sha256(x.encode()).digest() for x in texts if len(x)>=12};fragments=set()
    for x in texts:
        if len(x)>=64:
            for i in {0,(len(x)-64)//2,len(x)-64}:fragments.add(x[i:i+64])
    secrets=[]
    env=ROOT/'.env'
    if env.exists():
        for line in env.read_text().splitlines():
            if '=' in line and not line.lstrip().startswith('#'):
                val=line.split('=',1)[1].strip().strip('\"\'')
                if len(val)>=20:secrets.append(val)
    ident=[]
    for name in ['user.name','user.email']:
        r=subprocess.run(['git','config','--get',name],cwd=ROOT,capture_output=True,text=True)
        if r.returncode==0 and len(r.stdout.strip())>=4:ident.append(r.stdout.strip())
    ident+=[ROOT.parts[2],str(ROOT)]
    checks=[];inventory=[]
    patterns={'absolute_user_path':r'(?:/Users/|/home/|[A-Z]:\\Users\\)[^\s"<>]+','email':r'\b[A-Za-z0-9._%+-]+@[A-Za-z0-9.-]+\.[A-Za-z]{2,}\b','provider_account_id':r'\b(?:org-|proj_|sk-proj-|AIza)[A-Za-z0-9_-]{12,}','institution_candidate':r'\b(?:University|Institute|College|Laboratory)\b|대학교|연구소'}
    for p in sorted(REL.rglob('*')):
        if not p.is_file() or p.name=='bundle_manifest.csv':continue
        rel=str(p.relative_to(REL));cells=[];badcols=[]
        if p.suffix in ('.parquet','.csv'):
            frame=pd.read_parquet(p) if p.suffix=='.parquet' else pd.read_csv(p);cells=[str(v) for v in frame.select_dtypes(include=['object','string']).to_numpy().ravel() if pd.notna(v)];text='\n'.join(cells);badcols=sorted(set(frame.columns)&{'prompt','response','response_a','response_b','text','raw','justification','user','system'})
            if rel=='outputs/tables/schema_system_providers.csv' and set(frame.columns)=={'system','provider','n'} and frame['system'].astype(str).str.fullmatch(r'[A-Za-z0-9:/_.-]{1,120}').all():badcols.remove('system')
        elif p.suffix=='.pdf':
            doc=PdfReader(p);text='\n'.join(page.extract_text() or '' for page in doc.pages)+'\n'+str(doc.metadata)
        else:
            text=p.read_text(errors='replace');cells=text.splitlines()
        evidence={name:len(re.findall(pat,text)) for name,pat in patterns.items()}
        evidence['known_author_identifier']=sum(x.casefold() in text.casefold() for x in ident if x.lower() not in ['codex','openai','anonymous'])
        evidence['secret_value']=sum(x in text for x in secrets)
        evidence['raw_exact_cell']=sum(hashlib.sha256(x.encode()).digest() in fingerprints for x in cells)
        evidence['raw_fragment']=sum(text[i:i+64] in fragments for i in range(max(0,len(text)-63)))
        evidence['forbidden_raw_columns']=len(badcols)
        for category,count in evidence.items():
            if count:checks.append(dict(path=rel,category=category,count=count,classification='detector_pattern_literal_only' if rel=='src/judgerep/aux/paper.py' and category in ['absolute_user_path','institution_candidate'] else 'needs_review'))
        inventory.append(dict(path=rel,sha256=sha(p),bytes=p.stat().st_size))
    write('anonymity_findings',pd.DataFrame(checks,columns=['path','category','count','classification']));write('release_manifest',pd.DataFrame(inventory));pd.DataFrame(inventory).to_csv(REL/'bundle_manifest.csv',index=False)
    return checks

def final_reports():
    import difflib,subprocess
    manuscript=(PAPER/'main.tex').read_text()
    replacements={
      'In a preregistered study, five judge models':'In a study with preregistered methods and disclosed post-registration changes, five judge models',
      'The results are mixed, and we report them as preregistered.':'The results are mixed; we report them under the amended design and distinguish it from the original preregistration.',
      'One deviation from the preregistration occurred.':'Two changes outside the original frozen specification occurred.',
      'No other definition changed.':'The majority rule was also corrected after the original freeze: ties and missing scores abstain, A and B vote counts are compared, and equal counts yield a tie. The original frozen implementation instead required all scores to be valid. No other statistical definition changed.',
      'Order-consistent: battles where both response orders selected the same system.':'Order-consistent: valid battles where both response orders selected the same system or both returned a tie.',
      'Repeat: share of 500 battles whose resolved verdict was identical in three runs.':'Repeat: share of battles with three valid resolved verdicts that were identical across all three runs; denominators are 493, 497, 500, 498, and 500 for the five judges, respectively.',
      'on every measure in Table~\\ref{tab:h1}':'on $\\kappa$ and the two rank-correlation measures in Table~\\ref{tab:h1}',
      'With nine systems, the difference between 0.889 and 0.667 corresponds to four of 36 system pairs changing order.':'With nine systems and no rank ties, the difference between 0.889 and 0.667 corresponds to four fewer discordant pairs relative to the human ranking, out of 36 pairs. The actual number of pairwise reversals between the judge rankings is four or six, depending on the judges.',
      'Scores are oriented to the alphabetically first system': 'For pair-level win rates and directional conclusions, scores are oriented to the alphabetically first system',
      'over the categories \{first system, second system, tie\}.': 'over the original battle A/B/tie categories, after correcting the presentation-order swap.',
      'The visible output limit was 1,024 tokens.':'The visible-output target was 1,024 tokens. The total API output cap was 5,120 tokens for Opus and Flash-Lite, including reasoning, and 1,024 for the other judges; an independent visible-token quota was not guaranteed.',
    }
    proposed=manuscript
    for a,b in replacements.items():assert a in proposed,a;proposed=proposed.replace(a,b)
    (OUT/'suggested_edits.diff').write_text(''.join(difflib.unified_diff(manuscript.splitlines(True),proposed.splitlines(True),fromfile='paper/main.tex (unchanged)',tofile='paper/main.tex (proposal only)')))
    refs=(PAPER/'refs.bib').read_text();keys=set(re.findall(r'@\w+\s*\{\s*([^,]+)',refs));cites={key.strip() for group in re.findall(r'\\cite\w*\{([^}]+)\}',manuscript) for key in group.split(',')}
    (OUT/'citation_check.json').write_text(json.dumps(dict(cited_keys=len(cites),missing_keys=sorted(cites-keys),external_quantities_not_verified=True),indent=2)+'\n')
    (PAPER/'figures/CAPTIONS.md').write_text('''# Suggested captions (not inserted into main.tex)

- h1_kappa_tau.pdf: Agreement with human votes and human-based BT rankings. Different black/white markers identify judges; reference lines are the preregistered H1 thresholds. These points are individual judges, not bootstrap intervals for the median.
- h2_precision.pdf: Single-judge and replicated-conclusion precision on the fixed set of 23 human-significant pairs. The denominators and coverage differ across sources; see Table 2.
- h3_sample_curves.pdf: Within-pair bootstrap direction agreement, averaged over pairs eligible at each subsample size, grouped by the full human gap. Pair membership can change with n because n cannot exceed the source-specific valid sample size. The dotted reference is 0.95; markers and line styles distinguish sources in grayscale.
- h4_error_correlations.pdf: Pairwise phi correlations of binary disagreement with human votes, excluding ties and missing per judge pair. Numeric labels provide exact displayed correlations; the denominator need not equal the joint H4 denominator of 2,351.

All PDFs have a width at most 3.35 inches. Use `\\includegraphics[width=\\columnwidth]{figures/NAME.pdf}`. Original outputs/figures files were preserved.
''')
    audit=pd.read_csv(OUT/'number_audit.csv');methods=pd.read_csv(OUT/'methods_audit.csv');counts=audit.match.value_counts().to_dict();findings=pd.read_csv(OUT/'anonymity_findings.csv');unresolved=findings[findings.classification=='needs_review']
    summary=f'''# 논문 점검 결과

원고 main.tex는 수정하지 않았다. API·모델 생성 호출, 업로드, push를 하지 않았다. 동결 소스·설정·표본·기존 판정·기존 결과를 보존했다. 아래 제안은 원고 수정 및 저자 최종 확인 전 단계다.

## 수치 대조

숫자 리터럴·수 단어 {len(audit)}개 위치를 기록했다. 상태별 수: {counts}. 표1–4와 언어 표의 계산 수치는 반올림 범위 안에서 일치했다. 파일/행 또는행선택자/열과 계산식을 number_audit.csv에 남겼다. 형식·모델명·인용키·문장 열거는 non_quantity로 분리했다. 고정 원고 SHA에 대응하는 수동 의미 매핑을 사용하므로 원고가 바뀌면 매핑 검토 없이 재사용하면 안 된다.

- 확정된 수적/서술 불일치: main.tex:94의 “One deviation”은 open 제외뿐 아니라 다수결 정의 정정도 있어 사실과 다르다.
- 한정 필요: main.tex:124의4/36은 사람 기준 불일치 쌍 수의 차이다. 실제 심사자 간 순위 역전은 조합에 따라4 또는6쌍이다.
- 한정 필요: main.tex:288의1,024는 가시 출력 목표이며 Opus/Gem 총cap5,120과 다르다. 독립 가시출력 상한/최소량 보장을 주장하면 안 된다.
- 출처 미검증4건: 관련 연구의48심사자, 절반 한계,12심사자 및 원본 투표 연도2025. 참고문헌 레코드만으로는 본문 주장을 확인할 수 없다. 영어 제한시3쌍은 decisions.md:55의 기록으로 확인했다.
- Luna 제외 중앙값, 공동 반대방향1쌍, gap구간별 공동 불일치는 outputs/posthoc의 산출물과 대조했다. 새 확증 가설로 취급하지 않았다.

[number_audit.csv](number_audit.csv) · [불일치/한정 목록](number_mismatches.csv) · [출처 미검증 목록](number_unresolved.csv) · [수정 제안 diff](suggested_edits.diff)

## 서술 대조

무작위 오류 모형의 actual은 실제τ/P1이고 ci_low/high는 오류 위치 순열 모형1,000회의 유한값 분위수다. 관측τ의 표본 신뢰구간이 아니다. **다섯 관측τ가 각 모형95% 범위 안이라는 문장은 참**이나 무작위 오류 가설의 증명은 아니다. [정의 설명](null_model_explanation.md), [전수 판정](null_tau_check.csv).

추가로 κ는 원 대결A/B 방향, 쌍별 승률/방향은 시스템 이름 사전순 방향이다. 원고에서 이 적용 범위를 명시해야 한다(kappa_orientation_check.csv). 추가 수정 사항: (1) 순서 일관성은 두TIE도 포함, (2) 반복 분모493/497/500/498/500, (3) BT edge별양방향0.5 pseudo-win 누락, (4) n스킵은 source별 유효n 기준, (5) 고정E·공동 bootstrap·plus-one p·undefined 처리 명시, (6) “every measure” 우월은κ/순위상관으로 한정, (7) 중앙값 n*비율1을 모든 쌍 또는 더 큰 표본에서도 추가판정 무용이라는 주장으로 확대하지 말 것. 초록/서론의 preregistered 주장은 사후 설계변경을 함께 명시해야 한다.

[항목별 방법 점검](methods_audit.csv) · [날짜·순서·근거](change_timeline.csv). 원 등록은6종이며 5종/경량3종 및 다수결 변경을 숨기지 않는다.

## 원고에 채울 자료

CSV 원본은 이 폴더의 table1–4.csv, execution_settings.csv, bt_rankings.csv, kappa_matrix.csv다. 각CSV에서 직접 만든 LaTeX는 paper/tables/*.tex에 있다. 포함 방법은 paper/tables/README.md. 기존4그림을 영어·실제 표시이름·흑백 표식·단너비용으로 재생성한 PDF는 paper/figures/에 있다. 기존 그림은 보존했다. PNG 미리보기로 잘림·라벨·범례를 확인했고 PDF너비는 모두3.35인치 이하이다.

## 익명 공개 묶음과 재현

release_anonymous/에 소스·테스트·표본·판정·표·그림·영어README·등록/이탈 영어요약을 만들었다. 원문·키·서버원본·.git·저자용작업문서는 포함하지 않았다. Git커밋 메타데이터와 한 문서의 커밋 참조, 비용장부 식별키만 익명 사본에서 바꾸고 해당 사본의 메타데이터 해시 연결을 명시적으로 갱신했다. 원본 동결 기록은 수정하지 않았다. 변화 내역: release_transformations.csv.

알려진 사용자/저자·이메일·기관 후보·API계정식별자·원문 셀·64자 선택 원문 조각·실제키 값 검사를 실시했다. 실제 식별정보/원문/키 누출은 검출되지 않았다. 로컬 검증이 만든Python캐시6개에서 사용자 경로를 발견해 배포 사본에서 제거하고 재검사했다. 현재 검토 미완료 탐지 항목은 {len(unresolved)}건이다. 코드 자체의 경로/기관 탐지패턴7개 매치는 검사식 리터럴임을 확인했다. 짧은 발췌·재서술·이미지 속 글자나 외부 공개자료와 해시 대조를 통한 재식별까지 부재를 증명하는 것은 아니다.

별도 사본에서 API 없이 전체 analyze를 다시 실행했다. H1/H2/H3/H4·BT·n*·언어·선호·반복·null모형 등16개 주요 표가 저장 결과와 허용오차1e-12 내 일치했다. 익명 사본의 동결 해시 검사도 통과했다. 자세한 결과는 reproduction_check.json, 익명 검사는 anonymity_findings.csv, 파일별SHA는 release_manifest.csv에 있다.

## 제출 전 남은 사항

- 위 서술 수정 제안을 원고에 반영하고 미검증 외부 수치4건을 원문 출처로 확인해야 한다. 이번 작업에서는 main.tex를 고치지 않았다.
- 오프라인 TeX 캐시에 acl.sty·booktabs.sty 및 필요한 Latin Modern 폰트가 없어 정식 원고/표 PDF 조판 검증은 완료하지 못했다. 수정된 테이블 소스와 그림은 준비됐지만 최종 ACL 빌드 통과라고 보고하지 않는다. paper/tables_preview.tex는 진단용이다.
- 프로젝트 전체에 적용되는 코드/파생자료 공개 라이선스가 현재 없으므로 저자가 정해야 한다. 상류 데이터의 요청은CC-BY-4.0, 모델 출력은각제공사약관이라는 기존카드 조건을 영어README에 명시했다. 공개 법적허용을 포괄 확정한 것이 아니다.
- 원고의 LLM사용공개 TODO와 목표학회양식/정책 확인이 남아 있다. 미공개익명묶음만 만들었으며 업로드하지 않았다.
'''
    (OUT/'SUMMARY.md').write_text(summary)

def main():
    import sys
    if '--number-audit-final' in sys.argv:
        final_number_audit();return
    if '--submission-tables' in sys.argv:
        final_table_exports();return
    for p in [OUT,PAPER/'tables',PAPER/'figures',OUT/'previews']:p.mkdir(parents=True,exist_ok=True)
    from judgerep.config import load_config
    from judgerep.freeze import verify_freeze
    verify_freeze(load_config(ROOT/'config.yaml'),True)
    config=yaml.safe_load((ROOT/'config.yaml').read_text())
    publication_tables(config);figures()
    import sys
    if "--tables-only" in sys.argv:
        final_table_exports();return
    assert sha(PAPER/'main.tex') == '7210a939f6679c76e481b9c2316b31a12ebc9be17c7c326125a36eb0c6ff06c7', 'Manuscript changed; refresh line-specific semantic audit mappings.'
    audit_numbers(config);refine_audit(config);narrative_and_timeline();build_release();inspect_release();final_reports()

def final_table_exports():
    """CSV-only submission exports; preserve data, improve table layout only."""
    stages=[('Raw release','raw'),('Duplicates removed','deduplicate_session_order'),('Two different systems','different_systems'),('Non-empty responses','nonempty_responses'),('Single turn','single_turn'),('First vote per conversation','first_vote'),('Vote selects one response','decisive_vote'),('At most 6,000 tokens','token_limit')]
    fc=table('filter_counts').set_index('stage')
    write('filtering',pd.DataFrame([{'Stage':label,'Battles remaining':f'{int(fc.loc[key,"n"]):,}'} for label,key in stages]))
    h=table('h1_language').query("scope=='all'")
    write('language',pd.DataFrame([{'Judge':NAMES[k],**{f'{lang} {col}':f'{h[(h.judge==k)&(h.language_group==group)].iloc[0][col]:.3f}' for lang,group in [('English','english'),('Non-English','non_english')] for col in ['kappa','tau']}} for k in [*KEYS,'majority']]))
    for name in ['table1','table2','table3','table4','filtering','language','execution_settings']:
        csvpath=OUT/(name+'.csv');f=pd.read_csv(csvpath,dtype=str,keep_default_na=False)
        # Each data cell is rendered from its CSV string, never retyped.
        rows=[]
        for ri,row in enumerate(f.itertuples(index=False,name=None)):
            cells=[texescape(x) for x in row]
            if name=='table4':
                own=['Anthropic','Anthropic','Anthropic','OpenAI','Google'][ri]
                ci=list(f.columns).index(own);cells[ci]=r'\textbf{'+cells[ci]+'}'
            if name=='table2':
                cells=[cells[0].replace(' + ',r' +\newline '),cells[1]+' ('+cells[2]+')',cells[3]]
            if name=='execution_settings':
                cells[0]=cells[0].replace('Gemini 3.1 Flash-Lite',r'Gemini 3.1\newline Flash-Lite')
                cells[1]=cells[1].replace('-',r'-\allowbreak ')
                cells[3]=cells[3].replace('; ',r';\newline ')
            if name=='table2' and ri in [0,3,6]:
                heading={0:'Single judge',3:'Replicated across providers',6:'Not part of H2'}[ri]
                if ri:rows.append(r'\midrule')
                rows.append(r'\multicolumn{3}{l}{\emph{'+heading+r'}} \\')
            rows.append(' & '.join(cells)+r' \\')
        headers=[texescape(x) for x in f.columns]
        spec='l'+'r'*(len(headers)-1)
        resize=True
        if name=='table2':spec=r'p{0.49\linewidth}rr';headers=['Source of conclusion','Precision','Coverage'];resize=False
        if name=='execution_settings':
            spec=r'p{.12\linewidth}p{.24\linewidth}p{.18\linewidth}p{.21\linewidth}rr';headers=['Judge','Model ID','Temperature','Reasoning','Cap','Batch'];resize=False
        if name=='language':headers=['Judge',r'$\kappa$ (EN)',r'$\tau_b$ (EN)',r'$\kappa$ (non-EN)',r'$\tau_b$ (non-EN)']
        if name=='table1':headers[2:5]=[r'$\kappa$',r'$\tau_b$',r'$\rho$']
        if name=='table3':headers[1:4]=[r'$n^*{=}25$',r'$50$',r'$100$']
        lines=['% Generated from '+csvpath.relative_to(ROOT).as_posix()+'; do not hand-edit.',r'\begingroup',r'\setlength{\tabcolsep}{'+('4pt' if name=='execution_settings' else '3pt')+'}']
        if resize:lines.append(r'\resizebox{\linewidth}{!}{%')
        lines += [r'\begin{tabular}{'+spec+'}',r'\toprule',' & '.join(headers)+r' \\',r'\midrule',*rows,r'\bottomrule',r'\end{tabular}']
        if resize:lines.append('}')
        lines.append(r'\endgroup');(PAPER/'tables'/(name+'.tex')).write_text('\n'.join(lines)+'\n')


def prepare_submission():
    """Only the explicitly requested manuscript substitutions."""
    import difflib
    before=(OUT/'before_final/main.tex').read_text();text=before
    final_table_exports()
    blocks=list(re.finditer(r'\\begin\{tabular\}.*?\\end\{tabular\}',text,re.S))
    assert len(blocks)==6
    for block,name in reversed(list(zip(blocks,['table1','table2','table3','table4','filtering','language']))):
        text=text[:block.start()]+r'\input{tables/'+name+'}'+text[block.end():]
    text=text.replace(' % TODO(author): confirm the wording of the second change against change_timeline.csv.','')
    old='Second, the majority-vote rule was restated for five judges after the freeze: ties and missing verdicts abstain, the remaining votes are compared, and equal counts give a tie.'
    new='Second, after the freeze, the majority-vote rule was changed from the original requirement that all judges have valid verdicts to an abstention rule: ties and missing verdicts abstain, A and B votes are counted, and equal counts (including no votes) give a tie. Both changes were recorded on October 6, 2026, after the Anthropic confirmation results had been seen and before the full five-judge analysis.'
    assert old in text;text=text.replace(old,new)
    text=text.replace(' % TODO(author): state temperature and reasoning settings per judge from run_notes.md.',r' Table~\ref{tab:execution} reports the settings used.')
    setting=r'''
\begin{table*}[t]
\centering
\small
\input{tables/execution_settings}
\caption{Execution settings for the five judges. Cap is the API output-token limit, including reasoning where applicable. ``Not sent'' denotes an omitted temperature parameter, not a claimed provider default. All requests used batch interfaces.}
\label{tab:execution}
\end{table*}
'''
    text=text.replace(r'\section{Judging protocol}',setting+'\n'+r'\section{Judging protocol}')
    h1=r'''
\begin{figure}[t]
\centering
\includegraphics[width=\columnwidth]{figures/h1_kappa_tau.pdf}
\caption{Verdict agreement and rank correlation with the human reference. Markers identify individual judges; the reference lines show the preregistered H1 thresholds.}
\label{fig:h1}
\end{figure}
'''
    h3=r'''
\begin{figure}[t]
\centering
\includegraphics[width=\columnwidth]{figures/h3_sample_curves.pdf}
\caption{Within-pair bootstrap direction agreement, averaged over eligible pairs in each human-gap group. Pair membership can change with sample size because sizes exceeding a source's valid battle count are skipped. The dotted reference is 0.95.}
\label{fig:h3}
\end{figure}
'''
    text=text.replace(r'\subsection{Replication across providers (H2)}',h1+'\n'+r'\subsection{Replication across providers (H2)}')
    text=text.replace(r'\subsection{Co-occurring disagreement (H4)}',h3+'\n'+r'\subsection{Co-occurring disagreement (H4)}')
    (PAPER/'main.tex').write_text(text)
    (OUT/'final_edits.diff').write_text(''.join(difflib.unified_diff(before.splitlines(True),text.splitlines(True),fromfile='paper/main.tex (before)',tofile='paper/main.tex (submission)')))
    assert re.findall(r'\\caption\{[^\n]+',before)==[x for x in re.findall(r'\\caption\{[^\n]+',text) if not any(t in x for t in ['Verdict agreement and rank','Within-pair bootstrap','Execution settings'])]


def final_number_audit():
    """Re-audit current manuscript and included tables using traceable semantic mappings.

    Transfer only quantities inside unchanged text spans of the previously audited
    draft; newly introduced quantities require explicit, reviewed provenance.
    """
    import difflib,bisect
    old=(OUT/'before_final/audited_main.tex').read_text();new=(PAPER/'main.tex').read_text()
    oldrows=pd.read_csv(OUT/'before_final/number_audit.csv',keep_default_na=False,dtype=str)
    starts=lambda s:[0]+[m.end() for m in re.finditer('\n',s)]
    os=starts(old);ns=starts(new);mapped={}
    blocks=difflib.SequenceMatcher(None,old,new,autojunk=False).get_matching_blocks()
    for row in oldrows.to_dict('records'):
        _,ln,col=row['manuscript_location'].rsplit(':',2);pos=os[int(ln)-1]+int(col)-1
        for b in blocks:
            if b.size>=20 and b.a<=pos and pos+len(row['manuscript_value'])<=b.a+b.size:
                mapped[b.b+pos-b.a]=row.copy();break
    facts=pd.read_csv(OUT/'curated_facts.csv',keep_default_na=False).set_index('fact').to_dict('index')
    audit=[]
    def tokens(line):
        clean=re.split(r'(?<!\\)%',line)[0]
        return clean,sorted([*NUM.finditer(clean),*re.finditer(r'\b(?:'+ '|'.join(WORDS)+r')\b',clean,re.I)],key=lambda m:m.start())
    def fresh(path,ln,m,clean):
        return dict(manuscript_location=f'{path}:{ln}:{m.start()+1}',manuscript_value=m.group(),source='',source_row='',source_column='',source_value='',compared_value='',unit_conversion='identity',match='source_unverified',note='New or changed quantity: primary-source verification needed.',context=clean[max(0,m.start()-45):m.end()+65])
    def factrow(r,key,clean,m):
        f=facts[key];v=float(f['value']);percent=clean[m.end():].startswith(r'\%') or bool(re.match(r'--\d+(?:\.\d+)?\\%',clean[m.end():]));sv=v*(100 if percent else 1)
        token=m.group();value=WORDS[token.lower()] if token.lower() in WORDS else float(token.replace(',',''));value=abs(value) if token.startswith('-') and m.start()>0 and clean[m.start()-1]=='-' else value
        tolerance=1e-12 if token.lower() in WORDS else .5*10**(-len(token.split('.')[-1])) if '.' in token else .5
        r.update(source=f['source'],source_row=f['row'],source_column=f['column'],source_value=v,compared_value=sv,unit_conversion='source fraction x 100 = manuscript percent' if percent else 'identity',match='match' if value==sv or abs(value-sv)<=tolerance+1e-12 else 'mismatch',note=f['derivation'])
    def non(r,note='Structural count, identifier or reference, not an estimate.'):
        r.update(match='non_quantity',source=r['manuscript_location'].rsplit(':',2)[0],source_value=r['manuscript_value'],compared_value=r['manuscript_value'],note=note)
    for ln,line in enumerate(new.splitlines(),1):
        clean,ts=tokens(line)
        for m in ts:
            pos=ns[ln-1]+m.start();r=fresh('paper/main.tex',ln,m,clean)
            if pos in mapped:
                basis=mapped[pos];r.update({k:v for k,v in basis.items() if k not in ['manuscript_location','context']});r['note']+=' Unchanged-text provenance transferred from previous audited draft.'
                if r['match']=='qualification_needed' and ('four more of the 36' in clean or 'target for visible output' in clean):r['match']='match';r['note']+=' Previously requested qualification is now explicit.'
            token=m.group().lower()
            if any(a.start()<=m.start()<a.end() for a in re.finditer(r'\\(?:cite\w*|ref|label|input|includegraphics)\s*(?:\[[^]]*\])?\{[^}]*\}',clean)):non(r)
            if clean.startswith('The prompt, parser, verdict-resolution rule') and token=='two':factrow(r,'deviations',clean,m)
            if clean.startswith('First, the registered design'):
                keys={'six':'old6','fourth':'old4','three':'claude_count','five':'judges','6':None,'2026':None}
                if token in ['first','second']:non(r,'Sequence of the two disclosed deviations.')
                elif token in ['6','2026']:r.update(source='outputs/paper_check/change_timeline.csv',source_row='date=2026-10-06,within_day_order=1 or 2',source_column='date',source_value='2026-10-06',compared_value=m.group(),match='match',note='Calendar date of both post-freeze changes.')
                elif token in keys:factrow(r,'economy' if token=='three' and clean[m.end():].startswith(' economy') else keys[token],clean,m)
            if 'registered design had six judges; one was dropped' in clean:
                if token=='six':factrow(r,'old6',clean,m)
                elif token=='one' and 'was dropped' in clean[m.end():m.end()+30]:r.update(source='DEVIATIONS.md',source_row='2026-10-06 open exclusion',source_column='excluded judge',source_value=1,compared_value=1,match='match',note='One removed open judge.')
            if clean.startswith(r'\paragraph{System level.}') and token=='0.5':r.update(source='src/judgerep/stats/bt.py',source_row=22,source_column='wins += .5 * edges',source_value=.5,compared_value=.5,match='match',note='Pseudo-wins in each direction of an observed pair.')
            if 'up to 100 verdicts per pair' in clean and token=='100':factrow(r,'grid100',clean,m)
            if 'order-consistent when the two orders' in clean and token=='two' and m.start()>clean.index('order-consistent'):factrow(r,'orders2',clean,m)
            if 'Repeat: share of repeat battles' in clean:
                if token=='three':factrow(r,'reps',clean,m)
                elif token in ['493','500','-500']:
                    rr=table('repeat_reliability');v=rr.n.min() if token=='493' else rr.n.max();r.update(source='outputs/tables/repeat_reliability.csv',source_row='all judges',source_column='n',source_value=int(v),compared_value=int(v),match='match',note='min(n)' if token=='493' else 'max(n)')
            if 'The target for visible output' in clean and token=='5,120':r.update(source='outputs/paper_check/execution_settings.csv',source_row='Judge=Opus 5.5 or Gemini 3.1 Flash-Lite',source_column='API output cap',source_value=5120,compared_value=5120,match='match',note='Total API cap, including reasoning.')
            if 'CC BY 4.0' in clean and token=='4.0':non(r,'License version, not an empirical estimate.')
            if clean.startswith(r'\caption{Execution settings') and token=='five':factrow(r,'judges',clean,m)
            if clean.startswith(r'\caption{Within-pair') and token=='0.95':factrow(r,'n95',clean,m)
            if clean.startswith(r'\paragraph{Self- and family-preference.}') or 'verdict-level analogue has been reported' in clean:
                if token in ['twelve','1,460','2026','60.6']:r.update(match='source_unverified',source='paper/refs.bib:arena2026judges',source_row='external publication',source_column='full text required',source_value='',compared_value='',note='External-source claim; not validated from local experimental outputs.')
            if r['match']=='source_unverified' and token in ['first','second','one'] and any(x in clean for x in ['categories','plus-one estimator','zero denominator','one wrong','one of the']):non(r,'Protocol/discourse enumeration reviewed in context.')
            if clean.startswith('H2 and H4 are tested') and token=='1,000':factrow(r,'bootstrap',clean,m)
            if 'Order-consistent: battles where the two' in clean and token=='two':factrow(r,'orders2',clean,m)
            if 'four more of the 36' in clean and token=='36':factrow(r,'rankpair36',clean,m)
            if 'Three further observations qualify' in clean and token=='nine':factrow(r,'k',clean,m)
            if 'The target for visible output' in clean and token=='1,024':factrow(r,'visible1024',clean,m)
            if 'Reasoning settings were not uniform' in clean and token=='6' and clean[max(0,m.start()-4):m.start()]=='GPT-':non(r,'Model display name, not an empirical quantity.')
            audit.append(r)
    # Follow every input: each rendered numeric data cell is checked against its CSV.
    for name in re.findall(r'\\input\{tables/([^}]+)\}',new):
        f=pd.read_csv(OUT/(name+'.csv'),dtype=str,keep_default_na=False);ri=-1
        for ln,line in enumerate((PAPER/'tables'/(name+'.tex')).read_text().splitlines(),1):
            clean,ts=tokens(line)
            if ' & ' in line and line.endswith(r' \\'):
                ri+=1
                for m in ts:
                    r=fresh('paper/tables/'+name+'.tex',ln,m,clean)
                    ci=clean[:m.start()].count(' & ')
                    if ri==0:
                        non(r,'Table header/label.');
                        if name=='table3' and m.group() in ['25','50','100']:factrow(r,'grid'+m.group(),clean,m)
                    elif ci==0:
                        non(r,'Judge/model or stage label.')
                        if name=='filtering' and m.group()=='6,000':factrow(r,'max_tokens',clean,m)
                    elif name=='execution_settings' and ci==1:non(r,'Model identifier, not a measured number.')
                    else:
                        sourceci=ci
                        if name=='table2':
                            if ci==1:sourceci=2 if '(' in clean.split(' & ')[ci][:m.start()-sum(len(x)+3 for x in clean.split(' & ')[:ci])] else 1
                            if ci==2:sourceci=3
                        raw=f.iloc[ri-1,sourceci];r.update(source=f'outputs/paper_check/{name}.csv',source_row=ri+1,source_column=f.columns[sourceci],source_value=raw,compared_value=m.group(),match='match',note='Exact CSV-to-LaTeX cell rendering; composite cells retain original CSV strings.')
                        numeric_source=[mm.group() for mm in NUM.finditer(raw)]
                        assert m.group() in numeric_source,(name,ln,m.group(),raw)
                    audit.append(r)
            else:
                for m in ts:
                    r=fresh('paper/tables/'+name+'.tex',ln,m,clean);non(r,'LaTeX layout dimension.');audit.append(r)
    frame=pd.DataFrame(audit)
    write('number_audit',frame);write('number_mismatches',frame[frame.match.isin(['mismatch','qualification_needed'])]);write('number_unresolved',frame[frame.match.isin(['source_unverified','unresolved','candidate_needs_review'])])
    (OUT/'number_audit_manifest.json').write_text(json.dumps({'main_tex_sha256':sha(PAPER/'main.tex'),'audited_original_sha256':sha(OUT/'before_final/audited_main.tex'),'method':'Unchanged text provenance plus explicitly reviewed changes and recursive CSV table checks','counts':frame.match.value_counts().to_dict(),'inputs':{str(p.relative_to(ROOT)):sha(p) for p in [PAPER/'main.tex',*[PAPER/'tables'/(n+'.tex') for n in re.findall(r'\\input\{tables/([^}]+)\}',new)]]}},indent=2)+'\n')
    return frame


def final_release():
    """Refresh only anonymous publication artifacts and user-authorized licenses."""
    shutil.copy2(OUT/'build/main.pdf',PAPER/'main.pdf')
    for name in ['main.tex','main.pdf','refs.bib','acl.sty','acl_natbib.bst']:
        shutil.copy2(PAPER/name,REL/'paper'/name)
    for folder,pattern in [('paper/tables','*.tex'),('paper/figures','*.pdf'),('outputs/paper_check','*.csv')]:
        for p in (ROOT/folder).glob(pattern):
            if p.name in ['release_manifest.csv','anonymity_findings.csv','release_transformations.csv']:continue
            dest=REL/p.relative_to(ROOT);dest.parent.mkdir(parents=True,exist_ok=True);shutil.copy2(p,dest)
    shutil.copy2(Path(__file__),REL/'src/judgerep/aux/paper.py')
    (REL/'LICENSE').write_text('''MIT License

Copyright (c) 2026 Anonymous

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.
''')
    (REL/'LICENSE-DATA').write_text('''Data license notice — Creative Commons Attribution 4.0 International

Copyright (c) 2026 Anonymous

The original contributions to text-free derived battle metadata, parsed and
resolved verdict labels and token counts, aggregate result tables, and result
figures in this bundle are licensed under the Creative Commons Attribution
4.0 International License (CC BY 4.0), to the extent rights are held by the
licensor. This includes data/derived/*.parquet, outputs/tables/, the derived
CSV tables in outputs/posthoc/ and outputs/paper_check/, and result figures in
outputs/figures/ and paper/figures/.

License deed: https://creativecommons.org/licenses/by/4.0/
Full legal code: https://creativecommons.org/licenses/by/4.0/legalcode

You may share and adapt these contributions, including commercially, provided
you give appropriate credit, link to the license, and indicate changes. Do not
imply endorsement or impose additional legal or technological restrictions.
No warranties are given. The legal code, not this summary, controls.

Attribution for anonymous review:
Anonymous. Swapping the Judge Changes the Ranking: A Preregistered Study of
Cross-Provider Replication in LLM-Judged System Comparisons. Research artifacts,
2026. CC BY 4.0. Retain the title, this notice, and license link when sharing.
Use the public author citation when an identified release becomes available.

This grant does not relicense upstream or third-party material. The original
Arena user requests are subject to the dataset's CC-BY-4.0 notice; model output
texts remain subject to their respective provider terms. No such conversation
texts, judge justifications, or raw API envelopes are included. Attribute the
upstream dataset to LMArena and preserve its applicable terms:
https://huggingface.co/datasets/lmarena-ai/arena-human-preference-140k
Revision: 6322995ab34d7c2693e3f47dd13fa5caa0789a74.

Code is covered by LICENSE (MIT), not by this data notice. Third-party code,
LaTeX style files, bibliography styles, fonts, dependencies and citations keep
their original licenses and attribution. In particular, acl_natbib.bst carries
its LaTeX Project Public License notice, which is preserved unchanged.
''')
    readme=(REL/'README.md').read_text()
    readme=readme.replace('The manuscript is an unchanged draft: consult the accompanying paper audit before submission.','The manuscript includes CSV-generated tables, two result figures, execution settings, and explicit post-freeze deviations. See outputs/paper_check/FINAL_SUMMARY.md for build and audit limitations.')
    readme=readme.replace('seven paper tables','paper tables')
    start=readme.index('## Licenses and attribution');end=readme.index('## Integrity and anonymity',start)
    readme=readme[:start]+'''## Licenses and attribution

Original project code is licensed under MIT (LICENSE), copyright 2026 Anonymous.
Original contributions to the text-free derived data, verdict labels, tables
and figures are licensed under CC BY 4.0 (LICENSE-DATA), copyright 2026 Anonymous.
The data notice gives attribution instructions and the complete legal-code link.
These grants do not replace upstream dataset or provider terms. No conversation
text is redistributed. Third-party dependencies and ACL style files retain
their own notices; acl_natbib.bst is distributed with its existing LPPL notice.

## Build the manuscript locally

Use a TeX Live installation providing pdflatex, bibtex, Times fonts, booktabs,
amsmath, microtype, natbib, caption, lineno, geometry, xcolor and hyperref.
The included acl.sty and acl_natbib.bst are the supplied ACL style files.

```sh
cd paper
pdflatex -interaction=nonstopmode -halt-on-error main.tex
bibtex main
pdflatex -interaction=nonstopmode -halt-on-error main.tex
pdflatex -interaction=nonstopmode -halt-on-error main.tex
pdflatex -interaction=nonstopmode -halt-on-error main.tex
```

The provided main.pdf was built using these engines and styles. Re-run LaTeX
until cross-reference warnings disappear. No model API keys or requests are
needed. The source remains in anonymous review mode. Audit results include
unverified external claims; a successful build does not validate those claims.

'''+readme[end:]
    (REL/'README.md').write_text(readme)
    (OUT/'official_model_name.md').write_text('''# OpenAI model display name

Checked 2026-10-07. The official OpenAI model page displays **GPT-6 Luna**
for model ID `gpt-6-luna`, matching the manuscript. No name change was made.

Source: https://developers.openai.com/api/docs/models/gpt-6-luna
The model page was opened and read. No model API was called.
''')


def submission_build_report():
    from pypdf import PdfReader
    import difflib
    pdf=PdfReader(PAPER/'main.pdf');texts=[p.extract_text() or '' for p in pdf.pages]
    references_page=next(i+1 for i,s in enumerate(texts) if '\nReferences' in s)
    log=(OUT/'build/main.log').read_text();bib=(OUT/'build/bibtex.stdout').read_text()
    report={'engines':'pdflatex + bibtex (TeX Live 2026)','style_files':{n:sha(PAPER/n) for n in ['acl.sty','acl_natbib.bst']},'total_pages':len(pdf.pages),'body_pages_including_limitations_and_ethics':references_page,'body_page_definition':'Pages containing text before References, including Limitations and Ethics; References begin on that same page.','references_start_page':references_page,'h1_figure_page':next(i+1 for i,s in enumerate(texts) if 'Figure 1:' in s),'h3_figure_page':next(i+1 for i,s in enumerate(texts) if 'Figure 2:' in s),'h3_kept_in_body':references_page<=8,'latex_errors':re.findall(r'^!.*',log,re.M),'undefined_citations_or_references':re.findall(r'^(?:LaTeX|Package [^ ]+) Warning:.*(?:undefined|Rerun|re-run|may have changed).*$',log,re.M),'bibtex_errors_or_warnings':re.findall(r'^.*(?:Warning|error|Error|couldn.t).*$',bib,re.M),'overfull_boxes':re.findall(r'^Overfull[^\n]*',log,re.M),'underfull_boxes':re.findall(r'^Underfull[^\n]*',log,re.M),'latex_warnings':re.findall(r'^.*Warning:[^\n]*',log,re.M),'pdf_metadata':dict(pdf.metadata),'pdf_author_empty':not pdf.metadata.get('/Author'),'main_tex_sha256':sha(PAPER/'main.tex'),'main_pdf_sha256':sha(PAPER/'main.pdf'),'api_calls':0}
    assert not report['latex_errors'] and not report['undefined_citations_or_references'] and not report['bibtex_errors_or_warnings']
    assert report['pdf_author_empty'] and report['h3_kept_in_body']
    (OUT/'build_report.json').write_text(json.dumps(report,indent=2)+'\n')
    before=(OUT/'before_final/main.tex').read_text();current=(PAPER/'main.tex').read_text()
    (OUT/'final_edits.diff').write_text(''.join(difflib.unified_diff(before.splitlines(True),current.splitlines(True),fromfile='paper/main.tex (before)',tofile='paper/main.tex (submission)')))
    checks={'original_captions_preserved':all(c in current for c in re.findall(r'\\caption\{[^\n]+',before)),'original_labels_preserved':all(c in current for c in re.findall(r'\\label\{[^}]+\}',before)),'todo_remaining':len(re.findall('TODO',current)),'bibliography_unchanged':sha(PAPER/'refs.bib')==sha(OUT/'before_final/refs.bib'),'six_original_tables_replaced':all(r'\input{tables/'+n+'}' in current for n in ['table1','table2','table3','table4','filtering','language']),'two_figures_inserted':len(re.findall(r'\\includegraphics',current))==2}
    assert all(v for k,v in checks.items() if k!='todo_remaining') and checks['todo_remaining']==0
    from judgerep.config import load_config
    from judgerep.freeze import verify_freeze
    verify_freeze(load_config(ROOT/'config.yaml'),True);checks['effective_freeze_valid']=True
    origin=json.loads((OUT/'original_preservation.json').read_text())
    checks['original_freeze_unchanged']=sha(ROOT/'FREEZE.json')==origin['original_freeze_sha256']
    checks['original_deviation_unchanged']=sha(ROOT/'FIVE_JUDGE_DEVIATION.json')==origin['original_deviation_sha256']
    assert checks['original_freeze_unchanged'] and checks['original_deviation_unchanged']
    (OUT/'final_validation.json').write_text(json.dumps(checks,indent=2)+'\n')
    return report


def submission_summary(report):
    a=pd.read_csv(OUT/'number_audit.csv');m=a[a.match.isin(['mismatch','qualification_needed'])];u=a[a.match=='source_unverified']
    korean=f'''# 제출본 마무리 결과 — 2026-10-07

## 원고와 산출물

- `paper/main.tex`의 표1–4, 부록 필터/언어 표를 CSV 기반 `paper/tables/*.tex` 입력으로 교체했다. 기존 캡션과 라벨은 문자 그대로 보존했다. 표4의 자기 제공사 굵은 표기도 자동 생성한다.
- H1·H3 그림을 본문에 넣었다. H1은 {report['h1_figure_page']}쪽, H3는 {report['h3_figure_page']}쪽이다. 본문이8쪽 이하여서 H3를 부록으로 옮기지 않았다.
- 동결 후 변경을 심사자6→5종 및 다수결 모두유효 조건→동률/missing기권으로 구별했다. 두 변경 모두2026-10-06, Claude confirm 열람 후·5종 전체분석 전 기록이라는 change_timeline.csv 근거를 반영했다. 단순한 다수결 문구 재진술로 쓰지 않았다.
- 실행 설정 CSV의 모델ID·온도·추론·출력상한·배치여부를 부록표로 넣어 두 TODO를 해소했다.
- 공식 OpenAI 모델 페이지의 표시 이름은 **GPT-6 Luna**로 원고와 같았다. 모델 이름은 수정하지 않았다. 출처: https://developers.openai.com/api/docs/models/gpt-6-luna (확인2026-10-07; official_model_name.md).
- 수정 전후: [final_edits.diff](final_edits.diff). 기준 원고는 이번 요청 직전 파일이며, 이전 감사 이후 사용자가 먼저 수정한 부분은 이번 diff에 포함하지 않았다. 동결코드·설정·표본·판정·기존결과·refs.bib는 변경하지 않았다.

## 수치 재감사

현재 본문·초록·캡션과 입력된7개표의 숫자 및 수 단어 {len(a)}곳: {a.match.value_counts().to_dict()}.
**반올림을 넘는 확인된 수치 불일치 {len(m)}건**이다. 이전 원고의 이탈횟수/4대36 설명/출력상한 한정은 현재 원고에서 해소됐다. 이전 감사의 행번호를 재사용하지 않았으며, 변하지 않은 문장의 출처를 이동하고 변경·추가 수치를 명시적 근거에 다시 매핑했다. 표는 각CSV 셀과 대조했다. `number_audit_manifest.json`에 원고와 포함표 해시를 기록했다.

외부출처 미검증은 {len(u)}곳(서로 다른 주장7종): JustRank48, Dorner의절반 한계, Arena12심사자·1,460대결·2026년·60.6%, 원본투표2025년이다. 반복 언급을 포함한 위치별 목록은 [number_unresolved.csv](number_unresolved.csv). 이는 로컬 실험값 불일치와 구분하며, 이번 범위 밖 문헌확인이나 원고문장 변경을 하지 않았다.

- [number_audit.csv](number_audit.csv)
- [number_mismatches.csv](number_mismatches.csv)
- 재실행: `.venv/bin/python -m judgerep.aux.paper --number-audit-final` (로컬 이전감사 스냅샷 필요).

## 빌드와 조판

제공된 `acl.sty`, `acl_natbib.bst`를 사용해 **pdflatex → bibtex → pdflatex 반복**으로 빌드했다. 최종PDF: `paper/main.pdf`.

- 전체 **{report['total_pages']}쪽**, 본문 **{report['body_pages_including_limitations_and_ethics']}쪽**. 본문쪽수는 References 전 내용(한계·윤리 포함)이 놓인 마지막쪽을 센다. References는7쪽에서 시작하며 부록은8쪽에서 시작한다.
- 최종 LaTeX 오류0, 미정의인용/참조0, BibTeX 오류/경고0.
- Overfull hbox **{len(report['overfull_boxes'])}건**, 5.1379pt: main.tex55–56행의 기존 `arena-human-preference-140k` 고정폭이름. 요청된 원고수정 범위 밖이므로 그대로 보고한다. 이 줄 외 실제 넘침은 없다.
- Underfull box **{len(report['underfull_boxes'])}건**(공백/줄분산 경고); 기존 `[h]` float의 `[ht]` 전환 경고1건. 전체페이지를 렌더링해 표·그림 잘림/겹침을 점검했다.
- PDF `/Author`는 빈 문자열이며 저자/기관정보를 넣지 않았다. 익명 ACL review모드를 유지했다.
- 상세: [build_report.json](build_report.json), [final_validation.json](final_validation.json), `build/` 로그. TeX도구·추가PDF검사 패키지는 임시경로에 설치해 연구가상환경 의존성/동결파일을 바꾸지 않았다.

## 익명 라이선스와 배포

`release_anonymous/LICENSE`에 코드용MIT, `LICENSE-DATA`에 자료용CC BY4.0안내를 추가했다. 저작권자는Anonymous이며, 원데이터/제공사/서드파티스타일의 권리는 덮어쓰지 않는다. README에 라이선스·재현·pdflatex/bibtex 빌드절차를 반영했다. 논문PDF·TeX·스타일·업데이트표와 감사결과를 익명묶음에 동기화했다.

원문·키·알려진저자·경로·이메일·기관·API계정식별자 검사를 다시 수행했다. 실제탐지0건, 미검토0건이며 검사코드의 정규식리터럴만 제외했다. 공개용ZIP에는 `.git`, Python캐시, 원본텍스트/로그, 로컬빌드로그를 넣지 않는다. ZIP은 `release_anonymous.zip`, SHA-256은 `release_anonymous.zip.sha256`과 `archive_report.json`에 기록한다. 업로드/push/모델API호출 없음.

외부 수치 검증과 기존 5.14pt 넘침은 남은 확인사항이다. 빌드 성공을 모든 인용내용 검증으로 해석하지 않는다.
'''
    (OUT/'SUMMARY.md').write_text(korean);(OUT/'FINAL_SUMMARY.md').write_text(korean)
    # Reviewer-facing English report avoids local paths or identifying build logs.
    english=f'''# Submission artifact checks

The manuscript was built with pdflatex and bibtex using the included ACL style
and bibliography style. Total pages: {report['total_pages']}; pages containing
main text before References (including Limitations and Ethics): {report['body_pages_including_limitations_and_ethics']}.
H1 and H3 figures remain in the body. References begin on page 7; appendices
begin on page 8. Existing table captions and labels were preserved. The two
post-freeze changes are explicitly disclosed; execution settings are in an
appendix table. Official model display name GPT-6 Luna matches the manuscript.

Numeric audit: {len(a)} occurrences; {len(m)} confirmed numerical mismatches;
{len(u)} unverified external-source occurrences across seven distinct claims.
The latter are JustRank's 48 realizations, the cited half-label bound, Arena's
12 judges / 1,460 battles / year 2026 / 60.6%, and the original vote year 2025.
See number_audit.csv and number_unresolved.csv. Local result agreement does
not independently verify these external claims.

Final compilation has no errors or unresolved citations/references. One
existing overfull line (5.1379pt, the dataset identifier) remains; there are
{len(report['underfull_boxes'])} underfull-box messages and one h-to-ht float warning.
PDF Author metadata is empty. All pages were rendered for visual review.
No frozen scientific artifact was changed and no model API was called.
MIT code and CC BY 4.0 data notices use Anonymous attribution, with third-party
and upstream rights preserved. No raw texts, credentials, git history, local
build logs or Python bytecode are distributed. Known-author/secret/raw-text
scans had no unresolved findings. No upload or push was performed.
'''
    (REL/'outputs/paper_check/FINAL_SUMMARY.md').write_text(english)
    for name in ['final_edits.diff','number_audit_manifest.json','build_report.json','final_validation.json','official_model_name.md']:
        shutil.copy2(OUT/name,REL/'outputs/paper_check'/name)


def archive_submission():
    """Create a deterministic ZIP with no OS user metadata, then verify every member."""
    import zipfile
    findings=pd.read_csv(OUT/'anonymity_findings.csv');assert not findings.classification.eq('needs_review').any()
    manifest=pd.read_csv(REL/'bundle_manifest.csv')
    for r in manifest.itertuples():assert sha(REL/r.path)==r.sha256,(r.path,'manifest mismatch')
    files=sorted(p for p in REL.rglob('*') if p.is_file())
    assert not any(p.is_symlink() or '.git' in p.parts or '__pycache__' in p.parts or p.suffix=='.pyc' for p in files)
    assert not (REL/'data/raw').exists() and not (REL/'data/logs').exists()
    archive=ROOT/'release_anonymous.zip'
    with zipfile.ZipFile(archive,'w',compression=zipfile.ZIP_DEFLATED,compresslevel=9) as z:
        for p in files:
            name='release_anonymous/'+p.relative_to(REL).as_posix();info=zipfile.ZipInfo(name,date_time=(2026,10,7,0,0,0));info.compress_type=zipfile.ZIP_DEFLATED;info.create_system=3;info.external_attr=0o100644<<16;z.writestr(info,p.read_bytes())
    with zipfile.ZipFile(archive) as z:
        assert z.testzip() is None
        for p in files:assert hashlib.sha256(z.read('release_anonymous/'+p.relative_to(REL).as_posix())).hexdigest()==sha(p)
    digest=sha(archive)
    (ROOT/'release_anonymous.zip.sha256').write_text(digest+'  release_anonymous.zip\n')
    record={'archive':archive.name,'sha256':digest,'bytes':archive.stat().st_size,'file_count':len(files),'all_members_sha256_verified':True,'crc_check_passed':True,'zip_member_timestamp':'2026-10-07T00:00:00 (fixed, no owner metadata)','uploaded':False,'model_api_calls':0}
    (OUT/'archive_report.json').write_text(json.dumps(record,indent=2)+'\n')
    return record

if __name__=='__main__':main()







==> anc/judgerep_release/src/judgerep/aux/posthoc.py <==
"""사후 탐색 분석, 사전 등록 아님. Offline, read-only audit of study artifacts."""
import hashlib
import json
from pathlib import Path
from itertools import combinations
import numpy as np
import pandas as pd

LABEL = '사후 탐색 분석, 사전 등록 아님'
KEYS = ['opus', 'sonnet', 'haiku', 'oai', 'gem']
ECONOMY = ['haiku', 'oai', 'gem']


def digest(value):
    return hashlib.sha256(json.dumps(value, sort_keys=True, ensure_ascii=False, allow_nan=False).encode()).hexdigest()


def filehash(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def lines(path):
    return [json.loads(x) for x in path.read_text().split('\n') if x.strip()]


def independent_parse(text, status):
    if status == 'refused':
        return 'refused'
    if status != 'ok':
        return 'missing'
    last = next((x for x in reversed((text or '').splitlines()) if x.strip()), '')
    if not last.startswith('VERDICT:'):
        return 'parse_fail'
    value = last[len('VERDICT:'):].strip()
    return value if value in ('A', 'B', 'TIE') else 'parse_fail'


def independent_resolve(ab, ba):
    if ab not in ('A', 'B', 'TIE') or ba not in ('A', 'B', 'TIE'):
        return 'missing', np.nan, False
    first = {'A': 1., 'B': 0., 'TIE': .5}[ab]
    second = {'A': 0., 'B': 1., 'TIE': .5}[ba]
    if first == second:
        return {1.: 'a', 0.: 'b', .5: 'tie'}[first], first, True
    return 'tie', .5, False


def raw_oai(row):
    body = row['raw']
    blocks = [b for message in body.get('output', []) if message.get('type') == 'message' for b in message.get('content', [])]
    text = '\n'.join(b.get('text', '') for b in blocks if b.get('type') == 'output_text')
    status = 'refused' if any(b.get('type') == 'refusal' for b in blocks) else 'ok'
    return text, status


def csv(out, name, frame):
    frame = frame.copy()
    frame.insert(0, 'analysis_label', LABEL)
    frame.to_csv(out / (name + '.csv'), index=False)


def js(out, name, value):
    (out / (name + '.json')).write_text(json.dumps({'analysis_label': LABEL, **value}, ensure_ascii=False, indent=2, allow_nan=False) + '\n')


def selftest():
    assert independent_parse('reason\nVERDICT: A\n\n', 'ok') == 'A'
    assert independent_parse(' VERDICT: A', 'ok') == 'parse_fail'
    assert independent_parse('VERDICT: A extra', 'ok') == 'parse_fail'
    assert independent_parse('VERDICT:\tTIE ', 'ok') == 'TIE'
    assert independent_parse('VERDICT: A', 'refused') == 'refused'
    assert independent_parse('VERDICT: A', 'api_error') == 'missing'
    for ab, ba, score, consistent in [('A','B',1.,True),('B','A',0.,True),('TIE','TIE',.5,True),('A','A',.5,False),('TIE','A',.5,False)]:
        _, got, cons = independent_resolve(ab, ba)
        assert got == score and cons == consistent
    assert np.isnan(independent_resolve('parse_fail','B')[1])


def audit(root, out, battles, verdicts):
    checks = []; mismatches = []; counts = []; reconstructed = []
    def check(name, value, n):
        checks.append(dict(check=name, passed=bool(value), n=int(n)))
        if not value:
            mismatches.append(name)
    for split in ('dev', 'confirm'):
        requests = lines(root / f'data/raw/requests/{split}.jsonl')
        manifest = json.loads((root / f'data/raw/requests/{split}.manifest.json').read_text())
        check(split + '_build_manifest', digest(requests) == manifest['requests_sha256'], len(requests))
        check(split + '_sample_manifest', filehash(root / 'data/derived/battles.parquet') == manifest['sample_sha256'], 1)
        by_id = {r['request_id']: r for r in requests}
        wire = {'r' + hashlib.sha256(rid.encode()).hexdigest()[:48]: rid for rid in by_id}
        check(split + '_unique_build_ids', len(by_id) == len(wire) == len(requests), len(requests))
        submitted = {}; job_results = {}; req_rows = []
        for job_file in sorted((root / 'data/logs/oai/jobs').glob(split + '-*.json')):
            job = json.loads(job_file.read_text())
            folder = job_file.with_suffix('')
            inputs = lines(folder / 'provider_input.jsonl')
            results = lines(folder / 'results.jsonl')
            check(split + '_job_done_' + job_file.stem, job['state'] == 'done', len(results))
            mapped = []
            for item in inputs:
                rid = wire.get(item['custom_id'])
                if rid is None:
                    mismatches.append('unknown_wire_id');continue
                mapped.append(rid)
                r = by_id[rid]
                actual = digest([item['body']['instructions'], item['body']['input']])
                expected = digest([r['system'], r['user']])
                req_rows.append(dict(split=split, request_id_sha256=hashlib.sha256(rid.encode()).hexdigest(), custom_id=item['custom_id'], build_content_sha256=expected, submitted_content_sha256=actual, matched=actual == expected))
                if rid in submitted or actual != expected:
                    mismatches.append('duplicate_or_changed_submission')
                submitted[rid] = item
            check(split + '_job_id_sets_' + job_file.stem, set(mapped) == set(job['request_ids']) == {r['request_id'] for r in results} and len(results) == len(mapped), len(results))
            for row in results:
                if row['request_id'] in job_results:mismatches.append('duplicate_job_result')
                job_results[row['request_id']] = row
        rows = lines(root / f'data/logs/oai/{split}.jsonl')
        check(split + '_log_ids', len(rows) == len(by_id) and {r['request_id'] for r in rows} == set(by_id) == set(submitted), len(rows))
        groups = {}; body_ids = []
        for row in rows:
            rid = row['request_id']; request = by_id[rid]
            check_equal = job_results.get(rid) == row
            if not check_equal:mismatches.append('consolidated_job_row_mismatch')
            text, status = raw_oai(row)
            if text != row['text'] or status != row['status']:mismatches.append('normalized_body_mismatch')
            if row['raw'].get('instructions') != request['system']:mismatches.append('response_instructions_mismatch')
            body_ids.append(row['raw']['id'])
            groups.setdefault((request['battle_id'], request['rep']), {})[request['order']] = (independent_parse(text, status), row)
        check(split + '_unique_response_body_ids', len(body_ids) == len(set(body_ids)), len(body_ids))
        for (bid, rep), pair in groups.items():
            ab, ra = pair['ab']; ba, rb = pair['ba']; resolved, score, consistent = independent_resolve(ab, ba)
            record = dict(battle_id=bid, judge='oai', rep=rep, verdict_ab=ab, verdict_ba=ba, resolved=resolved, score=score, order_consistent=consistent, attempts=ra['attempts'] + rb['attempts'])
            for key in ('input_tokens','output_tokens','reasoning_tokens'):
                values = [r['raw'].get('usage', {}).get(key) if key != 'reasoning_tokens' else r['raw'].get('usage', {}).get('output_tokens_details', {}).get('reasoning_tokens') for r in (ra, rb)]
                record[key] = sum(x for x in values if x is not None) if any(x is not None for x in values) else np.nan
            reconstructed.append(record)
        csv(out, split + '_request_hashes', pd.DataFrame(req_rows))
    expected = verdicts[verdicts.judge.eq('oai')].sort_values(['battle_id','rep']).reset_index(drop=True)
    actual = pd.DataFrame(reconstructed).sort_values(['battle_id','rep']).reset_index(drop=True)
    for col in expected.columns:
        a, b = actual[col], expected[col]
        eq = a.eq(b) | (a.isna() & b.isna())
        check('verdicts_' + col, len(a) == len(b) and eq.all(), len(b))
    for key in KEYS:
        for split in ('dev','confirm'):
            rows = lines(root / f'data/logs/{key}/{split}.jsonl')
            for order in ('ab','ba'):
                categories = [independent_parse(r['text'], r['status']) for r in rows if r['request_id'].rsplit('|', 2)[1] == order]
                counts.append(dict(judge=key, split=split, order=order, n=len(categories), **{v:categories.count(v) for v in ['A','B','TIE','parse_fail','refused','missing']}))
    csv(out, 'position_bias', pd.DataFrame(counts));csv(out, 'integrity_checks', pd.DataFrame(checks))
    limitation = '응답 배치 envelope의 custom_id가 저장되지 않았다. 제출 파일 custom_id→build 요청과 정규화 로그 request_id→job 결과는 일치 여부를 검사하지만, 서버가 반환한 custom_id→응답 연결은 오프라인 독립 검증 불가. 이를 완전 검증 통과로 간주하지 않는다.'
    js(out, 'integrity', dict(status='mismatch_stop' if mismatches else 'no_observed_mismatch_partial_provenance', mismatches=mismatches, oai_responses=12000, reconstructed_verdicts=len(actual), response_custom_id_verified=False, limitation=limitation))
    if mismatches:raise RuntimeError('Integrity mismatch; see integrity.json. Further analysis stopped.')
    return limitation


def analyze(root, out, battles, verdicts):
    # Frozen statistical utilities are pure functions; never call the write-producing pipeline.
    from judgerep.stats.agreement import cohen_kappa, majority
    from judgerep.stats.decisions import decision, interval
    from judgerep.stats.common_error import common_error
    comparison = []
    for split in ('dev','confirm'):
        b = battles[battles.split.eq(split)].set_index('battle_id')
        v = verdicts[verdicts.judge.eq('oai') & verdicts.rep.eq(0)].set_index('battle_id').reindex(b.index)
        valid = v.score.notna()
        comparison.append(dict(split=split, battles=len(b), valid_battles=int(valid.sum()), kappa=cohen_kappa(b.human_winner.eq('a').astype(float),v.score), tie_rate=float(v.loc[valid,'score'].eq(.5).mean()), order_consistent_rate=float(v.loc[valid,'order_consistent'].mean())))
    csv(out,'oai_dev_confirm',pd.DataFrame(comparison))
    b = battles[battles.split.eq('confirm')].sort_values('battle_id').reset_index(drop=True)
    v = verdicts[verdicts.rep.eq(0)].pivot(index='battle_id',columns='judge',values='score').reindex(index=b.battle_id,columns=KEYS)
    human = b.human_winner.eq('a').to_numpy(float);scores = np.column_stack([human,v.to_numpy(),majority(v.to_numpy())]);names=['human',*KEYS,'majority']
    oriented = np.where((b.model_a < b.model_b).to_numpy()[:,None], scores, 1-scores)
    pairs = sorted(b.pair_key.unique());groups = [np.flatnonzero(b.pair_key.eq(p).to_numpy()) for p in pairs]
    summaries = [[decision(oriented[g,j]) for j in range(7)] for g in groups]
    eligible = [i for i,s in enumerate(summaries) if s[0]['significant']]
    assert len(pairs)==33 and len(eligible)==23
    pair_rows=[];wrong=[]
    for i,p in enumerate(pairs):
        row={'pair_key':p,'system_reference':json.loads(p)[0],'n_battles':len(groups[i])}
        for j,name in enumerate(names):
            for field in ('n','win_rate','direction','significant'):row[name+'_'+field]=summaries[i][j][field]
            if j:row[name+'_human_direction_match']=summaries[i][j]['direction']==summaries[i][0]['direction']
        pair_rows.append(row)
        if i in eligible:
            bad=[key for key in ECONOMY if summaries[i][names.index(key)]['direction'] == -summaries[i][0]['direction']]
            wrong.append(dict(pair_key=p, wrong_judges=';'.join(bad), wrong_n=len(bad), shared_wrong=len(bad)>=2, **{key+'_wrong':key in bad for key in ECONOMY}, **{key+'_significant_wrong':key in bad and summaries[i][names.index(key)]['significant'] for key in ECONOMY}))
    reference=pd.read_csv(root/'outputs/tables/pair_decisions.csv').set_index(['pair_key','source'])
    for i,pair in enumerate(pairs):
        for j,name in enumerate(names):
            for field in ('n','win_rate','direction','significant'):
                assert np.isclose(summaries[i][j][field],reference.loc[(pair,name),field],equal_nan=True), 'Pair summary mismatch'
    csv(out,'pair_comparison_33',pd.DataFrame(pair_rows));csv(out,'human_significant_wrong_pairs',pd.DataFrame(wrong))
    csv(out,'wrong_pairs_by_judge',pd.DataFrame([dict(judge=key,pair_key=row['pair_key'],significant_wrong=row[key+'_significant_wrong']) for row in wrong for key in ECONOMY if row[key+'_wrong']]))
    csv(out,'shared_wrong_pairs',pd.DataFrame(wrong).query('shared_wrong'))
    h1=pd.read_csv(root/'outputs/tables/h1.csv');h1=h1[h1.scope.eq('all') & h1.judge.isin(KEYS)]
    csv(out,'h1_without_oai',pd.DataFrame([dict(judges=';'.join(keys),n_judges=len(keys),median_kappa=h1[h1.judge.isin(keys)].kappa.median(),median_tau=h1[h1.judge.isin(keys)].tau.median()) for keys in [KEYS,[k for k in KEYS if k!='oai']]]))
    matrix=[]
    for i,key in enumerate(names[:6]):
        matrix.append(dict(source=key,**{other:cohen_kappa(scores[:,i],scores[:,j]) for j,other in enumerate(names[:6])}))
    csv(out,'kappa_matrix',pd.DataFrame(matrix))
    csv(out,'kappa_matrix_n',pd.DataFrame([dict(source=key,**{other:int((np.isfinite(scores[:,i]) & np.isfinite(scores[:,j])).sum()) for j,other in enumerate(names[:6])}) for i,key in enumerate(names[:6])]))
    combos=list(combinations(ECONOMY,2))
    def precisions(s):
        singles={}
        for key in ECONOMY:
            j=names.index(key);sel=[p for p in eligible if s[p][j]['significant']]
            singles[key]=np.mean([s[p][j]['direction']==s[p][0]['direction'] for p in sel]) if sel else np.nan
        result=[]
        for x,y in combos:
            a,z=names.index(x),names.index(y)
            sel=[p for p in eligible if s[p][a]['significant'] and s[p][z]['significant'] and s[p][a]['direction']==s[p][z]['direction']]
            p2=np.mean([s[p][a]['direction']==s[p][0]['direction'] for p in sel]) if sel else np.nan
            p1=np.mean(list(singles.values()));local=np.mean([singles[x],singles[y]])
            result.append((p2,p1,p2-p1,p2-local,len(sel)))
        return result
    points=precisions(summaries);rng=np.random.default_rng(20261007);boot=[[] for _ in combos];localboot=[[] for _ in combos]
    for _ in range(1000):
        s=[[decision(oriented[r,j]) for j in range(7)] for g in groups for r in [rng.choice(g,len(g),replace=True)]]
        for i,r in enumerate(precisions(s)):boot[i].append(r[2]);localboot[i].append(r[3])
    delta=[]
    for i,(x,y) in enumerate(combos):
        p2,p1,d,local,n=points[i]
        delta.append(dict(combination=x+'+'+y,p2=p2,p1_mean_all_economy=p1,delta=d,eligible_n=len(eligible),replicated_conclusions=n,**interval(boot[i]),pair_local_delta=local,**{'pair_local_'+k:v for k,v in interval(localboot[i]).items()}))
    original_hypotheses=pd.read_csv(root/'outputs/tables/hypotheses.csv')
    original_delta=original_hypotheses.loc[original_hypotheses.hypothesis.eq('H2') & original_hypotheses.analysis.eq('primary'),'delta'].iloc[0]
    assert np.isclose(np.mean([r['delta'] for r in delta]),original_delta), 'H2 decomposition mismatch'
    csv(out,'h2_delta_by_combination',pd.DataFrame(delta))
    import yaml
    cfg=yaml.safe_load((root/'config.yaml').read_text());edges=[0,*cfg['analysis']['gap_bins'],.5]
    gap=np.zeros(len(b))
    for i,g in enumerate(groups):gap[g]=abs(summaries[i][0]['win_rate']-.5)
    h4=[]
    for i,(lo,hi) in enumerate(zip(edges[:-1],edges[1:])):
        mask=(gap>=lo)&((gap<=hi) if i==len(edges)-2 else (gap<hi))
        result=common_error(human[mask],scores[mask][:,[names.index(k) for k in ECONOMY]])
        h4.append(dict(gap_low=lo,gap_high=hi,upper_inclusive=i==len(edges)-2,battles=int(mask.sum()),pairs=int(b.loc[mask,'pair_key'].nunique()),**result))
    csv(out,'h4_by_human_gap',pd.DataFrame(h4))


def public_scan(root,out):
    files=[root/'data/derived'/f for f in ['battles.parquet','verdicts.parquet']]
    files+=sorted((root/'outputs/tables').glob('*.csv'))+sorted((root/'outputs/figures').glob('*.pdf'))
    files+=[root/f for f in ['PREREGISTRATION.md','DEVIATIONS.md','RESEARCH_DEVIATION_2026-10-06.md','FREEZE.json','FIVE_JUDGE_DEVIATION.json']]
    files+=sorted(p for p in out.iterdir() if p.is_file() and p.name not in {'public_manifest.csv','public_scan.json'})
    raw=pd.read_parquet(root/'data/raw/selected_texts.parquet')
    originals=set(str(x) for col in ['prompt','response_a','response_b'] for x in raw[col].dropna() if str(x))
    exact={hashlib.sha256(s.encode()).digest() for s in originals if len(s)>=12}
    fragments=set()
    for s in originals:
        if len(s)>=64:
            for offset in {0,(len(s)-64)//2,len(s)-64}:fragments.add(s[offset:offset+64])
    secrets=[]
    for path in [root/'.env']:
        if path.exists():
            for line in path.read_text().splitlines():
                if '=' in line and not line.lstrip().startswith('#'):
                    value=line.split('=',1)[1].strip().strip('\"\'')
                    if len(value)>=20:secrets.append(value)
    forbidden={'prompt','response','response_a','response_b','text','raw','justification','system','user'}
    result=[]
    for path in files:
        badcols=[];cells=[];schema_exception=False
        if path.suffix in ('.parquet','.csv'):
            frame=pd.read_parquet(path) if path.suffix=='.parquet' else pd.read_csv(path)
            badcols=sorted(forbidden.intersection(frame.columns))
            if path.relative_to(root).as_posix() == 'outputs/tables/schema_system_providers.csv':
                schema_exception = set(frame.columns)=={'system','provider','n'} and frame['system'].astype(str).str.fullmatch(r'[A-Za-z0-9:/_.-]{1,120}').all()
                if schema_exception:badcols.remove('system')
            cells=[str(v) for v in frame.select_dtypes(include=['object','string']).to_numpy().ravel() if pd.notna(v)]
            text='\n'.join(cells)
        elif path.suffix=='.pdf':
            from pypdf import PdfReader
            reader=PdfReader(path)
            text='\n'.join(page.extract_text() or '' for page in reader.pages) + '\n' + str(reader.metadata)
        else:text=path.read_text();cells=text.splitlines()
        exact_hits=sum(hashlib.sha256(s.encode()).digest() in exact for s in cells)
        fragment_hits=sum(text[i:i+64] in fragments for i in range(max(0,len(text)-63)))
        secret_hits=sum(value in text for value in secrets)
        result.append(dict(path=str(path.relative_to(root)),sha256=filehash(path),size_bytes=path.stat().st_size,forbidden_columns=';'.join(badcols),model_id_column_exception=bool(schema_exception),exact_raw_cell_hits=exact_hits,raw_fragment_hits=fragment_hits,secret_value_hits=secret_hits,scan_pass=not(badcols or exact_hits or fragment_hits or secret_hits)))
    csv(out,'public_manifest',pd.DataFrame(result))
    js(out,'public_scan',dict(status='pass' if all(r['scan_pass'] for r in result) else 'potential_leak_stop',files=len(result),method='원문 컬럼 금지, 12자 이상 원문 셀 전체 일치, 각 원문 앞/중간/끝 64자 조각, 로컬 .env 값(20자 이상) 검사. PDF는 pypdf 텍스트·메타데이터 추출.',schema_exception='schema_system_providers.csv의 system은 시스템 프롬프트가 아닌 모델 식별자. 고정 스키마와 모든 값의 식별자 문법 검증 후 컬럼명 경고 제외.',limitations='샘플링한 원문 조각 검사이며 모든 짧은 인용·재서술·이미지 내 문자의 부재를 증명하지는 않는다. 원본 artifacts를 수정하거나 공개 업로드하지 않았다.'))
    if not all(r['scan_pass'] for r in result):raise RuntimeError('Potential public leak; inspect aggregate manifest; no upload performed.')


def main():
    root=Path(__file__).resolve().parents[3];out=root/'outputs/posthoc';out.mkdir(exist_ok=True)
    protected=[p for folder in ['src/judgerep','data/derived','outputs/tables','outputs/figures'] for p in (root/folder).rglob('*') if p.is_file() and p.suffix not in ('.pyc',) and '__pycache__' not in p.parts and 'aux' not in p.parts]
    protected+=[root/f for f in ['config.yaml','FREEZE.json','FIVE_JUDGE_DEVIATION.json','PREREGISTRATION.md','outputs/report.md','outputs/analysis.json']]
    before={str(p.relative_to(root)):filehash(p) for p in protected}
    selftest()
    from judgerep.config import load_config
    from judgerep.freeze import verify_freeze
    verify_freeze(load_config(root/'config.yaml'),True)
    b=pd.read_parquet(root/'data/derived/battles.parquet');v=pd.read_parquet(root/'data/derived/verdicts.parquet')
    limitation=audit(root,out,b,v)
    analyze(root,out,b,v)
    (out/'README.md').write_text('# '+LABEL+'\n\n'+limitation+'\n\n관측 가능한 항목의 불일치는 0건이지만 응답 custom_id의 원본 증거가 없어 무결성 검증은 부분적이다. 후속 표는 이 한계를 동반한 탐색적 분석이다. API 호출 없음. 원문은 출력하지 않는다.\n\n분석은 confirm rep=0, 시스템 이름 오름차순 첫 시스템 승률 기준이다. 승률에는 동률 0.5를 포함하며 유효 판정만 분모에 넣는다. 유의성은 동결된 |승률−0.5|>1.96 SE 정의를 따른다. 틀린 쌍은 사람과 반대 방향이며, 비유의 반대 방향도 목록에 포함하고 significant_wrong을 별도로 표시한다. 방향 0은 반대가 아닌 미결정이다.\n\nH2 조합별 Δ는 P2(해당 조합)−경량3종 P1 평균으로, 세 Δ 평균이 기존 H2 Δ가 되게 정의한다. pair_local_delta는 해당 두 심사자의 P1 평균을 뺀 추가 탐색치다. 사람 유의 E23쌍 고정, 쌍 내 공동 복원 추출1,000회, seed20261007, percentile95% 구간, undefined 반복 별도 집계. 부트스트랩에서는 사람 방향과 심사자 유의성을 다시 계산한다. 가설 검정·새 지지 판정은 하지 않는다.\n\nH4는 원본 사람 gap 구간별로 경량3종 모두 이진 판정인 대결에서 공동 오류와 주변 오류율 곱을 계산한다. κ 행렬은 쌍별 유효 자료, n 행렬을 함께 제공한다. H1 제외 분석은 저장된 각 심사자 κ·τ의 중앙값이며 순위 정의를 바꾸지 않는다. oai dev/confirm은 서로 다른 표본이므로 유사성의 인과·동등성 검정이 아니다.\n\n공개 목록은 후보 목록이며 실제 업로드는 하지 않는다. 원본·키·로그는 목록에서 제외한다. public_manifest.csv에 파일별 해시와 유출 검사 결과가 있다. 재현: pypdf6.19.0이 필요하다. 동결 환경 밖에 설치했으며 `PYTHONPATH=/tmp/judgerep-posthoc-deps .venv/bin/python -m judgerep.aux.posthoc`로 실행했다. 소스의 자체 검증은 파서 경계와 순서 통합을 검사한다.\n')
    after={str(p.relative_to(root)):filehash(p) for p in protected}
    assert before==after,'Protected artifact modified'
    js(out,'preservation',dict(all_unchanged=True,files=before))
    summary = '# '+LABEL+' — 결과 요약\n\n'
    summary += '관측 가능한 무결성 검증 불일치 0건: OpenAI 응답 12,000건, 통합 판정 6,000행 일치. 제출 custom_id에 대응하는 입력 내용 해시도 build 요청과 모두 일치. 단, 서버 응답 envelope의 custom_id는 미보존되어 응답↔요청 연결은 독립 검증 불가다. **완전한 무결성 검증 통과로 해석하지 않는다.**\n\n'
    summary += 'OpenAI dev/confirm κ는 0.0511/0.0516, 동률 비율 23.57%/22.14%, 순서 일관 비율 77.23%/78.48%다. 두 분할에서 비슷한 양상이며 동등성 검정을 한 것은 아니다.\n\n'
    summary += '사람 결론이 유의한 23쌍에서 반대 방향 쌍은 haiku 1개, oai 10개, gem 1개이며 공동 반대 방향은 1쌍이다. 비유의 반대 방향도 포함하므로 유의한 오답만을 센 수와 구별한다.\n\n'
    summary += 'oai 제외 시 H1 중앙값은 κ=0.2412, τ=0.7778이다. 5종에서는 각각 0.2168, 0.6667이다. 새 가설 판정은 하지 않았다.\n\n'
    summary += 'H2 조합별 Δ(경량3종 P1 평균 대비): haiku+gem 0.1522 [0.0855, 0.1760], haiku+oai 및 oai+gem 각각 0.0707 [0.0252, 0.1957]. 조합 자체의 두 P1 평균을 기준으로 하면 haiku+gem의 Δ는 0.0000이므로 기준을 구별해 해석해야 한다. 구간은 쌍 내 복원 추출1,000회 percentile95% 탐색 구간이다.\n\n'
    summary += 'H4의 공동 오류 관측 비율은 사람 gap이 큰 구간에서 작아졌으며 모든 구간에서 주변 오류율 곱보다 높았다. 구간별 표본 수·쌍 구성 차이가 있어 인과적 효과로 해석하지 않는다.\n\n'
    summary += '[분석 정의와 한계](README.md), [33쌍 비교](pair_comparison_33.csv), [심사자별 반대 방향 쌍](wrong_pairs_by_judge.csv), [공동 오답](shared_wrong_pairs.csv), [H2 조합별 민감도](h2_delta_by_combination.csv), [H4 gap 구간](h4_by_human_gap.csv), [κ 행렬](kappa_matrix.csv), [공개 후보 목록·검사](public_manifest.csv).\n\n'
    summary += '공개용 검사에서 원문 셀·선택된64자 원문 조각·키 값 일치가 검출되지 않았다. system 컬럼명 경고1건은 모델 ID 스키마로 확인해 명시적 예외를 적용했다. 검사의 탐지 한계는 public_scan.json을 따른다. 업로드와 모델 API 호출은 없었다. 동결 코드·기존 결과 파일 SHA-256은 모두 보존했다. 기존 전체 테스트147개 통과, 새 독립 파서·통합 자체 검사 및 기존33쌍 표·H2 Δ 교차 확인 통과.\n'
    (out/'SUMMARY.md').write_text(summary)
    public_scan(root,out)
    assert before == {str(p.relative_to(root)):filehash(p) for p in protected}
    print('posthoc complete; independent response custom_id provenance remains unverifiable; protected artifacts unchanged')

if __name__=='__main__':main()


==> anc/judgerep_release/src/judgerep/baselines/__init__.py <==
"""External baseline interfaces."""


==> anc/judgerep_release/src/judgerep/baselines/ppi.py <==
def estimate(*, human_labels, judge_scores, labeled_indices, **kwargs):
    """Reserved for the separately specified published label-fusion estimator."""
    raise NotImplementedError("PPI 기준선은 개발계획서에 따라 명세 확정 전 인터페이스만 제공합니다.")


==> anc/judgerep_release/src/judgerep/cli.py <==
"""Research CLI; paid execution is always explicit."""
import argparse
import json
from pathlib import Path
import sys

from judgerep import __version__
from judgerep.config import load_config
from judgerep.errors import JudgeRepError, StageBlocked

COMMANDS = {
    'human-power': '사람 투표만으로 confirm 검정력 점검',
    'qualify': '사전 등록된 후발 심사자의 confirm 자격 기록',
    'archive-dev': '품질 실패 dev를 보존하고 후보 교체 준비',
    'inspect': 'M1: 데이터·스키마·라이선스 점검', 'sample': 'M2: 데이터 정리와 층화 추출',
    'build': 'M3: 순서 교환·반복 요청 생성', 'run': 'M4/M6: 심사 실행 (기본 드라이런)',
    'parse': 'M3: 마지막 줄 파싱', 'resolve': 'M3: 순서 교환 통합',
    'analyze': 'M3/M6: 저장된 판정의 H1–H4 분석', 'report': '표·PDF·보고서 재생성',
    'make_report': 'report 별칭', 'cost-report': '실제 비용과 잔여 비용 보고',
    'confirm-token-projection': '관측된 dev 토큰 및 명시적 대리 가정으로 confirm 비용 재추정',
    'dry-run-report': '키 없이 예정 심사자 dev·confirm 비용과 묶음별 초과액 추정',
    'freeze': 'M5: 테스트·dev 품질 검사 후 동결', 'all': '전체 흐름 또는 판정 재분석',
    'demo': '합성 데이터로 전체 흐름 검증 (API 호출 없음)', 'readiness': 'API 키 존재 여부 점검 (키 값 출력 없음)',
    'deviation': '동결 후 정확한 변경과 이유 기록', 'attach-job': '접수 상태 불명 작업에 제공사 ID 연결',
}


def parser():
    result = argparse.ArgumentParser(prog='judgerep', description='LLM 심사 견고성 연구 파이프라인 M0–M6')
    result.add_argument('--version', action='version', version=__version__)
    result.add_argument('--config', type=Path, default=Path('config.yaml'))
    commands = result.add_subparsers(dest='command', required=True)
    for name, description in COMMANDS.items():
        command = commands.add_parser(name, help=description)
        command.add_argument('--config', type=Path, default=argparse.SUPPRESS)
        if name == 'inspect':
            command.add_argument('--offline', action='store_true')
        if name in {'build', 'run', 'analyze', 'report', 'make_report', 'all'}:
            command.add_argument('--split', choices=['dev', 'confirm'], default=None if name == 'all' else 'dev')
        if name == 'run':
            command.add_argument('--collect-only', action='store_true', help='기접수 작업만 회수, 신규 제출·재시도 없음 (--execute와 함께)')
        if name in {'run', 'attach-job', 'qualify', 'archive-dev'}:
            command.add_argument('--judge', required=True)
        if name in {'run', 'all'}:
            command.add_argument('--execute', action='store_true', help='유료 API 호출 허용')
            command.add_argument('--wait', action='store_true', help='배치 완료까지 조회; 중단 후 같은 명령으로 재개')
        if name in {'run', 'analyze', 'report', 'make_report', 'all', 'qualify'}:
            command.add_argument('--allow-deviation', action='store_true')
        if name in {'all', 'freeze'}:
            command.add_argument('--judges', nargs='+', help='실행·동결할 심사자 키; 생략하면 설정 전체')
        if name == 'all':
            command.add_argument('--from-verdicts', action='store_true')
        if name == 'demo':
            command.add_argument('--output', type=Path, default=Path('artifacts/synthetic'))
        if name == 'deviation':
            command.add_argument('--reason', required=True)
        if name == 'attach-job':
            command.add_argument('--job-id', required=True)
            command.add_argument('--remote-id', required=True)
    return result


def all_stages(config, args):
    from judgerep.requests import build_requests
    from judgerep.runner import run
    from judgerep.freeze import freeze, verify_freeze
    from judgerep.parse import parse_logs
    from judgerep.quality import enforce_quality
    from judgerep.resolve import resolve_logs
    from judgerep.report import make_report
    from judgerep.cost import cost_report
    if args.from_verdicts:
        return str(make_report(config, args.split or 'confirm', args.allow_deviation))
    if args.split == 'confirm':
        verify_freeze(config, args.allow_deviation)
    if not (config.root / 'data/derived/battles.parquet').exists():
        from judgerep.sampling import sample_dataset
        sample_dataset(config)
    for split in ('dev', 'confirm'):
        build_requests(config, split)
    keys = args.judges or [j['key'] for j in config.get('judges') if j.get('model_id') not in {None, 'TBD'}]
    if not args.execute:
        return [run(config, key, 'dev') for key in keys]
    if not config.get('synthetic'):
        from judgerep.credentials import credential
        from judgerep.runner import find_judge
        for key in keys:
            credential(config, find_judge(config, key))
    splits = [args.split] if args.split else ['dev', 'confirm']
    for split in splits:
        if split == 'confirm':
            from judgerep.cost import check_confirm_projection
            check_confirm_projection(config, keys)
        if split == 'confirm' and not (config.root / 'FREEZE.json').exists():
            freeze(config, keys)
        results = [run(config, key, split, True, args.wait, args.allow_deviation) for key in keys]
        parsed = parse_logs(config)
        enforce_quality(parsed, split)
        resolve_logs(config)
        cost_report(config)
        if any(r['status'] != 'complete' for r in results):
            return {'status': 'pending', 'split': split, 'runs': results, 'resume': '같은 명령으로 재개하세요.'}
        # Block freezing of missing API responses; partial provider scope stays explicit.
        make_report(config, split, args.allow_deviation)
    return {'status': 'complete', 'judges': keys, 'report': str(config.root / 'outputs/report.md')}


def main(argv=None):
    args = parser().parse_args(argv)
    try:
        config = load_config(args.config)
        command = args.command
        if command == 'human-power':
            from judgerep.human_power import human_power
            value = human_power(config)
        elif command == 'qualify':
            from judgerep.registration import qualify
            value = qualify(config, args.judge, args.allow_deviation)
        elif command == 'archive-dev':
            from judgerep.registration import archive_failed_dev
            value = archive_failed_dev(config, args.judge)
        elif command == 'inspect':
            from judgerep.data import inspect_dataset
            value = str(inspect_dataset(config, offline=args.offline))
        elif command == 'sample':
            from judgerep.sampling import sample_dataset
            value = sample_dataset(config)
        elif command == 'build':
            config.validate_sample()
            from judgerep.requests import build_requests
            value = build_requests(config, args.split)
        elif command == 'run':
            if args.split == 'confirm':
                from judgerep.freeze import verify_freeze
                verify_freeze(config, args.allow_deviation)
            config.validate_sample()
            from judgerep.runner import run
            value = run(config, args.judge, args.split, args.execute, args.wait, args.allow_deviation, collect_only=args.collect_only)
        elif command == 'parse':
            from judgerep.parse import parse_logs
            from judgerep.quality import enforce_quality
            frame = parse_logs(config)
            for split in ('dev', 'confirm'):
                enforce_quality(frame, split)
            value = {'n': len(frame)}
        elif command == 'resolve':
            from judgerep.resolve import resolve_logs
            value = {'n': len(resolve_logs(config))}
        elif command in {'analyze', 'report', 'make_report'}:
            if command == 'analyze':
                from judgerep.analysis import analyze
                value = analyze(config, args.split, args.allow_deviation)
            else:
                from judgerep.report import make_report
                value = str(make_report(config, args.split, args.allow_deviation))
        elif command == 'cost-report':
            from judgerep.cost import cost_report
            value = cost_report(config)
        elif command == 'freeze':
            from judgerep.freeze import freeze
            value = freeze(config, args.judges)
        elif command == 'all':
            value = all_stages(config, args)
        elif command == 'demo':
            from judgerep.demo import demo
            value = demo(config, args.output)
        elif command == 'confirm-token-projection':
            from judgerep.cost import confirm_token_projection
            value = confirm_token_projection(config)
        elif command == 'dry-run-report':
            from judgerep.cost import dry_run_report
            value = dry_run_report(config)
        elif command == 'readiness':
            from judgerep.credentials import readiness
            value = readiness(config)
        elif command == 'deviation':
            from judgerep.freeze import record_deviation
            value = record_deviation(config, args.reason)
        elif command == 'attach-job':
            from judgerep.runner import attach_job
            value = attach_job(config, args.judge, args.job_id, args.remote_id)
        print(json.dumps(value, ensure_ascii=False, indent=2, allow_nan=False))
        return 0
    except JudgeRepError as error:
        print(f'중단: {error}', file=sys.stderr)
        return 2
    except (FileNotFoundError, PermissionError):
        print('중단: 필요한 로컬 파일이 없거나 접근 권한이 없습니다. 선행 단계와 경로를 확인하세요.', file=sys.stderr)
        return 2
    except KeyboardInterrupt:
        print('중단했습니다. 저장된 작업과 비용 예약은 유지되며 같은 명령으로 재개할 수 있습니다.', file=sys.stderr)
        return 130


==> anc/judgerep_release/src/judgerep/config.py <==
"""Read the sole config file without filling research choices automatically."""

from dataclasses import dataclass
import math
from pathlib import Path
import re
from typing import Any

import yaml

from judgerep.errors import ConfigError


class UniqueKeyLoader(yaml.SafeLoader):
    pass


def _mapping(loader, node, deep=False):
    mapping = {}
    for key_node, value_node in node.value:
        key = loader.construct_object(key_node, deep=deep)
        if not isinstance(key, str):
            raise ConfigError("설정 키는 문자열이어야 합니다.")
        if key in mapping:
            raise ConfigError(f"중복 설정 키: {key}")
        mapping[key] = loader.construct_object(value_node, deep=deep)
    return mapping


UniqueKeyLoader.add_constructor(yaml.resolver.BaseResolver.DEFAULT_MAPPING_TAG, _mapping)


def unresolved(value: Any) -> bool:
    return value is None or value == "" or value == "TBD" or value == {} or value == []


def _check_no_secrets(value: Any, path: str = "") -> None:
    if isinstance(value, dict):
        for key, item in value.items():
            name = f"{path}.{key}".lstrip(".")
            if key.lower() in {"api_key", "access_token", "hf_token", "password", "secret", "token"}:
                raise ConfigError(f"비밀 값은 환경 변수로만 읽습니다. 설정에서 {name} 키를 제거하세요.")
            _check_no_secrets(item, name)
    elif isinstance(value, list):
        for index, item in enumerate(value):
            _check_no_secrets(item, f"{path}[{index}]")


@dataclass(frozen=True)
class Config:
    path: Path
    values: dict[str, Any]

    @property
    def root(self) -> Path:
        return self.path.parent

    def get(self, path: str) -> Any:
        value: Any = self.values
        for key in path.split("."):
            if not isinstance(value, dict) or key not in value:
                return None
            value = value[key]
        return value

    def require(self, *paths: str) -> None:
        missing = [path for path in paths if unresolved(self.get(path))]
        if missing:
            raise ConfigError("TBD 또는 빈 설정: " + ", ".join(missing))

    def validate_sample(self) -> None:
        self.require("dataset.revision", "dataset.columns", "system_providers")
        if not re.fullmatch(r"[0-9a-f]{40}", str(self.get("dataset.revision"))):
            raise ConfigError("dataset.revision은 inspect에서 확인한 40자리 커밋 SHA여야 합니다.")
        columns = self.get("dataset.columns")
        if not isinstance(columns, dict):
            raise ConfigError("dataset.columns는 매핑이어야 합니다.")
        required = {"id", "prompt", "response_a", "response_b", "model_a", "model_b", "vote", "language", "turns", "conversation_id", "vote_order"}
        if not required <= set(columns):
            raise ConfigError("dataset.columns 필수 매핑 누락: " + ", ".join(sorted(required - set(columns))))
        pending = [f"dataset.columns.{key}" for key, value in columns.items() if unresolved(value)]
        providers = self.get("system_providers")
        if not isinstance(providers, dict):
            raise ConfigError("system_providers는 매핑이어야 합니다.")
        pending += [f"system_providers.{key}" for key, value in providers.items() if unresolved(value)]
        if pending:
            raise ConfigError("TBD 또는 빈 설정: " + ", ".join(pending))


def _number(config: Config, path: str, *, minimum: float, integer: bool = False) -> float:
    value = config.get(path)
    kind = int if integer else (int, float)
    if isinstance(value, bool) or not isinstance(value, kind) or not math.isfinite(value) or value < minimum:
        raise ConfigError(f"{path}: {minimum} 이상인 {'정수' if integer else '유한한 수'}가 필요합니다.")
    return value


def load_config(path: str | Path) -> Config:
    file = Path(path).expanduser().resolve()
    if not file.is_file():
        raise ConfigError(f"설정 파일을 찾을 수 없습니다: {file}")
    try:
        values = yaml.load(file.read_text(encoding="utf-8"), Loader=UniqueKeyLoader)
    except yaml.YAMLError as error:
        # YAML parser error text can include secret-bearing source lines.
        raise ConfigError("config.yaml의 YAML 구문을 확인하세요.") from error
    if not isinstance(values, dict):
        raise ConfigError("설정의 최상위 값은 매핑이어야 합니다.")
    _check_no_secrets(values)
    config = Config(file, values)
    config.require("dataset.name")
    if not isinstance(config.get("dataset.name"), str):
        raise ConfigError("dataset.name은 문자열이어야 합니다.")
    _number(config, "seed", minimum=0, integer=True)
    for key in ("n_battles", "min_pair_battles", "max_per_pair", "max_tokens_per_battle"):
        _number(config, f"sampling.{key}", minimum=1, integer=True)
    for key in ("n_repeat_battles", "n_extra_repeats"):
        _number(config, f"sampling.{key}", minimum=0, integer=True)
    fraction = _number(config, "sampling.dev_fraction", minimum=0)
    if not 0 < fraction < 1:
        raise ConfigError("sampling.dev_fraction은 0과 1 사이여야 합니다.")
    _number(config, "judging.temperature", minimum=0)
    _number(config, "judging.max_output_tokens", minimum=1, integer=True)
    _number(config, "budget.krw_per_usd", minimum=0.000001)
    _number(config, "budget.assumed_output_tokens", minimum=0)
    for key in (config.get("budget.assumed_output_tokens_by_judge") or {}):
        _number(config, f"budget.assumed_output_tokens_by_judge.{key}", minimum=0)
    for group in ("anthropic", "non_anthropic"):
        _number(config, f"budget.cap_krw.{group}", minimum=0)
    for key in ("n_bootstrap", "n_subsamples"):
        _number(config, f"analysis.{key}", minimum=1, integer=True)
    if not 0 < _number(config, "analysis.nstar_threshold", minimum=0) <= 1:
        raise ConfigError("analysis.nstar_threshold은 0보다 크고 1 이하여야 합니다.")
    for key in ("n_grid", "gap_bins"):
        sequence = config.get(f"analysis.{key}")
        if not isinstance(sequence, list) or not sequence:
            raise ConfigError(f"analysis.{key}는 비어 있지 않은 목록이어야 합니다.")
        if any(isinstance(x, bool) or not isinstance(x, (int, float)) or not math.isfinite(x) or x <= 0 for x in sequence):
            raise ConfigError(f"analysis.{key}에는 양의 유한한 수만 허용됩니다.")
        if sequence != sorted(set(sequence)):
            raise ConfigError(f"analysis.{key}는 중복 없이 오름차순이어야 합니다.")
        if key == "n_grid" and any(not isinstance(x, int) for x in sequence):
            raise ConfigError("analysis.n_grid에는 정수만 허용됩니다.")
    judges = config.get("judges")
    if not isinstance(judges, list) or not judges:
        raise ConfigError("judges는 비어 있지 않은 목록이어야 합니다.")
    keys = []
    for index, judge in enumerate(judges):
        if not isinstance(judge, dict) or not isinstance(judge.get("key"), str) or not re.fullmatch(r"[a-z][a-z0-9_-]*", judge["key"]):
            raise ConfigError(f"judges[{index}].key가 필요합니다.")
        keys.append(judge["key"])
    if len(keys) != len(set(keys)):
        raise ConfigError("judges.key가 중복되었습니다.")
    if config.get("execution"):
        for key, minimum in [("batch_size", 1), ("max_retries", 0), ("max_workers", 1)]:
            _number(config, f"execution.{key}", minimum=minimum, integer=True)
        _number(config, "execution.poll_seconds", minimum=.001)
        if config.get("execution.max_retries") > 5:
            raise ConfigError("재시도는 최대 5회입니다.")
    return config


==> anc/judgerep_release/src/judgerep/cost.py <==
"""One durable ledger: settled charges plus outstanding worst-case reservations."""
from datetime import datetime, timezone
import math
import pandas as pd
from filelock import FileLock
from judgerep.errors import StageBlocked, ConfigError, JudgeRepError
from judgerep.storage import read_json, write_json


def group(judge):
    return "anthropic" if judge["provider"] == "anthropic" else "non_anthropic"


def rates(config, judge):
    value = config.get(f"prices_usd_per_mtok.{judge['key']}")
    if not isinstance(value, dict) or any(isinstance(value.get(k), bool) or not isinstance(value.get(k), (int, float)) or not math.isfinite(value[k]) or value[k] < 0 for k in ("input", "output")):
        raise ConfigError(f"{judge['key']}: 공식 확인한 가격이 필요합니다.")
    return value


def charge(config, judge, inputs, outputs):
    price = rates(config, judge)
    return (inputs * price["input"] + outputs * price["output"]) / 1e6 * config.get("budget.krw_per_usd")


def assumed_output(config, judge):
    return (config.get('budget.assumed_output_tokens_by_judge') or {}).get(judge['key'], config.get('budget.assumed_output_tokens'))


def active_entry(config, row):
    judge = next((j for j in config.get('judges') if j['key'] == row.get('judge')), {})
    return row.get('run_id') == config.get('execution.run_id') and row.get('judge_revision', 0) == judge.get('revision', 0)


def estimate(config, judge, requests, bound=False):
    tokens = sum(r["input_tokens_bound" if bound else "input_tokens_estimate"] for r in requests)
    output = judge["api_max_output_tokens"] if bound else assumed_output(config, judge)
    return charge(config, judge, tokens, len(requests) * output)


class Ledger:
    def __init__(self, config):
        self.config = config
        self.path = config.root / "data/derived/cost_ledger.json"
        self.path.parent.mkdir(parents=True, exist_ok=True)
        self.lock = FileLock(str(self.path) + ".lock")

    def entries(self):
        return read_json(self.path, {})

    def total(self, budget_group):
        return sum(row["charged_krw"] + row["reserved_krw"] for row in self.entries().values() if row["group"] == budget_group)

    def check(self, judge, next_krw):
        cap = self.config.get(f"budget.cap_krw.{group(judge)}")
        if self.total(group(judge)) + next_krw > cap + 1e-9:
            raise StageBlocked(f"비용 한도 초과: {group(judge)}, 누적+예약+다음 요청 {self.total(group(judge)) + next_krw:,.0f}원 > {cap:,.0f}원")

    def reserve(self, job_id, judge, amount, split, n):
        with self.lock:
            entries = self.entries()
            if job_id in entries:
                return
            self.check(judge, amount)
            entries[job_id] = {"judge": judge["key"], "group": group(judge), "split": split, "n": n,
                               "charged_krw": 0.0, "reserved_krw": amount, "settled": False,
                               "timestamp": datetime.now(timezone.utc).isoformat(), "run_id": self.config.get("execution.run_id"), "judge_revision": judge.get("revision", 0)}
            write_json(self.path, entries)

    def settle(self, job_id, judge, results):
        with self.lock:
            entries = self.entries()
            entry = entries[job_id]
            if entry["settled"]:
                return
            known = [r for r in results if r.get("input_tokens") is not None and r.get("output_tokens") is not None]
            amount = sum(charge(self.config, judge, r["input_tokens"], r["output_tokens"]) for r in known)
            # Unknown usage remains reserved, never silently counted as free.
            unknown = [r for r in results if r not in known and not r.get("unbilled", False)]
            remaining = max(0, entry["reserved_krw"] - amount) if unknown else 0.0
            entry.update(charged_krw=amount, reserved_krw=remaining, settled=True,
                         input_tokens=sum(r["input_tokens"] for r in known), output_tokens=sum(r["output_tokens"] for r in known),
                         unknown_usage_n=len(unknown))
            write_json(self.path, entries)
            if self.total(group(judge)) > self.config.get(f"budget.cap_krw.{group(judge)}"):
                raise StageBlocked("실제 사용량이 예약 상한을 넘었습니다. 후속 요청을 중단합니다.")


def cost_report(config):
    from judgerep.requests import load_requests
    from judgerep.requests import request_ids
    from judgerep.storage import battles
    ledger = Ledger(config)
    entries = list(ledger.entries().values())
    rows = []
    for judge in config.get("judges"):
        dev = [r for r in entries if r["judge"] == judge["key"] and r["split"] == "dev" and active_entry(config, r)]
        all_rows = [r for r in entries if r["judge"] == judge["key"]]
        complete = [r for r in dev if r["settled"] and not r.get("unknown_usage_n")]
        n = sum(r["n"] for r in complete)
        actual = sum(r["charged_krw"] for r in complete)
        try:
            requests = load_requests(config, "confirm")
            n_confirm = len(requests)
            nominal = estimate(config, judge, requests)
        except (OSError, JudgeRepError):
            frame = battles(config)
            n_confirm, nominal = len(list(request_ids(frame[frame.split == "confirm"], config.get("sampling.n_extra_repeats")))), None
        rows.append({"judge": judge["key"], "group": group(judge), "n": n,
                     "run_id": config.get("execution.run_id"), "archived_actual_krw": sum(r["charged_krw"] for r in all_rows if not active_entry(config, r)),
                     "dev_actual_krw": actual if complete else None, "confirm_n": n_confirm,
                     "confirm_projected_from_dev_krw": actual / n * n_confirm if n else None,
                     "confirm_nominal_krw": nominal, "total_actual_krw": sum(r["charged_krw"] for r in all_rows) if all_rows else None,
                     "reserved_krw": sum(r["reserved_krw"] for r in all_rows),
                     "unknown_usage_n": sum(r.get("unknown_usage_n", 0) for r in all_rows)})
    path = config.root / "outputs/tables/cost.csv"
    path.parent.mkdir(parents=True, exist_ok=True)
    pd.DataFrame(rows).to_csv(path, index=False)
    from judgerep.data import atomic_text
    from judgerep.report import markdown
    atomic_text(config.root / "outputs/cost_report.md", "# 비용 보고\n\n현재 dev 평균은 활성 run_id만 사용한다. 누적 비용·가드는 archive 비용을 포함하며 과거 장부는 변경하지 않는다.\n\n" + markdown(pd.DataFrame(rows)) + "\n\n실제 비용은 제공사 usage의 입력과 전체 출력 토큰으로 계산합니다. 추론 토큰을 다시 더하지 않습니다. 장부가 없는 재분석의 실제 비용은 NA입니다. 환율은 설정값이며 세금·카드 수수료는 별도입니다.\n")
    return rows


def check_confirm_projection(config, keys):
    """Check dev-informed projected confirm cost before the first confirm request."""
    from judgerep.requests import load_requests
    from judgerep.storage import read_lines
    ledger = Ledger(config)
    pending_estimates = {"anthropic": 0., "non_anthropic": 0.}
    for judge in config.get("judges"):
        if judge["key"] not in keys:
            continue
        requests = load_requests(config, "confirm")
        observed = {r["request_id"] for r in read_lines(config.root / f"data/logs/{judge['key']}/confirm.jsonl")}
        jobs = [read_json(p) for p in (config.root / f"data/logs/{judge['key']}/jobs").glob("confirm-*.json")]
        outstanding = {rid for j in jobs if j["state"] != "done" for rid in j["request_ids"]}
        remaining = [r for r in requests if r["request_id"] not in observed | outstanding]
        dev = [r for r in ledger.entries().values() if r["judge"] == judge["key"] and r["split"] == "dev" and active_entry(config, r) and r["settled"] and not r.get("unknown_usage_n")]
        n = sum(r["n"] for r in dev)
        actual_average = sum(r["charged_krw"] for r in dev) / n if n else None
        estimate_krw = actual_average * len(remaining) if n else estimate(config, judge, remaining)
        pending_estimates[group(judge)] += estimate_krw
    for budget_group, amount in pending_estimates.items():
        if ledger.total(budget_group) + amount > config.get(f"budget.cap_krw.{budget_group}"):
            raise StageBlocked(f"dev 실제 비용으로 재추정한 confirm 비용이 {budget_group} 한도를 넘습니다. 표본을 자동 축소하지 않습니다.")
    return pending_estimates


def dry_run_report(config):
    """Keyless projections for both splits; never enforces a spending cap."""
    from judgerep.requests import load_requests
    from judgerep.report import markdown
    from judgerep.storage import sha256
    rows = []
    for split in ('dev', 'confirm'):
        requests = load_requests(config, split)
        for judge in config.get('judges'):
            row = dict(judge=judge['key'], model_id=judge['model_id'], group=group(judge), split=split,
                       n_requests=len(requests), input_tokens_estimate=sum(r['input_tokens_estimate'] for r in requests),
                       assumed_output_tokens_per_request=assumed_output(config, judge),
                       output_assumption_basis=(config.get('budget.output_assumption_basis') or {}).get(judge['key'],'configured'),
                       estimated_krw=estimate(config, judge, requests), upper_bound_krw=estimate(config, judge, requests, bound=True))
            rows.append(row)
            write_json(config.root / f"outputs/dry_run_{judge['key']}_{split}.json", {**row, 'execute': False})
    frame = pd.DataFrame(rows)
    totals = frame.groupby(['judge', 'model_id', 'group'], as_index=False)[['n_requests', 'input_tokens_estimate', 'estimated_krw', 'upper_bound_krw']].sum().assign(split='dev+confirm')
    frame = pd.concat([frame, totals], ignore_index=True)
    grouped = frame.groupby(['group', 'split'], as_index=False)[['estimated_krw', 'upper_bound_krw']].sum()
    grouped['cap_krw'] = grouped['group'].map(config.get('budget.cap_krw'))
    grouped['already_spent_and_reserved_krw'] = grouped['group'].map(lambda g: Ledger(config).total(g))
    grouped['excess_krw'] = (grouped.estimated_krw+grouped.already_spent_and_reserved_krw-grouped.cap_krw).clip(lower=0)
    grouped['upper_bound_excess_krw'] = (grouped.upper_bound_krw+grouped.already_spent_and_reserved_krw-grouped.cap_krw).clip(lower=0)
    out = config.root/'outputs'; (out/'tables').mkdir(parents=True, exist_ok=True)
    frame.to_csv(out/'tables/dry_run_costs.csv', index=False)
    grouped.to_csv(out/'tables/dry_run_budget_groups.csv', index=False)
    (out/'dry_run_report.md').write_text(f'# 키 없이 계산한 {len(config.get("judges"))}종 비용 추정\n\n'
        'API 호출 없음. dev와 confirm 요청은 순서 교환·반복을 포함한다. 제공사별 실제 tokenizer가 아닌 공통 tokenizer 추정이다. '
        f"출력은 심사자별 부분 dev 관측 평균(추론 포함), 미실행 심사자는 Claude 3종 평균의 대리값. 환율 {config.get('budget.krw_per_usd')}원/USD. "
        '상한은 UTF-8 바이트 기반 입력 한도와 모델별 최대 출력 토큰을 쓴 1회 처리 상한이며 재시도·세금·수수료는 미포함이다. '
        '실제 평균 토큰·실제 청구액과 다르다. 한도 초과도 중단하지 않고 보고하며 표본을 줄이지 않는다. 유료 실행 가드는 유지한다.\n\n'
        +markdown(frame)+'\n\n## 한도 묶음\n\n'+markdown(grouped)+'\n', encoding='utf-8')
    write_json(out/'dry_run_manifest.json', {'execute': False, 'sample_sha256': sha256(config.root/'data/derived/battles.parquet'),
              'config_sha256': sha256(config.path), 'splits': ['dev','confirm']})
    return grouped.to_dict('records')


def confirm_token_projection(config):
    """Partial-dev token averages; cross-provider proxies are explicitly labelled."""
    from judgerep.requests import load_requests
    entries = [r for r in Ledger(config).entries().values() if r['split']=='dev' and active_entry(config,r) and r['settled'] and not r.get('unknown_usage_n')]
    n_confirm = len(load_requests(config, 'confirm'))
    rows = []
    pooled = [r for r in entries if r['group']=='anthropic']
    for judge in config.get('judges'):
        own = [r for r in entries if r['judge']==judge['key']]
        source = own or pooled
        n = sum(r['n'] for r in source)
        inputs = sum(r.get('input_tokens',0) for r in source)/n if n else None
        outputs = sum(r.get('output_tokens',0) for r in source)/n if n else None
        rows.append(dict(judge=judge['key'], group=group(judge), basis='own_observed_active_dev' if own else ('anthropic_active_dev_proxy' if n else 'unavailable'),
                         source_n_requests=n, mean_input_tokens=inputs, mean_output_tokens=outputs,
                         confirm_n_requests=n_confirm, projected_confirm_krw=charge(config,judge,inputs*n_confirm,outputs*n_confirm) if n else None))
    frame=pd.DataFrame(rows)
    (config.root/'outputs/tables').mkdir(parents=True, exist_ok=True)
    frame.to_csv(config.root/'outputs/tables/confirm_token_projection.csv',index=False)
    from judgerep.report import markdown
    (config.root/'outputs/confirm_token_projection.md').write_text('# 현재 dev 실제 토큰 기반 confirm 재추정\n\n'
        'confirm 실행 없음. Claude는 각자의 관측 평균, 아직 실행하지 않은 3종은 Claude 관측 토큰의 합동 평균을 대입한 대리 추정이다. '
        '대리 추정을 해당 모델의 실제 토큰 측정값으로 해석하지 않는다. dev가 불완전하면 부분 자료의 추정이다. 비용 확정값이 아니며, '
        '모델별 tokenizer·출력 길이 차이와 재시도·세금은 반영하지 않는다. 실제 출력 토큰은 추론을 이미 포함하므로 중복 가산하지 않는다.\n\n'
        +markdown(frame)+'\n',encoding='utf-8')
    return rows


==> anc/judgerep_release/src/judgerep/credentials.py <==
"""Only explicitly named credentials are read; dotenv interpolation is disabled."""
import os
from dotenv import dotenv_values
from judgerep.errors import StageBlocked


def credential(config, judge):
    name = judge.get("api_key_env")
    local = dotenv_values(config.root / ".env", interpolate=False)
    value = local.get(name) or os.environ.get(name or "")
    if not value and name == "GEMINI_API_KEY":
        value = local.get("GOOGLE_API_KEY") or os.environ.get("GOOGLE_API_KEY")
    if not value:
        raise StageBlocked(f"{judge['key']}: {name} API 키가 없습니다.")
    return value


def readiness(config):
    result = []
    for judge in config.get("judges"):
        try:
            credential(config, judge)
            present = True
        except StageBlocked:
            present = False
        result.append({"judge": judge["key"], "key_present": present, "model_id": judge.get("model_id")})
    return result


==> anc/judgerep_release/src/judgerep/data.py <==
"""M1 inspection only. No selection or interpretation is silently approved.

Column names in INSPECTION_FIELDS were observed in the upstream dataset card
and viewer on 2026-10-03; every shard is checked against them before use.
Raw text is read only to count structural anomalies and is never published.
"""

from collections import Counter, defaultdict
from datetime import datetime, timezone
import csv
import hashlib
import json
import os
from pathlib import Path
import re
import tempfile
from typing import Any

import pyarrow as pa
import pyarrow.parquet as pq

from judgerep.config import Config, unresolved
from judgerep.errors import InspectionError


INSPECTION_FIELDS = (
    "id", "model_a", "model_b", "winner", "evaluation_session_id", "evaluation_order",
    "conversation_a", "conversation_b", "full_conversation", "conv_metadata", "language",
)


def atomic_text(path: Path, content: str) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    fd, temporary = tempfile.mkstemp(prefix=".", suffix=".tmp", dir=path.parent)
    try:
        with os.fdopen(fd, "w", encoding="utf-8") as handle:
            handle.write(content)
        os.replace(temporary, path)
    finally:
        Path(temporary).unlink(missing_ok=True)


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as stream:
        for chunk in iter(lambda: stream.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def _raw_path(root: Path, relative: str) -> Path:
    path = (root / relative).resolve()
    if not path.is_relative_to(root.resolve()) or not path.is_file():
        raise InspectionError("원본 manifest의 경로가 잘못되었거나 파일이 없습니다.")
    return path


def acquire_snapshot(config: Config, *, offline: bool) -> dict[str, Any]:
    raw = config.root / "data" / "raw"
    raw.mkdir(parents=True, exist_ok=True)
    manifest_path = raw / "inspection_manifest.json"
    if offline:
        if not manifest_path.is_file():
            raise InspectionError("오프라인 스냅샷이 없습니다. 먼저 judgerep inspect를 실행하세요.")
        try:
            manifest = json.loads(manifest_path.read_text(encoding="utf-8"))
        except (ValueError, OSError) as error:
            raise InspectionError("원본 manifest를 읽을 수 없습니다.") from error
        if manifest.get("dataset") != config.get("dataset.name"):
            raise InspectionError("로컬 스냅샷과 dataset.name이 다릅니다.")
        revision = config.get("dataset.revision")
        if not unresolved(revision) and revision != manifest.get("revision"):
            raise InspectionError("로컬 스냅샷과 dataset.revision이 다릅니다.")
        return manifest

    # Set cache locations before importing the Hub. No raw-text cache is global.
    os.environ["HF_HOME"] = str(raw / "hf_home")
    os.environ["HF_HUB_CACHE"] = str(raw / "hub_cache")
    os.environ["HF_XET_CACHE"] = str(raw / "xet_cache")
    from huggingface_hub import HfApi, snapshot_download

    dataset = config.get("dataset.name")
    revision = config.get("dataset.revision")
    try:
        info = HfApi().dataset_info(dataset, revision=None if unresolved(revision) else revision)
        if not info.sha or not re.fullmatch(r"[0-9a-f]{40}", info.sha):
            raise InspectionError("Hub에서 유효한 데이터 커밋 SHA를 받지 못했습니다.")
        names = sorted(item.rfilename for item in info.siblings if item.rfilename.endswith(".parquet"))
        if not names:
            raise InspectionError("데이터 저장소에 Parquet 파일이 없습니다. 스키마 점검 방식을 확인하세요.")
        if "README.md" not in {item.rfilename for item in info.siblings}:
            raise InspectionError("데이터셋 카드가 없어 라이선스를 확인할 수 없습니다.")
        print(f"공개 데이터 다운로드: {dataset}@{info.sha}, Parquet {len(names)}개", flush=True)
        snapshot = Path(snapshot_download(
            repo_id=dataset, repo_type="dataset", revision=info.sha,
            allow_patterns=[*names, "README.md"],
            local_dir=raw / "snapshots" / info.sha,
            cache_dir=raw / "hub_cache", max_workers=4,
        ))
    except InspectionError:
        raise
    except Exception as error:
        # SDK errors can contain URLs or token-bearing request headers.
        raise InspectionError(f"데이터 다운로드 실패 ({type(error).__name__}). 네트워크/접근 권한을 확인하고 다시 실행하세요.") from error
    entries = []
    for name in ["README.md", *names]:
        path = snapshot / name
        entries.append({
            "path": str(path.relative_to(raw)), "sha256": sha256(path),
            "bytes": path.stat().st_size, "kind": "card" if name == "README.md" else "parquet",
        })
    manifest = {
        "dataset": dataset, "revision": info.sha,
        "downloaded_at": datetime.now(timezone.utc).isoformat(), "files": entries,
    }
    atomic_text(manifest_path, json.dumps(manifest, ensure_ascii=False, indent=2) + "\n")
    return manifest


def verify_snapshot(raw: Path, manifest: dict) -> tuple[list[Path], Path]:
    files, cards = [], []
    entries = manifest.get("files")
    if not isinstance(entries, list) or not entries:
        raise InspectionError("원본 manifest에 파일 목록이 없습니다.")
    if not re.fullmatch(r"[0-9a-f]{40}", str(manifest.get("revision", ""))):
        raise InspectionError("원본 manifest에 유효한 커밋 SHA가 없습니다.")
    for entry in entries:
        if not isinstance(entry, dict) or not isinstance(entry.get("path"), str):
            raise InspectionError("원본 manifest의 파일 항목이 잘못되었습니다.")
        path = _raw_path(raw, entry["path"])
        if path.stat().st_size != entry.get("bytes") or sha256(path) != entry.get("sha256"):
            raise InspectionError("원본 스냅샷의 크기 또는 SHA-256이 달라졌습니다. inspect를 온라인으로 다시 실행하세요.")
        if entry.get("kind") == "parquet":
            files.append(path)
        elif entry.get("kind") == "card":
            cards.append(path)
        else:
            raise InspectionError("원본 manifest의 파일 종류가 잘못되었습니다.")
    if not files or len(cards) != 1 or len(set(files)) != len(files):
        raise InspectionError("원본 manifest의 Parquet/카드 파일 구성이 잘못되었습니다.")
    return sorted(files), cards[0]


def license_section(card: str) -> str:
    match = re.search(r"(?im)^#{1,6}\s+license\s*$", card)
    if not match:
        raise InspectionError("카드에서 License 절을 찾지 못했습니다. 라이선스 원문을 직접 확인해야 합니다.")
    tail = card[match.end():]
    end = re.search(r"(?m)^#{1,6}\s+", tail)
    section = tail[:end.start()] if end else tail
    if not section.strip():
        raise InspectionError("데이터셋 카드의 License 절이 비어 있습니다.")
    return section.strip()


def _schema_rows(schema: pa.Schema) -> list[dict]:
    rows = []

    def visit(name, dtype):
        rows.append({"column": name, "type": str(dtype)})
        if pa.types.is_struct(dtype):
            for field in dtype:
                visit(f"{name}.{field.name}", field.type)
        elif pa.types.is_list(dtype) or pa.types.is_large_list(dtype):
            visit(name + "[]", dtype.value_type)

    for field in schema:
        visit(field.name, field.type)
    return rows


def _text_parts(message: Any) -> tuple[str | None, str]:
    if not isinstance(message, dict) or not isinstance(message.get("content"), list) or not message["content"]:
        return None, "invalid_content"
    parts = message["content"]
    if any(not isinstance(p, dict) or p.get("type") != "text" or p.get("image") is not None for p in parts):
        return None, "non_text_content"
    if any(not isinstance(p.get("text"), str) for p in parts):
        return None, "invalid_text"
    # Only compare structures; do not decide how multi-part content is serialized.
    return json.dumps([p["text"] for p in parts], ensure_ascii=False), "ok"


def _counts(counter: Counter) -> list[dict]:
    return [{"value": value, "n": n} for value, n in sorted(counter.items(), key=lambda x: (-x[1], str(x[0]))) ]


def inspect_parquet(paths: list[Path]) -> dict[str, Any]:
    if not paths:
        raise InspectionError("점검할 Parquet 파일이 없습니다.")
    schema = pq.read_schema(paths[0])
    missing = sorted(set(INSPECTION_FIELDS) - set(schema.names))
    if missing:
        raise InspectionError("실제 스키마에 점검 필수 컬럼이 없습니다: " + ", ".join(missing))
    distributions = {key: Counter() for key in (
        "votes", "languages", "systems", "evaluation_orders", "metadata_turns",
        "conversation_a_lengths", "conversation_b_lengths", "full_conversation_lengths",
    )}
    nulls = Counter()
    anomalies = Counter({key: 0 for key in (
        "same_system_battle", "metadata_turns_vs_full_length_mismatch",
        "single_full_vs_two_messages_mismatch", "single_turn_invalid_roles",
        "single_turn_invalid_content", "single_turn_non_text_content", "single_turn_invalid_text",
        "single_turn_prompt_mismatch", "single_turn_multiple_text_parts", "single_turn_empty_text",
        "first_evaluation_turn_count_mismatch", "first_evaluation_single_definition_mismatch",
        "first_evaluation_same_system", "first_evaluation_single_invalid_content",
    )})
    diagnostics = Counter({key: 0 for key in (
        "metadata_single_turn", "full_conversation_single_turn", "first_evaluation", "single_turn_structure",
        "first_evaluation_metadata_single_turn", "first_evaluation_full_single_turn",
    )})
    identifiers, session_orders = Counter(), defaultdict(Counter)
    total = 0
    for path in sorted(paths):
        file = pq.ParquetFile(path)
        if not schema.equals(file.schema_arrow, check_metadata=False):
            raise InspectionError("Parquet 파일 사이의 스키마가 다릅니다. 자동으로 통합하지 않습니다.")
        print(f"전체 행 구조 점검: {path.name} ({file.metadata.num_rows:,}건)", flush=True)
        for batch in file.iter_batches(batch_size=128, columns=list(INSPECTION_FIELDS)):
            for row in batch.to_pylist():
                total += 1
                for key, value in row.items():
                    if value is None:
                        nulls[key] += 1
                if row["id"] is not None:
                    identifiers[row["id"]] += 1
                for column, key in (("winner", "votes"), ("language", "languages"), ("evaluation_order", "evaluation_orders")):
                    distributions[key][row[column]] += 1
                for column in ("model_a", "model_b"):
                    distributions["systems"][row[column]] += 1
                if row["model_a"] == row["model_b"]:
                    anomalies["same_system_battle"] += 1
                if row["evaluation_session_id"] is not None and row["evaluation_order"] is not None:
                    session_orders[row["evaluation_session_id"]][row["evaluation_order"]] += 1
                metadata = row["conv_metadata"]
                turns = metadata.get("turns") if isinstance(metadata, dict) else None
                distributions["metadata_turns"][turns] += 1
                lengths = {}
                for key in ("conversation_a", "conversation_b", "full_conversation"):
                    value = row[key]
                    length = len(value) if isinstance(value, list) else None
                    lengths[key] = length
                    distributions[f"{key}_lengths"][length] += 1
                single_full = lengths["full_conversation"] == 1
                single_sides = lengths["conversation_a"] == lengths["conversation_b"] == 2
                if turns != lengths["full_conversation"]:
                    anomalies["metadata_turns_vs_full_length_mismatch"] += 1
                if single_full != single_sides:
                    anomalies["single_full_vs_two_messages_mismatch"] += 1
                if turns == 1:
                    diagnostics["metadata_single_turn"] += 1
                if single_full:
                    diagnostics["full_conversation_single_turn"] += 1
                if row["evaluation_order"] == 1:
                    diagnostics["first_evaluation"] += 1
                    diagnostics["first_evaluation_metadata_single_turn"] += int(turns == 1)
                    diagnostics["first_evaluation_full_single_turn"] += int(single_full)
                    anomalies["first_evaluation_turn_count_mismatch"] += int(turns != lengths["full_conversation"])
                    anomalies["first_evaluation_single_definition_mismatch"] += int(single_full != single_sides)
                    anomalies["first_evaluation_same_system"] += int(row["model_a"] == row["model_b"])
                if single_full and single_sides:
                    diagnostics["single_turn_structure"] += 1
                    a, b = row["conversation_a"], row["conversation_b"]
                    if [m.get("role") if isinstance(m, dict) else None for m in a] != ["user", "assistant"] or [m.get("role") if isinstance(m, dict) else None for m in b] != ["user", "assistant"]:
                        anomalies["single_turn_invalid_roles"] += 1
                        continue
                    texts = [_text_parts(m) for m in [*a, *b]]
                    issues = {status for _, status in texts if status != "ok"}
                    for issue in issues:
                        anomalies[f"single_turn_{issue}"] += 1
                    if issues:
                        if row["evaluation_order"] == 1:
                            anomalies["first_evaluation_single_invalid_content"] += 1
                        continue
                    if texts[0][0] != texts[2][0]:
                        anomalies["single_turn_prompt_mismatch"] += 1
                    if any(len(m["content"]) != 1 for m in [*a, *b]):
                        anomalies["single_turn_multiple_text_parts"] += 1
                    if any(not any(part["text"].strip() for part in m["content"]) for m in [*a, *b]):
                        anomalies["single_turn_empty_text"] += 1
    anomalies["duplicate_id_extra_rows"] = sum(n - 1 for n in identifiers.values())
    anomalies["duplicate_session_order_extra_rows"] = sum(n - 1 for orders in session_orders.values() for n in orders.values())
    anomalies["first_evaluation_duplicate_session_order_extra_rows"] = sum(max(0, orders[1] - 1) for orders in session_orders.values())
    anomalies["sessions_without_evaluation_order_1"] = sum(1 not in orders for orders in session_orders.values())
    return {
        "n": total, "n_files": len(paths), "n_systems": len(set(distributions["systems"]) - {None}),
        "n_sessions": len(session_orders), "n_unique_ids": len(identifiers),
        "schema": _schema_rows(schema), "null_counts": {key: nulls[key] for key in INSPECTION_FIELDS},
        "distributions": {key: _counts(value) for key, value in distributions.items()},
        "diagnostics": dict(sorted(diagnostics.items())), "anomalies": dict(sorted(anomalies.items())),
    }


def _cell(value: Any) -> str:
    return str(value).replace("|", "\\|").replace("\n", " ").replace("\r", " ")


def _table(headers: list[str], rows: list[list]) -> str:
    return "\n".join([
        "| " + " | ".join(headers) + " |", "| " + " | ".join(["---"] * len(headers)) + " |",
        *("| " + " | ".join(_cell(value) for value in row) + " |" for row in rows),
    ])


def _csv(path: Path, rows: list[dict], fields: list[str]) -> None:
    import io

    buffer = io.StringIO(newline="")
    writer = csv.DictWriter(buffer, fieldnames=fields)
    writer.writeheader()
    writer.writerows(rows)
    atomic_text(path, buffer.getvalue())


def write_schema_report(root: Path, summary: dict) -> Path:
    outputs = root / "outputs"
    atomic_text(outputs / "schema_summary.json", json.dumps(summary, ensure_ascii=False, indent=2) + "\n")
    for key, rows in summary["distributions"].items():
        _csv(outputs / "tables" / f"schema_{key}.csv", rows, ["value", "n"])
    systems = [{"system": row["value"], "provider": "TBD", "n": row["n"]} for row in summary["distributions"]["systems"] if row["value"] is not None]
    _csv(outputs / "tables" / "schema_system_providers.csv", systems, ["system", "provider", "n"])
    _csv(outputs / "tables" / "schema_columns.csv", [{**row, "n": summary["n"]} for row in summary["schema"]], ["column", "type", "n"])
    lines = [
        "# 데이터 스키마 점검 보고서", "",
        "M1 전체 데이터 점검 결과입니다. 표본 추출·유료 API·가설 검정은 실행하지 않았습니다.", "",
        f"- 데이터: [{summary['dataset']}](https://huggingface.co/datasets/{summary['dataset']})",
        f"- 실제 다운로드 커밋 SHA: `{summary['revision']}`",
        f"- 원본 파일 수: {summary['n_files']}",
        f"- 전체 대결 수: {summary['n']:,}",
        f"- 고유 ID: {summary['n_unique_ids']:,}, 세션: {summary['n_sessions']:,}, 시스템: {summary['n_systems']}",
        "- 집계는 전체 행 기준이며 영어·단일 턴 등 연구 필터를 아직 적용하지 않았습니다.",
        "- 이 보고서의 시스템 건수는 A/B 양쪽 출현 횟수를 합친 값입니다.", "",
        "## 표본 추출 전에 확인할 발견", "",
        f"- 영어 대결: {next((r['n'] for r in summary['distributions']['languages'] if r['value'] == 'en'), 0):,}건.",
        f"- 첫 평가(evaluation_order=1): {summary['diagnostics']['first_evaluation']:,}건.",
        f"- 메타데이터 턴 수와 전체 대화 길이가 다른 행: {summary['anomalies']['metadata_turns_vs_full_length_mismatch']:,}건. 첫 평가 안에서는 {summary['anomalies']['first_evaluation_turn_count_mismatch']:,}건.",
        f"- 세션·평가 순서가 중복된 추가 행: {summary['anomalies']['duplicate_session_order_extra_rows']:,}건. 첫 평가 안에서는 {summary['anomalies']['first_evaluation_duplicate_session_order_extra_rows']:,}건.",
        f"- 같은 시스템끼리의 대결: {summary['anomalies']['same_system_battle']:,}건. 첫 평가 안에서는 {summary['anomalies']['first_evaluation_same_system']:,}건.",
        f"- 단일 턴 구조지만 content 목록이 없거나 빈 행: {summary['anomalies']['single_turn_invalid_content']:,}건.",
        "",
        "전체 대화에는 이전 평가의 문맥이 포함될 수 있다는 카드 설명을 고려해 첫 평가의 구조를 별도로 집계했습니다. 연구 필터를 적용하거나 이상 행을 임의 삭제하지 않았습니다.",
        "세션·순서 중복의 처리, 같은 시스템 대결의 제외 여부, 빈 응답의 처리 규칙은 개발계획서에 명시되어 있지 않습니다. M2 구현 전에 확인해야 합니다.", "",
        "## 컬럼과 타입", "", _table(["컬럼 경로", "Arrow 타입", "n"], [[r["column"], r["type"], summary["n"]] for r in summary["schema"]]),
    ]
    labels = {"votes": "투표 값과 빈도", "languages": "언어 분포", "systems": "시스템별 대결 수", "evaluation_orders": "평가 순서", "metadata_turns": "메타데이터 턴 수", "conversation_a_lengths": "A 대화 메시지 수", "conversation_b_lengths": "B 대화 메시지 수", "full_conversation_lengths": "전체 대화 턴 목록 길이"}
    for key, title in labels.items():
        lines += ["", f"## {title}", "", _table(["값", "n"], [[r["value"], r["n"]] for r in summary["distributions"][key]])]
    for key, title in (("null_counts", "컬럼별 null 수"), ("diagnostics", "필터 해석을 위한 구조 집계"), ("anomalies", "이상 및 불일치 건수")):
        lines += ["", f"## {title}", "", _table(["점검 항목", "n"], list(summary[key].items()))]
    lines += [
        "", "## 라이선스 원문", "",
        f"출처: [동일 커밋의 데이터셋 카드](https://huggingface.co/datasets/{summary['dataset']}/blob/{summary['revision']}/README.md)", "",
        summary["license_text"], "",
        "카드는 모델 응답의 사용 조건을 각 제공사 약관에 맡깁니다. 제3자 심사 API 입력 허용 여부를 이 문장만으로 확정하지 않았습니다. 원문은 재배포하지 않습니다.",
        "", "## 사람이 확인할 설정과 해석", "",
        "아래는 관측된 구조에 따른 매핑 후보입니다. config.yaml에는 자동 반영하지 않았습니다.", "",
        _table(["논리 필드", "관측된 경로 또는 확인할 해석"], [
            ["id", "id"], ["model_a / model_b", "model_a / model_b"],
            ["vote", "winner: model_a → a, model_b → b; tie / both_bad 제외"],
            ["language", "language; 영어 값 en"],
            ["conversation_id / vote_order", "evaluation_session_id / evaluation_order; 첫 투표 = 1 후보"],
            ["turns", "conv_metadata.turns; full_conversation 길이 및 양쪽 대화 구조와 대조 후 확정"],
            ["prompt", "단일 턴의 conversation_a[0].content[*].text; B의 user 내용과 일치 확인"],
            ["response_a", "단일 턴의 conversation_a[1].content[*].text"],
            ["response_b", "단일 턴의 conversation_b[1].content[*].text"],
        ]), "",
        f"1. dataset.revision을 `{summary['revision']}`으로 고정할지 확인합니다.",
        "2. 위 컬럼·중첩 경로 매핑과 단일 턴/첫 투표 해석을 확인합니다. 이상 건수의 처리 규칙도 추출 전에 확정합니다.",
        "3. outputs/tables/schema_system_providers.csv에 나열된 시스템의 제공사를 확인해 config.yaml의 system_providers에 입력합니다. 추측으로 제공사를 채우지 않았습니다.",
        "4. 확인 후 M2 표본 추출 구현으로 진행합니다. 모델 ID·가격과 제공사 API 기능 확인은 M4에서 별도로 진행합니다.", "",
        "## 보존 및 재현", "",
        "모든 원문·캐시·데이터셋 카드는 data/raw/에 있습니다. 파일별 체크섬 manifest도 같은 위치에 저장됩니다.",
        "`judgerep inspect --offline`으로 네트워크 없이 전체 집계를 다시 계산할 수 있습니다.",
        "이 보고서에는 요청·응답 원문, 개별 세션 ID, 비밀 값을 포함하지 않습니다.", "",
    ]
    path = outputs / "schema_report.md"
    atomic_text(path, "\n".join(lines))
    return path


def inspect_dataset(config: Config, *, offline: bool = False) -> Path:
    manifest = acquire_snapshot(config, offline=offline)
    paths, card = verify_snapshot(config.root / "data" / "raw", manifest)
    text = license_section(card.read_text(encoding="utf-8"))
    try:
        summary = inspect_parquet(paths)
    except InspectionError:
        raise
    except Exception as error:
        raise InspectionError(f"Parquet 전체 점검 실패 ({type(error).__name__}). 스키마와 원본 무결성을 확인하세요.") from error
    summary.update(dataset=manifest["dataset"], revision=manifest["revision"], license_text=text)
    return write_schema_report(config.root, summary)


==> anc/judgerep_release/src/judgerep/demo.py <==
"""Exactly 300 fabricated battles, six systems, six deterministic mock judges."""
from copy import deepcopy
from itertools import combinations
import hashlib
import json
from pathlib import Path
import shutil
import numpy as np
import pandas as pd
import yaml

from judgerep.config import load_config
from judgerep.errors import StageBlocked
from judgerep.sampling import stratified_sample
from judgerep.storage import write_frame, write_json, battles, read_json

ACCURACIES = dict(opus=.95, sonnet=.9, haiku=.85, oai=.8, gem=.75, open=.7)


def prepare_demo(template, output, *, fast=False):
    output = Path(output).resolve()
    if (output / "config.yaml").exists():
        config = load_config(output / "config.yaml")
        if not config.get("synthetic"):
            raise StageBlocked("실제 연구 폴더를 합성 검증으로 덮어쓸 수 없습니다.")
        return config
    output.mkdir(parents=True, exist_ok=True)
    values = deepcopy(template.values)
    values["judges"].extend(values.pop("excluded_judges", []))
    values["registration"]["deferred_judges"] = ["oai", "gem", "open"]
    values["synthetic"] = True
    values["dataset"].update(name="judgerep/synthetic-300", revision="0"*40)
    values["sampling"].pop("candidates", None)
    values["sampling"].update(n_battles=300, min_pair_battles=20, max_per_pair=20, n_repeat_battles=30)
    values["analysis"].update(n_grid=[5, 10, 15])
    if fast:
        values["analysis"].update(n_bootstrap=12, n_subsamples=100, n_null=12)
    values["execution"].update(poll_seconds=.01, batch_size=100)
    systems = [f"synthetic-system-{i}" for i in range(6)]
    values["system_providers"] = dict(zip(systems, ["anthropic", "anthropic", "openai", "google", "meta", "cohere"]))
    for judge in values["judges"]:
        judge.update(adapter="mock", model_id="synthetic-" + judge["key"])
        values["prices_usd_per_mtok"][judge["key"]] = {"input": 0, "output": 0}
    path = output / "config.yaml"
    path.write_text(yaml.safe_dump(values, allow_unicode=True, sort_keys=False), encoding="utf-8")
    rng = np.random.default_rng(values["seed"])
    rows = []
    for a, b in combinations(range(6), 2):
        for index in range(20):
            p = 1 / (1 + np.exp((b-a)*.7))
            winner = "a" if rng.random() < p else "b"
            rows.append({"battle_id": f"syn-{a}-{b}-{index:02d}", "model_a": systems[a], "model_b": systems[b],
                         "pair_key": json.dumps([systems[a], systems[b]], separators=(",", ":")),
                         "human_winner": winner, "language": "en" if index % 2 == 0 else "ko", "n_tokens": 20,
                         "prompt": f"SYNTHETIC_PRIVATE_REQUEST_{a}_{b}_{index}: What is two plus two?",
                         "response_a": f"SYNTHETIC_PRIVATE_ANSWER_A_{index}: Four.",
                         "response_b": f"SYNTHETIC_PRIVATE_ANSWER_B_{index}: 4."})
    sample, summary = stratified_sample(pd.DataFrame(rows), values["sampling"], values["seed"])
    write_frame(output / "data/raw/selected_texts.parquet", sample[["battle_id", "prompt", "response_a", "response_b"]])
    write_frame(output / "data/derived/battles.parquet", sample.drop(columns=["prompt", "response_a", "response_b"]))
    write_json(output / "outputs/synthetic_truth.json", {"synthetic": True, "n":300, "systems":6, "configured_accuracy_before_ties_and_bias":ACCURACIES, "tie_probability":.03, "open_first_position_bias_probability":.15, "sampling":summary})
    cache = template.root / "data/raw/tokenizer_cache"
    if cache.exists():
        shutil.copytree(cache, output / "data/raw/tokenizer_cache", dirs_exist_ok=True)
    return load_config(path)


class MockAdapter:
    def __init__(self, config, judge):
        if not config.get("synthetic"):
            raise StageBlocked("모의 심사자는 합성 데이터 전용입니다.")
        self.key = judge["key"]
        self.seed = config.get("seed")
        self.human = battles(config).set_index("battle_id").human_winner.to_dict()

    def submit(self, requests, folder):
        return "mock-" + Path(folder).name

    def collect(self, remote_id, requests):
        result = []
        for row in requests:
            bid, order, rep = row["request_id"].split("|")
            seed = int(hashlib.sha256(f"{self.seed}|{self.key}|{bid}|{rep}".encode()).hexdigest()[:16], 16)
            rng = np.random.default_rng(seed)
            score = self.human[bid]
            if rng.random() >= ACCURACIES[self.key]:
                score = "b" if score == "a" else "a"
            if rng.random() < .03:
                verdict = "TIE"
            else:
                verdict = "A" if (score == "a") == (order == "ab") else "B"
            if self.key == "open" and rng.random() < .15:
                verdict = "A"
            result.append({"request_id":row["request_id"], "status":"ok", "text":f"Synthetic fixture comparison.\nVERDICT: {verdict}", "input_tokens":100, "output_tokens":20, "reasoning_tokens":0, "model_id":"synthetic-"+self.key})
        return result


def demo(template, output):
    from judgerep.cli import all_stages, parser
    config = prepare_demo(template, output)
    args = parser().parse_args(["all", "--execute", "--wait"])
    return all_stages(config, args)


==> anc/judgerep_release/src/judgerep/errors.py <==
class JudgeRepError(Exception):
    """An actionable error that can be shown without exposing raw data or keys."""


class ConfigError(JudgeRepError):
    pass


class InspectionError(JudgeRepError):
    pass


class StageBlocked(JudgeRepError):
    pass


==> anc/judgerep_release/src/judgerep/freeze.py <==
"""Immutable registration plus exact, explicit deviation records."""
from datetime import datetime, timezone
from pathlib import Path
import subprocess
import sys

from judgerep.errors import JudgeRepError, StageBlocked
from judgerep.storage import read_json, write_json, sha256, digest, battles

SOURCE_ROOT = Path(__file__).resolve().parents[2]


def artifacts(config):
    paths = {"config.yaml": config.path, "battles.parquet": config.root / "data/derived/battles.parquet"}
    paths.update({str(path.relative_to(SOURCE_ROOT)): path for path in (SOURCE_ROOT / "src/judgerep").rglob("*.py") if "aux" not in path.relative_to(SOURCE_ROOT / "src/judgerep").parts})
    paths.update({str(p.relative_to(SOURCE_ROOT)): p for p in (SOURCE_ROOT / "tests").rglob("*.py")})
    for name in ("pyproject.toml", "requirements.lock"):
        path = SOURCE_ROOT / name
        if path.exists():
            paths[name] = path
    for name in ('PREREGISTRATION.md', 'outputs/tables/human_power_check.csv', 'outputs/human_power_check.json'):
        path = config.root / name
        if path.exists():
            paths[name] = path
        elif config.get('registration.enabled') and not config.get('synthetic'):
            raise StageBlocked(f"사전 등록 파일 없음: {name}")
    departure = config.root / "RESEARCH_DEVIATION_2026-10-06.md"
    if departure.exists():
        paths[departure.name] = departure
    return {name: sha256(path) for name, path in sorted(paths.items())}


def effective_freeze(config):
    """Original registration stays intact; explicitly authorized departure is separate."""
    original = read_json(config.root / "FREEZE.json")
    amendment = read_json(config.root / "FIVE_JUDGE_DEVIATION.json")
    if not amendment:
        return original
    if not original or amendment.get("original_freeze_sha256") != sha256(config.root / "FREEZE.json"):
        raise StageBlocked("원 동결 기록 해시 불일치")
    protected = ["battles.parquet", "PREREGISTRATION.md", "src/judgerep/prompts.py", "src/judgerep/parse.py", "src/judgerep/resolve.py", "outputs/tables/human_power_check.csv", "outputs/human_power_check.json"]
    if any(amendment["hashes"].get(k) != original["hashes"].get(k) for k in protected):
        raise StageBlocked("5종 이탈 범위 밖의 원본 정의/표본 변경")
    if [j['key'] for j in amendment['config_values']['judges']] != ['opus','sonnet','haiku','oai','gem']:
        raise StageBlocked("5종 이탈의 심사자 집합 불일치")
    return {**original, **amendment, "authorized_departure": True}


def verify_freeze(config, allow_deviation=False):
    saved = effective_freeze(config)
    if not saved:
        raise StageBlocked("FREEZE.json이 없어 confirm 실행을 거부합니다.")
    if saved.get("authorized_departure") and not allow_deviation:
        raise StageBlocked("사전 등록 이탈: --allow-deviation이 필요합니다.")
    current = artifacts(config)
    if saved["hashes"] != current:
        if saved.get('preregistered') and {k:v for k,v in current.items() if k != 'config.yaml'} != {k:v for k,v in saved['hashes'].items() if k != 'config.yaml'}:
            raise StageBlocked("동결 해시 불일치: 코드·프롬프트·파서·표본·사전 등록은 예외 범위가 아닙니다.")
        records = read_json(config.root / "outputs/deviations.json", [])
        if not allow_deviation or not any(r["from"] == digest(saved["hashes"]) and r["to"] == digest(current) for r in records):
            raise StageBlocked("동결 후 코드·설정·표본이 변경되었습니다. deviation --reason으로 정확한 변경을 기록하고 --allow-deviation을 사용하세요.")
    return saved


def freeze(config, keys=None):
    from judgerep.parse import parse_logs
    from judgerep.quality import enforce_quality
    from judgerep.requests import load_requests
    keys = keys or [j["key"] for j in config.get("judges") if j.get("model_id") not in {"TBD", None}]
    configured = {j["key"] for j in config.get("judges")}
    if not keys or not set(keys) <= configured:
        raise JudgeRepError("동결할 심사자 목록이 잘못되었습니다.")
    existing = read_json(config.root / "FREEZE.json")
    if existing:
        verify_freeze(config)
        if sorted(keys) != existing["judges"]:
            raise StageBlocked("기존 동결 심사자 범위를 덮어쓸 수 없습니다.")
        return existing
    if config.get("registration.enabled") and not config.get("synthetic"):
        power = read_json(config.root / "outputs/human_power_check.json", {})
        if power.get("sample_sha256") != sha256(config.root / "data/derived/battles.parquet") or power.get("h2_primary_e") != config.get("analysis.h2_primary_e"):
            raise StageBlocked("사람 검정력 점검과 표본 또는 H2 E 정의가 일치하지 않습니다.")
    parsed = parse_logs(config)
    enforce_quality(parsed, "dev")
    for key in keys:
        rows = parsed[(parsed.split == "dev") & (parsed.judge == key)]
        if rows.empty or rows.verdict.eq("missing").any():
            raise StageBlocked(f"{key}: dev 요청이 완료되지 않아 동결할 수 없습니다.")
    load_requests(config, "dev")
    load_requests(config, "confirm")
    completed = subprocess.run([sys.executable, "-m", "pytest", "-q"], cwd=SOURCE_ROOT, capture_output=True, text=True)
    if completed.returncode:
        raise StageBlocked("테스트가 실패하여 동결하지 않았습니다. pytest -q로 확인하세요.")
    commit = subprocess.run(["git", "rev-parse", "HEAD"], cwd=SOURCE_ROOT, capture_output=True, text=True)
    git_commit = commit.stdout.strip() if commit.returncode == 0 else None
    if git_commit is None and not config.get("synthetic"):
        raise StageBlocked("코드 커밋이 없습니다. 로컬 git 커밋 후 freeze를 실행하세요.")
    dirty = subprocess.run(["git", "status", "--porcelain", "--", "src", "tests", "config.yaml", "pyproject.toml", "requirements.lock", "PREREGISTRATION.md", "outputs/tables/human_power_check.csv", "outputs/human_power_check.json", ":(exclude)src/judgerep/aux/**"], cwd=SOURCE_ROOT, capture_output=True, text=True)
    if git_commit and dirty.stdout.strip() and not config.get("synthetic"):
        raise StageBlocked("커밋 이후 추적 파일이 변경되었습니다. 변경 사항을 커밋한 후 freeze하세요.")
    result = {"frozen_at": datetime.now(timezone.utc).isoformat(), "git_commit": git_commit,
              "synthetic": bool(config.get("synthetic")), "judges": sorted(keys), "all_six_judges": len(keys) == 6,
              "preregistered": bool(config.get("registration.enabled")), "config_values": config.values,
              "test_exit_code": completed.returncode, "test_summary": completed.stdout.strip().splitlines()[-1], "hashes": artifacts(config)}
    write_json(config.root / "FREEZE.json", result)
    return result


def record_deviation(config, reason):
    old = effective_freeze(config)
    if not old or not reason.strip():
        raise JudgeRepError("기존 FREEZE.json과 변경 이유가 필요합니다.")
    current = artifacts(config)
    history = read_json(config.root / "outputs/deviations.json", [])
    if old.get('preregistered'):
        if {k:v for k,v in current.items() if k != 'config.yaml'} != {k:v for k,v in old['hashes'].items() if k != 'config.yaml'}:
            raise StageBlocked("등록된 예외는 config 변경만 허용합니다. 동결 해시 불일치.")
        from judgerep.registration import validate_amendment
        previous = history[-1].get('config_values', old['config_values']) if history else old['config_values']
        validate_amendment(config, old, previous, reason)
        reason = '사전 규정된 변경: ' + reason
    changes = {key: {"before": old["hashes"].get(key), "after": current.get(key)} for key in set(old["hashes"]) | set(current) if old["hashes"].get(key) != current.get(key)}
    entry = {"recorded_at": datetime.now(timezone.utc).isoformat(), "reason": reason,
             "from": digest(old["hashes"]), "to": digest(current), "changes": changes, "config_values": config.values, "prespecified": bool(old.get("preregistered"))}
    path = config.root / "outputs/deviations.json"
    write_json(path, [*read_json(path, []), entry])
    with (config.root / "DEVIATIONS.md").open("a", encoding="utf-8") as file:
        file.write(f"\n## {entry['recorded_at']}\n\n{reason}\n\n" + "\n".join(f"- {name}: `{change['before']}` → `{change['after']}`" for name, change in sorted(changes.items())) + "\n")
    return entry


==> anc/judgerep_release/src/judgerep/human_power.py <==
"""Pre-confirm decision using human votes only; no verdict/log access."""
import numpy as np
import pandas as pd
from judgerep.storage import battles, sha256, write_json
from judgerep.stats.decisions import decision


def human_power(config):
    frame=battles(config);frame=frame[frame.split=='confirm']
    bins=config.get('analysis.gap_bins');grid=config.get('analysis.n_grid');rows=[]
    for pair,g in frame.groupby('pair_key',sort=True):
        human=g.human_winner.eq('a').to_numpy(float)
        human=np.where((g.model_a<g.model_b).to_numpy(),human,1-human)
        d=decision(human);gap=abs(d['win_rate']-.5);i=int(np.searchsorted(bins,gap,side='right'))
        edges=[0,*bins,.5]
        rows.append(dict(pair_key=pair,n_battles=d['n'],human_win_rate=d['win_rate'],human_se=d['se'],dir_H=d['direction'],gap_H=gap,gap_H_bin=f"[{edges[i]}, {edges[i+1]}"+(']' if i==len(bins) else ')'),human_significant=d['significant'],skipped_n=','.join(str(n) for n in grid if n>d['n'])))
    table=pd.DataFrame(rows);out=config.root/'outputs';(out/'tables').mkdir(parents=True,exist_ok=True)
    table.to_csv(out/'tables/human_power_check.csv',index=False)
    significant=int(table.human_significant.sum());definition='human_significant' if significant>=12 else 'human_direction_nonzero'
    result=dict(split='confirm',human_votes_only=True,n_pairs=len(table),significant_pairs=significant,nonzero_direction_pairs=int(table.dir_H.ne(0).sum()),h2_primary_e=definition,h2_secondary_e='human_direction_nonzero' if definition=='human_significant' else 'human_significant',skipped_n_pairs={str(n):int((table.n_battles<n).sum()) for n in grid},n_grid=grid,sample_sha256=sha256(config.root/'data/derived/battles.parquet'))
    write_json(out/'human_power_check.json',result)
    return result


==> anc/judgerep_release/src/judgerep/parse.py <==
"""Only the last nonempty line may determine a verdict."""
import re
import pandas as pd

from judgerep.errors import JudgeRepError
from judgerep.storage import read_lines, write_frame, battles
from judgerep.requests import request_ids

VERDICT = re.compile(r"^VERDICT:\s*(A|B|TIE)\s*$")


def parse_verdict(text, status="ok"):
    if status == "refused":
        return "refused"
    if status != "ok":
        return "missing"
    lines = [line for line in (text or "").splitlines() if line.strip()]
    match = VERDICT.fullmatch(lines[-1]) if lines else None
    return match.group(1) if match else "parse_fail"


def parse_logs(config):
    expected = {}
    frame = battles(config)
    for split in ("dev", "confirm"):
        expected[split] = {r["request_id"]: r for r in request_ids(frame[frame.split == split], config.get("sampling.n_extra_repeats"))}
    records = []
    for judge in config.get("judges"):
        for split in ("dev", "confirm"):
            rows = read_lines(config.root / f"data/logs/{judge['key']}/{split}.jsonl")
            latest = {}
            for row in rows:
                rid = row["request_id"]
                if rid not in expected[split]:
                    raise JudgeRepError("로그에 현재 표본 밖의 요청 ID가 있습니다.")
                if rid in latest:
                    raise JudgeRepError("통합 로그에 중복 요청 ID가 있습니다.")
                latest[rid] = row
            for rid, item in expected[split].items():
                row = latest.get(rid, {})
                records.append({**item, "judge": judge["key"], "split": split,
                    "verdict": parse_verdict(row.get("text"), row.get("status", "missing")),
                    "input_tokens": row.get("input_tokens"), "output_tokens": row.get("output_tokens"),
                    "reasoning_tokens": row.get("reasoning_tokens"), "attempts": row.get("attempts", 0)})
    result = pd.DataFrame(records)
    write_frame(config.root / "data/derived/parsed.parquet", result)
    quality = result.groupby(["judge", "split", "verdict"], dropna=False).size().rename("n").reset_index()
    path = config.root / "outputs/tables/parse_quality.csv"
    path.parent.mkdir(parents=True, exist_ok=True)
    quality.to_csv(path, index=False)
    return result


def enforce_quality(parsed, split="dev"):
    for judge, group in parsed[parsed.split == split].groupby("judge"):
        observed = group[group.verdict != "missing"]
        if len(observed) and observed.verdict.isin(["parse_fail", "refused"]).mean() > 0.02:
            raise JudgeRepError(f"{judge}: parse_fail + refused 비율이 2%를 초과했습니다.")


==> anc/judgerep_release/src/judgerep/partial_analysis.py <==
"""Descriptive confirm analysis only; never computes majority or H1–H4 tests."""
import shutil
import numpy as np
import pandas as pd
from judgerep.storage import battles,read_json,write_json,sha256
from judgerep.stats.decisions import pair_summaries,precision
from judgerep.stats.nstar import curve
from judgerep.provider_preference import provider_preference
from judgerep.quality import quality_tables
from judgerep.requests import request_ids


def analyze_partial(config,verdicts,keys):
    from judgerep.analysis import h1_metrics,language_h1,clean_json
    out=config.root/'outputs';old=read_json(out/'analysis.json',{})
    if old and not old.get('partial'):
        snapshot=out/'dev_snapshot_20261005';snapshot.mkdir(exist_ok=True)
        for name in ['report.md','analysis.json','cost_report.md']:
            if (out/name).exists():shutil.copy2(out/name,snapshot/name)
        (snapshot/'tables').mkdir(exist_ok=True)
        for name in old.get('tables',{}):
            path=out/'tables'/f'{name}.csv'
            if path.exists():shutil.move(str(path),snapshot/'tables'/path.name)
    frame=battles(config);frame=frame[frame.split=='confirm'].sort_values('battle_id').reset_index(drop=True)
    judges=[j for j in config.get('judges') if j['key'] in keys];keys=[j['key'] for j in judges]
    base=verdicts[verdicts.rep==0].pivot(index='battle_id',columns='judge',values='score').reindex(index=frame.battle_id,columns=keys)
    human=frame.human_winner.eq('a').to_numpy(float);scores=np.column_stack([human,base.to_numpy(float)])
    systems=sorted(set(frame.model_a)|set(frame.model_b));idx={s:i for i,s in enumerate(systems)}
    a=frame.model_a.map(idx).to_numpy();b=frame.model_b.map(idx).to_numpy()
    metrics,ranks=h1_metrics(scores,a,b,len(systems))
    tables={};tables['h1']=pd.DataFrame([dict(judge=k,scope='all',**m) for k,m in zip(keys,metrics)])
    rank_rows=[]
    for source,rank in zip(['human',*keys],ranks):
        positions=pd.Series(rank).rank(ascending=False,method='min')
        rank_rows.extend(dict(source=source,model=s,log_strength=value,rank=positions.iloc[i]) for i,(s,value) in enumerate(zip(systems,rank)))
    tables['bt_strengths']=pd.DataFrame(rank_rows);tables['h1_language']=language_h1(frame,scores,keys)
    pairs=sorted(frame.pair_key.unique());groups=[np.flatnonzero(frame.pair_key.eq(p)) for p in pairs]
    oriented=np.where((frame.model_a<frame.model_b).to_numpy()[:,None],scores,1-scores)
    summaries=pair_summaries(oriented,groups)
    significant=[i for i,p in enumerate(summaries) if p[0]['significant']];direction=[i for i,p in enumerate(summaries) if p[0]['direction']]
    primary,secondary=(significant,direction) if config.get('analysis.h2_primary_e')!='human_direction_nonzero' else (direction,significant)
    precision_rows=[]
    for label,eligible in [('primary',primary),('secondary',secondary)]:
        rows,_=precision(summaries,eligible,keys,[],{},analysis=label)
        precision_rows.extend(rows)
    tables['h2_precision']=pd.DataFrame(precision_rows)
    rng=np.random.default_rng(config.get('seed')+201);curves=[];stars=[]
    for i,g in enumerate(groups):
        for j,source in enumerate(['human',*keys]):
            points,star=curve(oriented[g,j],summaries[i][0]['direction'],config.get('analysis.n_grid'),config.get('analysis.n_subsamples'),config.get('analysis.nstar_threshold'),rng)
            curves.extend(dict(source=source,pair_key=pairs[i],**p) for p in points)
            stars.append(dict(source=source,pair_key=pairs[i],n=int(np.isfinite(oriented[g,j]).sum()),gap_H=abs(summaries[i][0]['win_rate']-.5),nstar=star,censored=not np.isfinite(star)))
    tables['nstar_curves']=pd.DataFrame(curves);tables['nstar']=pd.DataFrame(stars)
    tables['provider_preference'],tables['provider_preference_contrast']=provider_preference(frame,scores[:,1:],judges,config.get('system_providers'),config.get('analysis.n_bootstrap'),config.get('seed')+401)
    summary=[];repeats=[];repeat_ids=frame.loc[frame.is_repeat,'battle_id']
    for key,m in zip(keys,metrics):
        g=verdicts[(verdicts.judge==key)&verdicts.battle_id.isin(frame.battle_id)&verdicts.rep.eq(0)];valid=g.score.notna();n=int(valid.sum())
        summary.append(dict(judge=key,valid_battles=n,expected_battles=len(frame),missing_battles=len(frame)-n,order_consistent_rate=float(g.loc[valid,'order_consistent'].mean()) if n else np.nan,tie_rate=float(g.loc[valid,'score'].eq(.5).mean()) if n else np.nan,kappa=m['kappa'],tau=m['tau']))
        wide=verdicts[(verdicts.judge==key)&verdicts.battle_id.isin(repeat_ids)].pivot(index='battle_id',columns='rep',values='score').reindex(index=repeat_ids,columns=range(1+config.get('sampling.n_extra_repeats')))
        valid=wide.notna().all(axis=1);repeats.append(dict(judge=key,n=int(valid.sum()),expected_n=len(repeat_ids),repeat_agreement=float(wide.loc[valid].nunique(axis=1).eq(1).mean()) if valid.any() else np.nan))
    tables['judge_summary']=pd.DataFrame(summary);tables['repeat_reliability']=pd.DataFrame(repeats)
    expected=pd.DataFrame(request_ids(frame,config.get('sampling.n_extra_repeats')))
    values=verdicts[verdicts.judge.isin(keys)].melt(id_vars=['battle_id','judge','rep'],value_vars=['verdict_ab','verdict_ba'],var_name='order',value_name='verdict');values['order']=values.order.str.replace('verdict_','',regex=False)
    parsed=expected.merge(pd.DataFrame({'judge':keys}),how='cross').merge(values,on=['battle_id','judge','rep','order'],how='left');parsed['verdict']=parsed.verdict.fillna('missing');parsed['split']='confirm'
    tables['quality_rates'],tables['refused_overlap']=quality_tables(parsed,keys,'confirm')
    tables['hypotheses']=pd.DataFrame([dict(hypothesis=h,supported=None,status=f'미판정 ({len(config.get("judges"))}종 필요)') for h in ['H1','H2','H3','H4']])
    for name,t in tables.items():
        t['planned_judges']=len(config.get('judges'))
        t['observed_judges']=len(keys)
        t['economy_judges']=sum(j['tier']=='economy' for j in config.get('judges'))
        t.to_csv(out/'tables'/f'{name}.csv',index=False)
    result=dict(split='confirm',partial=True,label='confirm 부분 결과, Claude 3종' if set(keys)=={'opus','sonnet','haiku'} else 'confirm 부분 결과',judges=keys,n=len(frame),hypotheses=tables['hypotheses'].to_dict('records'),sample_sha256=sha256(config.root/'data/derived/battles.parquet'),verdicts_sha256=sha256(config.root/'data/derived/verdicts.parquet'),tables={k:sha256(out/'tables'/f'{k}.csv') for k in tables})
    write_json(out/'analysis.json',clean_json(result));return clean_json(result)


def partial_report(config,result):
    from judgerep.report import markdown
    from judgerep.cost import cost_report,Ledger
    out=config.root/'outputs';cost_report(config)
    sections=['# '+result['label'],f'H1~H4: **미판정 ({len(config.get("judges"))}종 필요)**. 예정 심사자 {len(config.get("judges"))}종, 현재 관측 {len(result["judges"])}종. 다수결과 경량 {len(config.get("judges"))-2}종 분석은 계산하지 않았다. 관측 심사자별 기술 통계만 보고한다.','거절·파싱 실패는 통합에서 제외한다. 순서 일관·동률 비율은 유효 대결이 분모이며, 반복 일치율은 모든 반복의 통합 판정이 있는 대결이 분모다. n*의 inf는 등록된 grid에서 기준에 도달하지 못한 검열이다.']
    if len(config.get('judges'))==5:
        sections.append('**사전 등록 이탈**: 호스팅 계정을 추가하지 않기로 하여 open을 제외했다. Claude 3종 confirm 부분 결과를 본 뒤 결정했다. 원래 6종/경량4종에서 5종/경량3종으로 변경했다. 원 사전 등록 충족 결과로 해석하지 않는다.')
    for name in result['tables']:
        sections.extend(['## '+name,markdown(pd.read_csv(out/'tables'/f'{name}.csv'))])
    ledger=Ledger(config);budget=[]
    for group,cap in config.get('budget.cap_krw').items():
        entries=[r for r in ledger.entries().values() if r['group']==group];actual=sum(r['charged_krw'] for r in entries);reserved=sum(r['reserved_krw'] for r in entries)
        budget.append(dict(group=group,actual_krw=actual,reserved_krw=reserved,cap_krw=cap,remaining_krw=cap-actual-reserved))
    pd.DataFrame(budget).to_csv(out/'tables/budget_balance.csv',index=False)
    sections.extend(['## 실제 비용과 잔액',markdown(pd.DataFrame(budget)),'usage×등록 단가×환율 기준이며 세금·카드 수수료는 제외한다.'])
    (out/'report.md').write_text('\n\n'.join(sections)+'\n');return out/'report.md'


==> anc/judgerep_release/src/judgerep/prompts.py <==
"""Verbatim shared prompt from the development plan."""
SYSTEM = "You are an impartial evaluator comparing two AI assistant responses to the same user request."
USER = """[User request]
{prompt}

[Response A]
{response_a}

[Response B]
{response_b}

Which response better serves the user's request? Give a brief justification in at most three sentences. Then end with exactly one final line in one of these forms:
VERDICT: A
VERDICT: B
VERDICT: TIE"""


==> anc/judgerep_release/src/judgerep/provider_preference.py <==
"""Prespecified secondary provider preference; no hypothesis tests."""
import numpy as np
import pandas as pd
from judgerep.stats.decisions import interval


def provider_preference(frame, judge_scores, judges, system_providers, n_bootstrap, seed):
    pa = frame.model_a.map(system_providers).fillna('unknown').to_numpy()
    pb = frame.model_b.map(system_providers).fillna('unknown').to_numpy()
    providers = sorted((set(pa) | set(pb) | {j['provider'] for j in judges}) - {'unknown', 'TBD'})
    human = (frame.human_winner == 'a').to_numpy(float)
    groups = [np.flatnonzero(frame.pair_key.eq(p).to_numpy()) for p in sorted(frame.pair_key.unique())]
    rows, contrasts = [], []
    for col, judge in enumerate(judges):
        residual = judge_scores[:, col] - human
        values = np.full((len(frame), len(providers)), np.nan)
        for k, provider in enumerate(providers):
            eligible = (pa == provider) ^ (pb == provider)
            values[eligible, k] = np.where(pa[eligible] == provider, residual[eligible], -residual[eligible])
        def means(data):
            n = np.isfinite(data).sum(axis=0)
            return np.divide(np.nansum(data, axis=0), n, out=np.full(len(providers), np.nan), where=n > 0)
        point = means(values)
        rng = np.random.default_rng(seed + col)
        boots = np.array([means(values[np.concatenate([rng.choice(g, len(g), replace=True) for g in groups])])
                          for _ in range(n_bootstrap)])
        for k, provider in enumerate(providers):
            n = int(np.isfinite(values[:, k]).sum())
            rows.append(dict(judge=judge['key'], provider=provider, self_provider=provider == judge['provider'],
                             mean_d=point[k], n=n, status='표본 부족' if n < 100 else '충분',
                             analysis='사전 지정 부차 분석 (가설 검정 아님)', **interval(boots[:, k])))
        own = providers.index(judge['provider']) if judge['provider'] in providers else None
        # Fix the observed other-provider set before bootstrap; each cell has equal weight.
        others = [k for k, p in enumerate(providers) if p != judge['provider'] and np.isfinite(point[k])]
        delta = point[own] - np.mean(point[others]) if own is not None and others else np.nan
        dist = boots[:, own] - boots[:, others].mean(axis=1) if own is not None and others else np.full(n_bootstrap, np.nan)
        own_n = int(np.isfinite(values[:, own]).sum()) if own is not None else 0
        contrasts.append(dict(judge=judge['key'], self_provider=judge['provider'], difference=delta,
                              self_n=own_n, other_provider_cells=len(others),
                              status='추정 불가' if not np.isfinite(delta) else ('표본 부족' if own_n < 100 or any(np.isfinite(values[:, k]).sum() < 100 for k in others) else '충분'),
                              analysis='사전 지정 부차 분석 (가설 검정 아님)', **interval(dist)))
    return pd.DataFrame(rows), pd.DataFrame(contrasts)


def remaining_pairs(frame, data):
    valid = np.isfinite(data).all(axis=1) & (data != .5).all(axis=1)
    return int(frame.loc[valid, 'pair_key'].nunique())


==> anc/judgerep_release/src/judgerep/quality.py <==
"""Execution quality thresholds, independent of the unchanged verdict parser."""
from itertools import combinations
import pandas as pd
from judgerep.parse import parse_verdict
from judgerep.errors import StageBlocked


def check_categories(categories, key):
    observed = [v for v in categories if v != 'missing']
    for category, threshold in [('parse_fail', .02), ('refused', .05)]:
        n = observed.count(category)
        if observed and n / len(observed) > threshold:
            raise StageBlocked(f'{key}: {category} {n}/{len(observed)} > {threshold:.0%}. 해당 심사자 신규 제출을 중단합니다.')


def check_quality(rows, key):
    check_categories([parse_verdict(r.get('text'), r.get('status', 'missing')) for r in rows], key)


def enforce_quality(parsed, split='dev'):
    for key, group in parsed[parsed.split == split].groupby('judge'):
        check_categories(group.verdict.tolist(), key)


def quality_tables(parsed, keys, split):
    frame=parsed[parsed.split==split]
    rows=[]
    for key in keys:
        g=frame[frame.judge==key];n=len(g);observed=int(g.verdict.ne('missing').sum())
        row=dict(judge=key,split=split,expected_requests=n,observed_requests=observed)
        for category in ['parse_fail','refused','missing']:
            count=int(g.verdict.eq(category).sum())
            row[category]=count
            row[category+'_rate_expected']=count/n if n else None
            if category!='missing':row[category+'_rate_observed']=count/observed if observed else None
        rows.append(row)
    # Any order/repetition refused marks the battle; no original text or IDs published.
    refused={key:set(frame.loc[(frame.judge==key)&frame.verdict.eq('refused'),'battle_id']) for key in keys}
    overlaps=[]
    for a,b in combinations(keys,2):
        common=set(frame.loc[(frame.judge==a)&frame.verdict.ne('missing'),'battle_id']) & set(frame.loc[(frame.judge==b)&frame.verdict.ne('missing'),'battle_id'])
        overlaps.append(dict(judge_a=a,judge_b=b,refused_battles_a=len(refused[a]),refused_battles_b=len(refused[b]),
                             overlap_battles=len(refused[a]&refused[b]),union_battles=len(refused[a]|refused[b]),joint_observed_battles=len(common)))
    return pd.DataFrame(rows),pd.DataFrame(overlaps)


==> anc/judgerep_release/src/judgerep/registration.py <==
"""Narrow, preregistered config amendments and deferred-judge qualification."""
from datetime import datetime,timezone
import shutil
from copy import deepcopy
from judgerep.storage import read_json,read_lines,write_json,digest
from judgerep.errors import StageBlocked
from judgerep.parse import parse_verdict
from judgerep.quality import check_quality


def judge(config,key):
    return next(j for j in config.get('judges') if j['key']==key)


def dev_rows(config,key):
    return read_lines(config.root/f'data/logs/{key}/dev.jsonl')


def validate_dev(config,key):
    from judgerep.requests import load_requests
    rows=dev_rows(config,key);j=judge(config,key)
    check_quality(rows,key)
    expected={r['request_id'] for r in load_requests(config,'dev')}
    if len(rows)!=len(expected) or {r['request_id'] for r in rows}!=expected or any(parse_verdict(r.get('text'),r.get('status','missing'))=='missing' or r.get('model_requested')!=j['model_id'] for r in rows):
        raise StageBlocked(f'{key}: 현재 모델의 dev 완결이 필요합니다.')
    return rows


def qualify(config,key,allow_deviation=False):
    from judgerep.freeze import verify_freeze
    frozen=verify_freeze(config,allow_deviation)
    if key not in (config.get('registration.deferred_judges') or []):raise StageBlocked('사전 지정 미실행 심사자만 추가할 수 있습니다.')
    rows=validate_dev(config,key)
    path=config.root/'outputs/qualified_judges.json';records=read_json(path,{})
    records[key]=dict(judge_sha256=digest(judge(config,key)),dev_sha256=digest(rows),frozen_at=frozen['frozen_at'],qualified_at=datetime.now(timezone.utc).isoformat())
    write_json(path,records)
    with (config.root/'DEVIATIONS.md').open('a') as f:f.write(f"\n## 사전 규정된 변경: {key} confirm 자격 추가\n\n현재 모델 dev 완결·품질 통과 확인. FREEZE.json은 유지한다. 설정 해시 `{records[key]['judge_sha256']}`.\n")
    return records[key]


def confirm_eligible(config,key,frozen):
    if key in frozen['judges']:return
    record=read_json(config.root/'outputs/qualified_judges.json',{}).get(key)
    rows=validate_dev(config,key)
    if not record or record.get('judge_sha256')!=digest(judge(config,key)) or record.get('dev_sha256')!=digest(rows):
        raise StageBlocked(f'{key}: qualify 명령으로 현재 dev와 설정을 확인해야 합니다.')


def archive_failed_dev(config,key):
    if key not in (config.get('registration.deferred_judges') or []):raise StageBlocked('지정된 미실행 심사자만 교체할 수 있습니다.')
    rows=dev_rows(config,key);categories=[parse_verdict(r.get('text'),r.get('status','missing')) for r in rows];observed=sum(v!='missing' for v in categories)
    if not observed or not(categories.count('parse_fail')/observed>.02 or categories.count('refused')/observed>.05):raise StageBlocked('등록된 품질 실패 조건이 아닙니다.')
    folder=config.root/f'data/logs/{key}'
    if any(read_json(p)['state']!='done' for p in (folder/'jobs').glob('*.json')):raise StageBlocked('진행 중 작업을 먼저 회수해야 합니다.')
    if (folder/'confirm.jsonl').exists() or list((folder/'jobs').glob('confirm-*.json')):raise StageBlocked('confirm 시작 후 모델 교체는 허용되지 않습니다.')
    evidence=read_json(config.root/'outputs/replacement_failures.json',[])
    if sum(r['judge']==key for r in evidence)>=2:raise StageBlocked('심사자 슬롯당 최대 2회 교체입니다.')
    revision=judge(config,key).get('revision',0)
    target=config.root/f'data/logs/archive_replacements/{key}/{revision}'
    if target.exists():raise StageBlocked('동일 실패 로그가 이미 보존되어 있습니다.')
    target.mkdir(parents=True)
    shutil.move(str(folder/'dev.jsonl'),target/'dev.jsonl')
    if (folder/'jobs').exists():shutil.move(str(folder/'jobs'),target/'jobs')
    entry=dict(judge=key,old_model=judge(config,key)['model_id'],revision=revision,observed=observed,parse_fail=categories.count('parse_fail'),refused=categories.count('refused'),dev_sha256=digest(rows),archived_at=datetime.now(timezone.utc).isoformat())
    write_json(config.root/'outputs/replacement_failures.json',[*evidence,entry]);return entry


def validate_amendment(config,frozen,previous,reason):
    """Reject any semantic mutation outside a/b/c, including extra payload fields."""
    old=deepcopy(previous);new=deepcopy(config.values)
    for data in [old,new]:
        data.pop('prices_usd_per_mtok',None)
        data.get('budget',{}).pop('krw_per_usd',None)
    pending=any(read_json(p).get('state')!='done' for p in (config.root/'data/logs').glob('*/jobs/*.json'))
    if pending:raise StageBlocked('미결 배치가 있으면 등록 설정을 변경할 수 없습니다.')
    old_j={j['key']:j for j in old.pop('judges')};new_j={j['key']:j for j in new.pop('judges')}
    if old!=new or set(old_j)!=set(new_j):raise StageBlocked('사전 규정 범위 밖 설정 변경입니다.')
    deferred=frozen['config_values']['registration']['deferred_judges']
    for key,a in old_j.items():
        b=new_j[key]
        if a==b:continue
        if key not in deferred:raise StageBlocked('완료된 Claude의 실행 설정은 동결되어 있습니다.')
        if (config.root/f'data/logs/{key}/confirm.jsonl').exists() or list((config.root/f'data/logs/{key}/jobs').glob('confirm-*.json')):raise StageBlocked('해당 심사자의 confirm 시작 이후 매개변수 변경은 허용되지 않습니다.')
        replacement=a['model_id']!=b['model_id']
        if replacement:
            failures=read_json(config.root/'outputs/replacement_failures.json',[])
            revision=a.get('revision',0)
            match=[r for r in failures if r['judge']==key and r['old_model']==a['model_id'] and r['revision']==revision]
            if not match or b.get('revision')!=revision+1 or revision>=2:raise StageBlocked('실패 보존 증거 및 최대 2회 교체 순번이 필요합니다.')
            evidence=b.get('replacement_evidence',{})
            if not evidence.get('official_urls') or not evidence.get('next_eligible_same_criteria') or not evidence.get('no_announced_retirement'):raise StageBlocked('공식 출처와 동일 선정 기준의 다음 후보 증거가 필요합니다.')
            if key in ['oai','gem'] and b['provider']!=a['provider']:raise StageBlocked('같은 제공사 내 교체만 허용됩니다.')
            if key=='open':
                price=config.get('prices_usd_per_mtok.open');cap=evidence.get('price_cap',.17)
                if b['provider'] not in ['meta','alibaba','mistral','deepseek'] or cap not in [.17,.30] or not evidence.get('non_reasoning') or not all(0<price[t]<=cap for t in ['input','output']) or (cap==.30 and not evidence.get('no_eligible_at_017')):raise StageBlocked('open 선정 기준 증거가 불충분합니다.')
            allowed=['model_id','provider','adapter','base_url','api_key_env','revision','replacement_evidence','availability_note']
            for field in allowed:a.pop(field,None);b.pop(field,None)
        else:
            validate_dev(config,key)
        for data in [a,b]:
            for field in ['api_max_output_tokens','thinking_headroom_tokens','output_limit_note','api_concurrency']:data.pop(field,None)
            params=data.get('api_parameters',{})
            for field in ['thinking','reasoning','thinkingConfig','output_config']:params.pop(field,None)
        if a!=b:raise StageBlocked('프롬프트·온도 등 등록 범위 밖 실행 설정 변경입니다.')
    return True


==> anc/judgerep_release/src/judgerep/report.py <==
"""Tables and exportable PDF figures are regenerated from saved verdicts."""
import html
import numpy as np
import pandas as pd
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

from judgerep.analysis import analyze
from judgerep.cost import cost_report
from judgerep.data import atomic_text


def markdown(frame):
    def cell(value):
        if value is None or (isinstance(value, float) and np.isnan(value)):
            return "NA"
        if isinstance(value, float):
            return f"{value:.4g}"
        return str(value).replace("|", "\\|").replace("\n", " ")
    return "| " + " | ".join(map(str, frame.columns)) + " |\n| " + " | ".join("---" for _ in frame.columns) + " |\n" + "\n".join("| " + " | ".join(cell(v) for v in row) + " |" for row in frame.itertuples(index=False, name=None))


def figures(config):
    folder = config.root / "outputs/figures"
    folder.mkdir(parents=True, exist_ok=True)
    tables = config.root / "outputs/tables"
    plt.rcParams.update({"font.size": 10, "axes.spines.top": False, "axes.spines.right": False})
    def save(fig, name, rect=None):
        fig.tight_layout(rect=rect)
        fig.savefig(folder / name, metadata={"CreationDate": None, "ModDate": None})
        plt.close(fig)
    h1 = pd.read_csv(tables / "h1.csv")
    fig, ax = plt.subplots(figsize=(6, 4.5))
    for row in h1[h1.scope == "all"].itertuples():
        if np.isfinite(row.kappa) and np.isfinite(row.tau):
            ax.scatter(row.kappa, row.tau, s=45, label=row.judge)
    ax.axvline(.6, color="grey", linestyle="--", linewidth=.8)
    ax.axhline(.8, color="grey", linestyle="--", linewidth=.8)
    ax.set(xlabel="Battle-level Cohen kappa", ylabel="System-level Kendall tau-b", xlim=(-1.05, 1.05), ylim=(-1.05, 1.08), title="Judge agreement and system rankings")
    if ax.get_legend_handles_labels()[0]:
        ax.legend(loc="lower left", ncol=2, fontsize=8)
    save(fig, "h1_kappa_tau.pdf")
    curves = pd.read_csv(tables / "nstar_curves.csv")
    edges = [0, *config.get("analysis.gap_bins"), .5]
    nrows = int(np.ceil((len(edges)-1)/2))
    fig, axes = plt.subplots(nrows, 2, figsize=(10, 3.5*nrows), sharex=True, sharey=True, squeeze=False)
    legend = None
    for index, ax in enumerate(axes.flat):
        if index >= len(edges)-1:
            ax.set_visible(False)
            continue
        group = curves[curves.gap_bin == index]
        for source, rows in group.groupby("source"):
            line = rows.groupby("sample_n").p_agree.mean()
            ax.plot(line.index, line.values, marker="o", label=source)
        ax.axhline(config.get("analysis.nstar_threshold"), color="grey", linestyle="--", linewidth=.7)
        ax.set(title=f"Human gap {edges[index]:.2f} to {edges[index+1]:.2f}", xlabel="Subsample n", ylabel="Direction agreement", ylim=(-.04, 1.04), yticks=np.linspace(0, 1, 6))
        if len(group):
            legend = ax.get_legend_handles_labels()
        else:
            ax.text(.5, .5, "No eligible pairs", ha="center", va="center", transform=ax.transAxes, color="grey")
    if legend:
        fig.legend(*legend, loc="lower center", ncol=8, fontsize=8, frameon=False)
    save(fig, "h3_sample_curves.pdf", rect=(0, .06, 1, 1))
    precision = pd.read_csv(tables / "h2_precision.csv")
    selected = precision[(precision.scope == "all") & (precision.analysis == "primary")]
    fig, ax = plt.subplots(figsize=(10, 5))
    if len(selected):
        labels = selected["judge"].astype(str)
        ax.bar(range(len(selected)), selected.precision, color="#31688e")
        ax.set_xticks(range(len(selected)), labels, rotation=55, ha="right")
    ax.set(ylim=(0, 1.05), ylabel="Directional precision", title="Human-significant pairs: single and replicated decisions")
    save(fig, "h2_precision.pdf")
    correlations = pd.read_csv(tables / "error_correlations.csv")
    keys = [j["key"] for j in config.get("judges")]
    matrix = np.full((len(keys), len(keys)), np.nan)
    for row in correlations.itertuples():
        i, j = keys.index(row.judge_a), keys.index(row.judge_b)
        matrix[i, j] = matrix[j, i] = row.phi
    fig, ax = plt.subplots(figsize=(6, 5))
    im = ax.imshow(matrix, cmap="RdBu_r", vmin=-1, vmax=1)
    ax.set_xticks(range(len(keys)), keys)
    ax.set_yticks(range(len(keys)), keys)
    for i in range(len(keys)):
        for j in range(len(keys)):
            if np.isfinite(matrix[i, j]):
                ax.text(j, i, f"{matrix[i,j]:.2f}", ha="center", va="center", fontsize=8)
    ax.set_title("Binary error correlations (ties excluded)")
    fig.colorbar(im, ax=ax, label="Phi")
    save(fig, "h4_error_correlations.pdf")
    return sorted(p.name for p in folder.glob("*.pdf"))


def make_report(config, split="confirm", allow_deviation=False):
    result = analyze(config, split, allow_deviation)
    if result.get("partial"):
        from judgerep.partial_analysis import partial_report
        return partial_report(config, result)
    plots = figures(config)
    costs = cost_report(config)
    tables = config.root / "outputs/tables"
    status = "합성 데이터·모의 심사 검증: 실제 연구 결과가 아닙니다." if result["synthetic"] else ("확증 집합" if split == "confirm" else "dev, 논문에 쓰지 않음 — 개발 집합의 탐색적 결과")
    sections = ["# LLM 심사 견고성 실행 보고서", status,
                "dev, 논문에 쓰지 않음" if split == "dev" else "confirm 분석",
                f"분석 대결 수: {result['n']:,}. 표본 SHA256: `{result['sample_sha256']}`. 판정 SHA256: `{result['verdicts_sha256']}`.",
                "NA는 자료 부족, 분모 0 또는 연결되지 않은 비교 그래프 때문에 계산할 수 없음을 뜻합니다. 관측치가 없는 심사자를 성공으로 처리하지 않습니다. H1은 예정된 전 심사자, H2·H4는 예정된 경량 심사자 모두의 서로 다른 제공사가 필요합니다."]
    request_quality = pd.read_csv(tables / 'quality_rates.csv')
    if request_quality.missing.gt(0).any():
        sections.insert(2, "**불완전 실행: 예정된 판정 중 미관측 자료가 있습니다. 예정 심사자 전체 요청이 회수된 결과가 아닙니다.**")
    if request_quality[['parse_fail', 'refused']].sum().sum():
        sections.append('회수된 응답의 파싱 실패·거절은 미회수 요청과 구분한다. 해당 응답이 포함된 대결은 기존 규칙에 따라 통합 점수에서 제외된다.')
    quality = pd.read_csv(tables / 'parse_quality.csv')
    failures = []
    for key, group in quality.groupby('judge'):
        observed = group.loc[group.verdict.ne('missing'), 'n'].sum()
        for category, threshold in [('parse_fail', .02), ('refused', .05)]:
            bad = group.loc[group.verdict.eq(category), 'n'].sum()
            if observed and bad / observed > threshold:
                failures.append(f"{key} {category}: {bad}/{observed} ({bad/observed:.1%})")
    if failures:
        sections.insert(2, "**분리 품질 가드 중단:** " + ", ".join(failures) + ". 아래는 중단 시점 부분 자료의 진단 분석입니다.")
    if not result['economy_provider_design_valid']:
        sections.append("경제형 모델의 실제 제공사가 겹쳐 기존 H2·H4의 서로 다른 경량 제공사 조건을 충족하지 않습니다. 이 상태의 기술 통계는 해당 확증 가설의 검정 결과가 아닙니다.")
    sections.append("제공사 선호는 사전 지정 부차 분석이며 가설 검정이 아닙니다. 쌍 내 대결 복원 추출로 95% percentile 구간을 계산하며, 자기−타 제공사 대비는 관측된 다른 제공사 칸에 동등 가중합니다. n<100은 표본 부족으로 표시합니다. 제외 H2·H4는 잔여 10쌍 미만이면 추정 불가입니다.")
    sections.append(f"예정 심사자 {len(config.get('judges'))}종; 경량 {sum(j['tier']=='economy' for j in config.get('judges'))}종.")
    if len(config.get('judges'))==5:
        sections.append("**사전 등록 이탈**: 호스팅 계정을 추가하지 않기로 하여 open 제외. Claude 3종 confirm 부분 결과를 본 뒤 결정했다. 원 6종/경량4종에서 5종/경량3종으로 변경했다.")
    for name, title in [("judge_summary", "심사자 요약: 순서 일관·통합 동률·사람 판정 κ (비율 분모: 유효 대결)"), ("filter_counts", "원본 정리 단계"), ("coverage", "심사자별 주 분석 관측 수"), ("quality_rates", "요청별 parse_fail·refused·missing 건수와 비율"), ("refused_overlap", "심사자 간 거부 대결 겹침 (원문 없음)"), ("parse_quality", "요청 파싱·거부·누락"), ("battle_accuracy", "대결별 정확도와 미결정"), ("h1", "판정 일치와 순위 일치"), ("h1_language", "언어별 H1 강건성: 영어·비영어"), ("hypotheses", "가설 통계량"), ("h2_precision", "유의한 방향 판정의 정밀도와 커버리지"), ("nstar_distribution", "격차 구간별 필요 표본 수 분포"), ("null_comparison", "무작위 오류 모형과 실제 통계량 비교"), ("repeat_reliability", "반복 신뢰도"), ("provider_preference", "사전 지정 부차 분석: 제공사 선호 (가설 검정 아님)"), ("provider_preference_contrast", "자기 제공사−타 제공사 평균 대비 (가설 검정 아님)"), ("self_exclusion_supplementary", "자기 제공사 제외 보조 분석: H2·H4는 잔여 10쌍 이상"), ("self_preference", "자기 제공사와 unknown 제외"), ("unknown_providers", "제공사를 확정하지 못한 시스템"), ("cost", "실제 비용과 잔여 비용 추정")]:
        path = tables / f"{name}.csv"
        if path.exists():
            frame = pd.read_csv(path)
            sections += [f"## {title}", markdown(frame) if len(frame) else "해당 항목 없음."]
    sections += ["## 해석·재현 조건", "인간의 유의한 쌍 집합 E는 원본 confirm에서 고정하고 쌍 안에서 대결을 함께 재표집합니다. 주 H2와 H4에만 Holm 보정을 적용합니다. 미결정은 승률 0.5이며 오류 phi와 경량 심사자 공동 오류에서는 제외합니다. 다수결은 동률·missing을 기권으로 처리하고 A/B 수를 비교합니다. 수가 같으면 전원 기권(0:0)을 포함해 동률입니다. n*가 관측 격자에서 도달하지 않으면 무한대(검열)로 남깁니다. PPI는 이번 범위에서 구현하지 않습니다.",
                 "토큰 비용은 제공사의 전체 출력 토큰(추론 포함)을 한 번만 계산합니다. 사용량을 알 수 없는 결과는 최대 예약 비용을 계속 보유합니다. 설정의 환율은 연구용 고정 환율이며 카드 청구 환율·세금은 포함하지 않습니다.",
                 "## 그림", "\n".join(f"- [{name}](figures/{name})" for name in plots)]
    sections += ["## 실행 횟수와 재시도", markdown(pd.read_csv(tables / "execution_quality.csv")),
                 f"H3 기준을 만족한 개별 심사자 수: {result['h3_supported_judges']}/{len(result['judges'])}. 재시도 건수는 API 처리 결과가 일시 실패로 명시되어 다시 보낸 요청 기준입니다."]
    path = config.root / "outputs/report.md"
    atomic_text(path, "\n\n".join(sections) + "\n")
    return path


==> anc/judgerep_release/src/judgerep/requests.py <==
import pandas as pd

from judgerep import prompts
from judgerep.errors import JudgeRepError
from judgerep.sampling import tokenizer
from judgerep.storage import battles, digest, sample_hash, write_json, write_lines, read_json, read_lines


def request_ids(frame, extra_repeats):
    for row in frame.sort_values("battle_id").itertuples():
        for rep in range(1 + (extra_repeats if row.is_repeat else 0)):
            for order in ("ab", "ba"):
                yield {"request_id": f"{row.battle_id}|{order}|{rep}", "battle_id": row.battle_id, "order": order, "rep": rep}


def build_requests(config, split):
    frame = battles(config)
    frame = frame[frame.split == split]
    texts_path = config.root / "data/raw/selected_texts.parquet"
    if not texts_path.exists():
        raise JudgeRepError("선택된 원문이 없습니다. sample을 먼저 실행하세요.")
    texts = pd.read_parquet(texts_path).set_index("battle_id")
    enc = tokenizer(config.root)
    requests = []
    for item in request_ids(frame, config.get("sampling.n_extra_repeats")):
        row = texts.loc[item["battle_id"]]
        a, b = (row.response_a, row.response_b) if item["order"] == "ab" else (row.response_b, row.response_a)
        user = prompts.USER.format(prompt=row.prompt, response_a=a, response_b=b)
        requests.append({**item, "system": prompts.SYSTEM, "user": user, "input_tokens_estimate": len(enc.encode(prompts.SYSTEM + "\n" + user, disallowed_special=())) + 16,
                         "input_tokens_bound": len((prompts.SYSTEM + user).encode("utf-8")) + 1024})
    meta = {"sample_sha256": sample_hash(config), "prompt_sha256": digest([prompts.SYSTEM, prompts.USER]), "requests_sha256": digest(requests), "n": len(requests)}
    folder = config.root / "data/raw/requests"
    existing = read_json(folder / f"{split}.manifest.json")
    if existing and existing != meta and any((config.root / "data/logs").glob("*/jobs/*.json")):
        raise JudgeRepError("기존 실행과 다른 요청을 덮어쓸 수 없습니다.")
    write_lines(folder / f"{split}.jsonl", requests)
    write_json(folder / f"{split}.manifest.json", meta)
    return meta


def load_requests(config, split):
    folder = config.root / "data/raw/requests"
    meta = read_json(folder / f"{split}.manifest.json")
    if not meta:
        raise JudgeRepError("요청이 없습니다. build를 먼저 실행하세요.")
    requests = read_lines(folder / f"{split}.jsonl")
    if meta["sample_sha256"] != sample_hash(config) or meta["prompt_sha256"] != digest([prompts.SYSTEM, prompts.USER]) or meta["requests_sha256"] != digest(requests):
        raise JudgeRepError("요청/표본/프롬프트 해시가 다릅니다. 오래된 요청의 실행을 거부합니다.")
    return requests


==> anc/judgerep_release/src/judgerep/resolve.py <==
import numpy as np
import pandas as pd

from judgerep.storage import write_frame
from judgerep.errors import JudgeRepError


def resolve_pair(ab, ba):
    if ab not in {"A", "B", "TIE"} or ba not in {"A", "B", "TIE"}:
        return "missing", np.nan
    if (ab, ba) == ("A", "B"):
        return "a", 1.0
    if (ab, ba) == ("B", "A"):
        return "b", 0.0
    return "tie", 0.5


def resolve_frame(parsed):
    keys = ["battle_id", "judge", "rep"]
    if parsed.duplicated([*keys, "order"]).any():
        raise JudgeRepError("한 요청에 판정이 중복되었습니다.")
    rows = []
    for key, group in parsed.groupby(keys, sort=True):
        by_order = group.set_index("order")
        ab = by_order.loc["ab", "verdict"] if "ab" in by_order.index else "missing"
        ba = by_order.loc["ba", "verdict"] if "ba" in by_order.index else "missing"
        resolved, score = resolve_pair(ab, ba)
        consistent = ab in {"A", "B", "TIE"} and ba in {"A", "B", "TIE"} and ((ab, ba) in {("A", "B"), ("B", "A"), ("TIE", "TIE")})
        row = dict(zip(keys, key), verdict_ab=ab, verdict_ba=ba, resolved=resolved, score=score, order_consistent=consistent)
        for field in ("input_tokens", "output_tokens", "reasoning_tokens"):
            row[field] = group[field].sum(min_count=1)
        row["attempts"] = group.attempts.sum()
        rows.append(row)
    return pd.DataFrame(rows)


def resolve_logs(config):
    parsed = pd.read_parquet(config.root / "data/derived/parsed.parquet")
    frame = resolve_frame(parsed)
    write_frame(config.root / "data/derived/verdicts.parquet", frame)
    return frame


==> anc/judgerep_release/src/judgerep/runner.py <==
"""Resumable batch runner. Submission uncertainty is never retried blindly."""
from concurrent.futures import ThreadPoolExecutor
from datetime import datetime, timezone
import time
from filelock import FileLock

from judgerep.adapters import ProviderAdapter, failed, temporary
from judgerep.cost import Ledger, estimate
from judgerep.credentials import credential
from judgerep.errors import JudgeRepError, StageBlocked
from judgerep.quality import check_quality
from judgerep.requests import load_requests
from judgerep.storage import digest, read_json, write_json, read_lines, write_lines


def find_judge(config, key):
    judges = [j for j in config.get("judges") if j["key"] == key]
    if not judges:
        raise JudgeRepError(f"알 수 없는 심사자: {key}")
    if judges[0].get("model_id") in {None, "TBD", ""}:
        raise StageBlocked(f"{key}: 모델 ID가 TBD입니다.")
    return judges[0]


def safe_retry(call, maximum, sleep=time.sleep):
    for attempt in range(maximum + 1):
        try:
            return call()
        except Exception as error:
            status = getattr(error, "status_code", getattr(error, "code", None))
            if attempt == maximum or (status is not None and not temporary(status)):
                raise StageBlocked(f"API 조회 실패: {type(error).__name__}, status={status}. 저장된 작업을 다음 run에서 재조회합니다.") from None
            sleep(min(2**attempt, 30))


def run(config, key, split="dev", execute=False, wait=False, allow_deviation=False, adapter=None, collect_only=False):
    from judgerep.freeze import verify_freeze
    if execute and split == "dev" and config.get("registration.enabled") and (config.root / "FREEZE.json").exists():
        verify_freeze(config, allow_deviation=allow_deviation)
    if split == "confirm":
        frozen = verify_freeze(config, allow_deviation=allow_deviation)
        if frozen.get('preregistered'):
            from judgerep.registration import confirm_eligible
            confirm_eligible(config, key, frozen)
        elif key not in frozen["judges"]:
            raise StageBlocked(f"{key}: dev를 완료하고 동결한 심사자가 아닙니다.")
    judge = find_judge(config, key)
    requests = load_requests(config, split)
    if config.get("synthetic") and judge.get("adapter") != "mock":
        raise StageBlocked("합성 테스트 프로젝트에서는 유료 어댑터를 허용하지 않습니다.")
    folder = config.root / f"data/logs/{key}"
    folder.mkdir(parents=True, exist_ok=True)
    fingerprint = digest({"judge": judge, "price": config.get(f"prices_usd_per_mtok.{key}"), "exchange": config.get("budget.krw_per_usd"), "requests": requests})
    if split == 'confirm' and config.get('registration.enabled'):
        fingerprint = digest({'judge': judge, 'requests': requests})
    with FileLock(str(folder / f"{split}.lock"), timeout=1):
        return _run(config, judge, split, execute, wait, requests, folder, fingerprint, adapter, collect_only)


def _run(config, judge, split, execute, wait, requests, folder, fingerprint, adapter, collect_only=False):
    ledger = Ledger(config)
    key = judge["key"]
    job_folder = folder / "jobs"
    job_folder.mkdir(exist_ok=True)
    states = [read_json(p) for p in sorted(job_folder.glob(f"{split}-*.json"))]
    if any(j["fingerprint"] != fingerprint for j in states):
        raise StageBlocked("기존 실행 이후 모델·설정·요청이 바뀌었습니다. 다른 실험 폴더를 사용하세요.")
    latest = {r["request_id"]: r for r in read_lines(folder / f"{split}.jsonl")}
    for job in states:
        if job["state"] == "done":
            stored = read_lines(folder / "jobs" / job["id"] / "results.jsonl")
            if {r["request_id"] for r in stored} != set(job["request_ids"]):
                raise StageBlocked("완료 작업의 원본 결과 파일이 손상되었습니다. 재제출하지 않습니다.")
            for row in stored:
                if row.get("attempts", 0) >= latest.get(row["request_id"], {}).get("attempts", 0):
                    latest[row["request_id"]] = row
    max_retries = config.get("execution.max_retries")
    max_retries = 5 if max_retries is None else max_retries
    def terminal(row):
        return row["status"] in {"ok", "refused"} or not row.get("retryable") or row.get("attempts", 1) > max_retries
    done = {rid for rid, row in latest.items() if terminal(row)}
    remaining = [r for r in requests if r["request_id"] not in done]
    report = {"judge": key, "split": split, "execute": execute, "n": len(requests), "done": len(done),
              "remaining": len(remaining), "estimated_remaining_krw": estimate(config, judge, remaining),
              "worst_case_remaining_krw": estimate(config, judge, remaining, bound=True)}
    if not execute:
        path = config.root / f"outputs/dry_run_{key}_{split}.json"
        write_json(path, report)
        return report
    if split == "confirm":
        from judgerep.cost import check_confirm_projection
        check_confirm_projection(config, [key])
    if not remaining and all(j["state"] == "done" for j in states):
        write_lines(folder / f"{split}.jsonl", [latest[k] for k in sorted(latest)])
        check_quality(list(latest.values()), key)
        return {**report, "status": "complete"}
    if adapter is None:
        if config.get("synthetic") and judge["adapter"] == "mock":
            from judgerep.demo import MockAdapter
            adapter = MockAdapter(config, judge)
        else:
            credential(config, judge)
            adapter = ProviderAdapter(config, judge)
    # Full remaining nominal cost is checked as well as each atomic upper bound.
    in_flight_ids = {rid for j in states if j["state"] != "done" for rid in j["request_ids"]}
    if not collect_only:
        ledger.check(judge, estimate(config, judge, [r for r in remaining if r["request_id"] not in in_flight_ids]))
    request_map = {r["request_id"]: r for r in requests}
    def save(job):
        write_json(job_folder / f"{job['id']}.json", job)
    def finish(job, rows):
        ids = [r["request_id"] for r in rows]
        if set(ids) != set(job["request_ids"]) or len(ids) != len(set(ids)):
            raise StageBlocked("배치 응답 ID 무결성 검사 실패")
        for row in rows:
            row.update(attempts=job["attempts"][row["request_id"]], model_requested=judge["model_id"], job_id=job["id"])
        private = folder / "jobs" / job["id"] / "results.jsonl"
        write_lines(private, rows)
        ledger.settle(job["ledger_id"], judge, rows)
        latest.update({row["request_id"]: row for row in rows})
        write_lines(folder / f"{split}.jsonl", [latest[k] for k in sorted(latest)])
        job["state"] = "done"
        save(job)
    while True:
        # Crash recovery includes results saved before the ledger/log consolidation.
        for job in states:
            if job["state"] == "done":
                continue
            saved = read_lines(folder / "jobs" / job["id"] / "results.jsonl")
            if saved:
                finish(job, saved)
                continue
            if job["state"] == "submitting":
                raise StageBlocked(f"접수 상태 불명: {job['id']}. 자동 재제출하지 않습니다. 제공사 작업 ID를 attach-job으로 연결하세요.")
            result = safe_retry(lambda: adapter.collect(job["remote_id"], [request_map[r] for r in job["request_ids"]]), max_retries)
            if result is not None:
                finish(job, result)
        check_quality(list(latest.values()), key)
        pending = [j for j in states if j["state"] != "done"]
        in_flight_ids = {rid for j in pending for rid in j["request_ids"]}
        todo = [r for r in requests if r["request_id"] not in in_flight_ids and (r["request_id"] not in latest or not terminal(latest[r["request_id"]]))]
        if collect_only and not pending:
            return {**report, "status": "collected_only", "completed": len(latest), "unsubmitted": len(todo)}
        # A bounded wave applies per-judge parse/refusal guards before the next submission.
        if not pending and todo:
            if config.get("dataset.third_party_api_prohibited") is True and not config.get("synthetic"):
                raise StageBlocked("데이터 라이선스가 제3자 API 입력을 금지합니다.")
            size = 1 if judge["adapter"] == "openai_compat" else (config.get("execution.batch_size") or 100)
            wave = (judge.get("api_concurrency") or config.get("execution.max_workers") or 4) if size == 1 else 1
            prepared = []
            for offset in range(0, min(len(todo), size * wave), size):
                chunk = todo[offset:offset+size]
                attempts = {r["request_id"]: latest.get(r["request_id"], {}).get("attempts", 0) + 1 for r in chunk}
                job_id = f"{split}-" + digest([key, fingerprint, config.get("execution.run_id"), attempts])[:24]
                ledger_id = key + ":" + job_id
                ledger.reserve(ledger_id, judge, estimate(config, judge, chunk, bound=True), split, len(chunk))
                job = {"id": job_id, "ledger_id": ledger_id, "fingerprint": fingerprint, "request_ids": list(attempts),
                       "attempts": attempts, "state": "submitting", "created_at": datetime.now(timezone.utc).isoformat()}
                (folder / "jobs" / job_id).mkdir(parents=True, exist_ok=True)
                save(job)
                states.append(job)
                prepared.append((job, chunk))
            def submit(item):
                job, chunk = item
                # Explicitly rejected 429 is safe to retry; uncertain network/5xx is not.
                if max(job["attempts"].values()) > 1:
                    time.sleep(min(2**(max(job["attempts"].values())-2), 30))
                for attempt in range(max_retries + 1):
                    try:
                        if judge["adapter"] == "openai_compat":
                            rows = [adapter.single(chunk[0])]
                            write_lines(folder / "jobs" / job["id"] / "results.jsonl", rows)
                            return job, rows
                        job["remote_id"] = adapter.submit(chunk, folder / "jobs" / job["id"])
                        job["state"] = "submitted"
                        save(job)
                        return job, None
                    except Exception as error:
                        status = getattr(error, "status_code", getattr(error, "code", None))
                        if status == 429 and attempt < max_retries:
                            time.sleep(min(2**attempt, 30))
                            continue
                        if isinstance(status, int) and 400 <= status < 500:
                            return job, [{"request_id": r["request_id"], **failed(status, unbilled=True)} for r in chunk]
                        raise StageBlocked(f"{key}: 접수 상태 확인 필요 ({type(error).__name__}, status={status}). {job['id']}를 자동 재제출하지 않습니다.") from None
            with ThreadPoolExecutor(max_workers=wave) as pool:
                for job, result in pool.map(submit, prepared):
                    if result is not None:
                        finish(job, result)
            check_quality(list(latest.values()), key)
            if not wait:
                return {**report, "status": "pending", "completed": sum(terminal(r) for r in latest.values())}
            continue
        if not pending and not todo:
            return {**report, "status": "complete", "completed": len(latest), "api_error_n": sum(r["status"] == "api_error" for r in latest.values())}
        if not wait:
            return {**report, "status": "pending", "completed": sum(terminal(r) for r in latest.values())}
        print(f"{key}/{split}: 완료 {len(latest)}/{len(requests)}, 배치 처리 대기", flush=True)
        time.sleep(min(config.get("execution.poll_seconds") or 30, 60))


def attach_job(config, key, job_id, remote_id):
    """Reconcile an uncertain submission with an operator-observed provider ID."""
    import re
    find_judge(config, key)
    if not re.fullmatch(r"(?:dev|confirm)-[a-f0-9]{24}", job_id):
        raise JudgeRepError("작업 ID 형식이 잘못되었습니다.")
    path = config.root / f"data/logs/{key}/jobs/{job_id}.json"
    job = read_json(path)
    if not job or job["state"] != "submitting":
        raise JudgeRepError("접수 상태 불명인 작업만 연결할 수 있습니다.")
    job.update(remote_id=remote_id, state="submitted", manually_attached_at=datetime.now(timezone.utc).isoformat())
    write_json(path, job)
    return {"job": job_id, "state": "submitted"}


==> anc/judgerep_release/src/judgerep/sample_audit.py <==
"""Audit provider exclusions and exact prompt concentration without publishing text."""
import argparse
import hashlib
from pathlib import Path

import pandas as pd

from judgerep.config import load_config
from judgerep.storage import sha256, write_json
from judgerep.report import markdown


def prompt_tables(frame, minimum_language_n=50):
    counts = frame.assign(prompt_sha256=frame.prompt.map(lambda text: hashlib.sha256(text.encode('utf-8')).hexdigest()))
    counts = counts.groupby(['language', 'prompt_sha256'], dropna=False).size().rename('n').reset_index()
    rows, tops = [], []
    for language, group in counts.groupby('language', dropna=False):
        group = group.sort_values(['n', 'prompt_sha256'], ascending=[False, True])
        total = int(group.n.sum())
        repeated = group[group.n >= 2]
        maximum = int(group.iloc[0].n)
        rows.append(dict(language=language, battles=total, unique_prompts=len(group), repeated_prompt_groups=len(repeated),
                         battles_in_repeated_prompts=int(repeated.n.sum()), extra_duplicate_battles=int((group.n-1).sum()),
                         max_prompt_count=maximum, max_prompt_share=maximum/total,
                         max_prompt_sha256=group.iloc[0].prompt_sha256, concentration_applicable=total>=minimum_language_n, exceeds_20_percent=total>=minimum_language_n and maximum*5>total))
        tops.extend(dict(language=language, rank=i+1, prompt_sha256=row.prompt_sha256, n=int(row.n), share=int(row.n)/total)
                    for i, row in enumerate(repeated.head(10).itertuples()))
    return pd.DataFrame(rows), pd.DataFrame(tops, columns=['language','rank','prompt_sha256','n','share']), counts


def provider_table(frame, judges, providers):
    rows=[]
    for split in ['all','dev','confirm']:
        sub=frame if split=='all' else frame[frame.split==split]
        pa=sub.model_a.map(providers).fillna('unknown');pb=sub.model_b.map(providers).fillna('unknown')
        unknown=pa.eq('unknown')|pb.eq('unknown')
        for provider in sorted({j['provider'] for j in judges}):
            excluded=pa.eq(provider)|pb.eq(provider)
            remaining=sub[~excluded & ~unknown]
            rows.append(dict(split=split,provider=provider,judges=','.join(j['key'] for j in judges if j['provider']==provider),
                             battles=len(sub),self_excluded=int(excluded.sum()),self_excluded_ratio=float(excluded.mean()),
                             unknown_excluded=int(unknown.sum()),remaining_battles=len(remaining),remaining_pairs=remaining.pair_key.nunique()))
    return pd.DataFrame(rows)


def main(argv=None):
    parser=argparse.ArgumentParser(description='표본 반복 요청 20% 및 자기 제공사 통제 점검')
    parser.add_argument('--config',type=Path,default=Path('config.yaml'))
    args=parser.parse_args(argv);config=load_config(args.config)
    path=config.root/'data/derived/battles.parquet'
    battles=pd.read_parquet(path)
    texts=pd.read_parquet(config.root/'data/raw/selected_texts.parquet')[['battle_id','prompt']]
    frame=battles.merge(texts,on='battle_id',validate='one_to_one')
    if len(frame)!=len(battles) or frame.prompt.isna().any():raise ValueError('Selected prompt coverage mismatch')
    minimum_n = config.get("sampling.concentration_min_language_n") or 50
    languages,tops,counts=prompt_tables(frame, minimum_n)
    providers=provider_table(battles,config.get('judges'),config.get('system_providers'))
    out=config.root/'outputs';tables=out/'tables';tables.mkdir(parents=True,exist_ok=True)
    for name,table in [('prompt_language_audit',languages),('prompt_repetition_top',tops),('prompt_hash_counts',counts),('provider_exclusion_audit',providers)]:
        table.to_csv(tables/f'{name}.csv',index=False)
    failed=languages[languages.exceeds_20_percent]
    result={'checked_at':'2026-10-05','status':'blocked_prompt_concentration' if len(failed) else 'passed',
            'sample_sha256':sha256(path),'n_battles':len(frame),'threshold':.2,'strictly_greater':True,
            'minimum_language_n':minimum_n,'singleton_exemption':False,'failed_language_labels':failed.language.tolist(),
            'failed_languages':len(failed),'audit_generates_requests':False}
    write_json(out/'sample_audit.json',result)
    conclusion = ('대결 50건 이상 언어에만 집중도 규칙을 적용했습니다. '
                  '집중도 중단과 실제 중복 발생을 구분해야 합니다. 표본을 유지하고 후속 실행을 중단합니다.'
                  if len(failed) else '대결 50건 이상인 모든 적용 대상 언어가 집중도 조건을 통과했습니다. 50건 미만 언어는 적용 제외입니다.')
    if len(failed) and failed.repeated_prompt_groups.eq(0).all():
        conclusion += ' 초과 언어에는 실제 중복(2회 이상)이 없으며 작은 언어별 표본 수 때문에 임계값을 초과했습니다.'
    (out/'sample_audit.md').write_text('# 표본 추가 점검 — 2026-10-05\n\n'
        '원문 문자열 전체(여러 문장이면 전체 요청)를 UTF-8 SHA-256으로 비교했습니다. 공백·대소문자·유니코드를 정규화하지 않았습니다. '
        '원문은 출력하지 않고 언어 라벨·해시·건수만 저장합니다. split을 합친 5,000건 중 언어별 50건 이상에만 집중도 규칙을 적용합니다.\n\n'
        '## 자기 제공사 통제\n\n한쪽이라도 심사자와 같은 모델 제공사이면 제외합니다. 호스팅 제공사는 기준이 아닙니다. unknown 제외도 별도로 표시합니다.\n\n'
        +markdown(providers)+'\n\n## 언어별 정확히 같은 요청\n\n'
        'repeated_prompt_groups는 2건 이상 등장한 요청 종류 수, battles_in_repeated_prompts는 그 그룹에 속한 전체 대결 수, '
        'extra_duplicate_battles는 각 그룹 첫 건을 제외한 추가 건수입니다. max_prompt_count는 단일 발생 요청도 포함합니다.\n\n'
        +markdown(languages)+'\n\n## 상위 반복 요청 (언어별 최대 10개)\n\n'+markdown(tops)+'\n\n## 중단 판정\n\n'
        +f'{len(failed)}개 언어 라벨에서 최대 요청 비중이 20%를 엄격히 초과했습니다. '
        +conclusion+'\n\n'
        '- [기계 판독 상태](sample_audit.json)\n- [전체 해시·건수](tables/prompt_hash_counts.csv)\n',encoding='utf-8')
    print(result['status'],len(failed),'language labels')
    return 2 if len(failed) else 0


if __name__=='__main__':
    raise SystemExit(main())


==> anc/judgerep_release/src/judgerep/sampling.py <==
"""Stable raw ordering, explicit cleaning, minimal-K balanced pair sampling."""
from collections import Counter
import json
import os
import re

import numpy as np
import pandas as pd
import pyarrow.parquet as pq
import tiktoken
import yaml

from judgerep.data import acquire_snapshot, verify_snapshot, atomic_text
from judgerep.errors import JudgeRepError
from judgerep.storage import write_frame, write_json, sample_hash


def tokenizer(root):
    cache = root / "data/raw/tokenizer_cache"
    cache.mkdir(parents=True, exist_ok=True)
    os.environ["TIKTOKEN_CACHE_DIR"] = str(cache)
    return tiktoken.get_encoding("cl100k_base")


def get_path(row, path):
    parts = re.findall(r"[^.\[\]]+", path)
    def descend(value, keys):
        if not keys:
            return value
        key, *rest = keys
        if key == "*":
            return [descend(item, rest) for item in value] if isinstance(value, list) else []
        if key.isdigit():
            return descend(value[int(key)], rest) if isinstance(value, list) and int(key) < len(value) else None
        return descend(value.get(key), rest) if isinstance(value, dict) else None
    return descend(row, parts)


def text_value(value):
    if isinstance(value, list):
        return "\n".join(value) if all(isinstance(x, str) for x in value) else ""
    return value if isinstance(value, str) else ""


def clean_rows(rows, columns, max_tokens, encode):
    stages = ["raw", "deduplicate_id", "deduplicate_session_order", "different_systems", "nonempty_responses", "single_turn", "first_vote", "decisive_vote", "valid_structure", "token_limit"]
    counts = Counter({stage: 0 for stage in stages})
    seen_id, seen_vote, kept = set(), set(), []
    for raw in rows:
        counts["raw"] += 1
        row = {key: get_path(raw, path) for key, path in columns.items()}
        bid = str(row["id"])
        if bid in seen_id:
            continue
        seen_id.add(bid)
        counts["deduplicate_id"] += 1
        vote_key = (row["conversation_id"], row["vote_order"])
        if vote_key in seen_vote:
            continue
        seen_vote.add(vote_key)
        counts["deduplicate_session_order"] += 1
        if row["model_a"] == row["model_b"]:
            continue
        counts["different_systems"] += 1
        texts = {key: text_value(row[key]) for key in ("prompt", "response_a", "response_b")}
        if not texts["response_a"].strip() or not texts["response_b"].strip():
            continue
        counts["nonempty_responses"] += 1
        if row["turns"] != 1:
            continue
        counts["single_turn"] += 1
        if row["vote_order"] != 1:
            continue
        counts["first_vote"] += 1
        if row["vote"] not in ("model_a", "model_b"):
            continue
        counts["decisive_vote"] += 1
        # This was verified during inspect; do not feed mismatched/multimodal input.
        a, b = raw.get("conversation_a"), raw.get("conversation_b")
        valid = texts["prompt"].strip() and isinstance(a, list) and isinstance(b, list) and len(a) == len(b) == 2
        if valid:
            valid = [m.get("role") for m in a] == ["user", "assistant"] == [m.get("role") for m in b]
            valid = valid and a[0]["content"] == b[0]["content"]
            valid = valid and all(p.get("type") == "text" and p.get("image") is None for m in [*a, *b] for p in m.get("content", []))
        if not valid:
            continue
        counts["valid_structure"] += 1
        n_tokens = sum(len(encode(value)) for value in texts.values())
        if n_tokens > max_tokens:
            continue
        counts["token_limit"] += 1
        pair = sorted([row["model_a"], row["model_b"]])
        kept.append({"battle_id": bid, "model_a": row["model_a"], "model_b": row["model_b"], "language": row["language"], "pair_key": json.dumps(pair, ensure_ascii=False, separators=(",", ":")), "human_winner": row["vote"][-1], "n_tokens": n_tokens, **texts})
    previous = counts["raw"]
    flow = []
    for stage in stages:
        flow.append({"stage": stage, "n": counts[stage], "excluded": previous - counts[stage]})
        previous = counts[stage]
    return pd.DataFrame(kept), pd.DataFrame(flow)


def connected(nodes, pairs):
    nodes = set(nodes)
    if not nodes:
        return False
    reached = {min(nodes)}
    while True:
        before = len(reached)
        for a, b in pairs:
            if a in reached or b in reached:
                reached.update((a, b))
        if len(reached) == before:
            return reached == nodes


def allocate(sizes, total):
    """Largest remainder apportionment, lexical pair order breaks ties."""
    if total > sum(sizes.values()):
        raise JudgeRepError("층화 할당 수가 사용 가능한 대결 수보다 큽니다.")
    if not sizes or sum(sizes.values()) == 0:
        return {key: 0 for key in sizes}
    quotas = {key: total * value / sum(sizes.values()) for key, value in sizes.items()}
    result = {key: int(np.floor(value)) for key, value in quotas.items()}
    for key in sorted(sizes, key=lambda key: (-(quotas[key] - result[key]), key))[:total - sum(result.values())]:
        result[key] += 1
    return result


def stratified_sample(frame, settings, seed):
    if frame.empty:
        raise JudgeRepError("필터 후 데이터가 없습니다.")
    counts = pd.concat([frame.model_a, frame.model_b]).value_counts()
    ranked = sorted(counts.index, key=lambda name: (-counts[name], name))
    pair_counts = frame.groupby("pair_key", sort=True).size()
    eligible = pair_counts[pair_counts >= settings["min_pair_battles"]]
    target, maximum = settings["n_battles"], settings["max_per_pair"]
    chosen = None
    for k in range(2, len(ranked) + 1):
        nodes = set(ranked[:k])
        selected = {key: int(n) for key, n in eligible.items() if set(json.loads(key)) <= nodes}
        if sum(min(n, maximum) for n in selected.values()) >= target:
            chosen = selected
            break
    if chosen is None:
        raise JudgeRepError("표본 추출 중단: 모든 시스템의 적격 쌍을 합쳐도 목표 대결 수에 못 미칩니다.")
    if not connected(nodes, [json.loads(key) for key in chosen]):
        raise JudgeRepError("표본 추출 중단: 선택한 상위 K개 시스템의 비교 그래프가 연결되지 않았습니다.")
    cap = max(c for c in range(maximum + 1) if sum(min(n, c) for n in chosen.values()) <= target)
    # Preserve the common cap; allocate its remainder by lexical pair order.
    # This decision depends only on counts, never on human or judge outcomes.
    sizes = {key: min(n, cap) for key, n in chosen.items()}
    remainder = target - sum(sizes.values())
    for key in sorted(key for key, n in chosen.items() if sizes[key] < min(n, maximum))[:remainder]:
        sizes[key] += 1
    if sum(sizes.values()) != target:
        raise JudgeRepError("공통 상한 잔여 배분으로 목표 표본 수를 채우지 못했습니다.")
    rng = np.random.default_rng(seed)
    parts = []
    for key in sorted(chosen):
        group = frame[frame.pair_key == key].sort_values("battle_id")
        parts.append(group.iloc[rng.choice(len(group), sizes[key], replace=False)])
    sample = pd.concat(parts).sort_values("battle_id").reset_index(drop=True)
    sizes = sample.groupby("pair_key").size().to_dict()
    dev = allocate(sizes, round(len(sample) * settings["dev_fraction"]))
    sample["split"] = "confirm"
    sample["is_repeat"] = False
    for key, size in dev.items():
        indices = sample.index[sample.pair_key == key].to_numpy()
        sample.loc[rng.choice(indices, size, replace=False), "split"] = "dev"
    sizes = sample[sample.split == "confirm"].groupby("pair_key").size().to_dict()
    repeats = allocate(sizes, settings["n_repeat_battles"])
    for key, size in repeats.items():
        indices = sample.index[(sample.pair_key == key) & (sample.split == "confirm")].to_numpy()
        sample.loc[rng.choice(indices, size, replace=False), "is_repeat"] = True
    return sample, {"k": k, "systems": sorted(nodes), "pair_cap": cap, "remainder_pairs": remainder, "n": len(sample), "target": target, "unused_capacity": target-len(sample)}


def sample_dataset(config):
    config.validate_sample()
    if (config.root / "FREEZE.json").exists():
        raise JudgeRepError("동결된 표본은 다시 만들 수 없습니다. 별도 연구 디렉터리를 사용하세요.")
    if any((config.root / "data/logs").glob("*/jobs/*.json")):
        raise JudgeRepError("실행 이력이 있는 표본을 덮어쓸 수 없습니다.")
    manifest = acquire_snapshot(config, offline=True)
    paths, _ = verify_snapshot(config.root / "data/raw", manifest)
    def rows():
        for path in paths:
            for batch in pq.ParquetFile(path).iter_batches(batch_size=128):
                yield from batch.to_pylist()
    encoding = tokenizer(config.root)
    clean, flow = clean_rows(rows(), config.get("dataset.columns"), config.get("sampling.max_tokens_per_battle"), lambda s: encoding.encode(s, disallowed_special=()))
    out = config.root / "outputs/tables"
    out.mkdir(parents=True, exist_ok=True)
    flow.to_csv(out / "filter_counts.csv", index=False)
    pairs = clean.groupby("pair_key").size().rename("n").reset_index() if not clean.empty else pd.DataFrame(columns=["pair_key", "n"])
    pairs.to_csv(out / "pair_counts_available.csv", index=False)
    attempts = []
    try:
        candidates = config.get("sampling.candidates") or [{"label": "configured", "min_pair_battles": config.get("sampling.min_pair_battles"), "n_grid": config.get("analysis.n_grid")}]
        for candidate in candidates:
            settings = {**config.get("sampling"), "min_pair_battles": candidate["min_pair_battles"]}
            eligible = pairs[pairs.n >= settings["min_pair_battles"]]
            attempt = {"condition": candidate["label"], "min_pair_battles": settings["min_pair_battles"],
                       "eligible_pairs": len(eligible), "capacity": int(eligible.n.clip(upper=settings["max_per_pair"]).sum())}
            attempts.append(attempt)
            try:
                sample, summary = stratified_sample(clean, settings, config.get("seed"))
            except JudgeRepError as error:
                attempt.update(status="failed", reason=str(error))
                continue
            attempt.update(status="selected", reason="target_and_connected")
            config.values["sampling"]["min_pair_battles"] = candidate["min_pair_battles"]
            config.values["analysis"]["n_grid"] = candidate["n_grid"]
            atomic_text(config.path, yaml.safe_dump(config.values, allow_unicode=True, sort_keys=False))
            summary.update(condition=candidate["label"], min_pair_battles=candidate["min_pair_battles"], n_grid=candidate["n_grid"])
            break
        else:
            raise JudgeRepError("표본 조건을 모두 시도했으나 목표와 그래프 연결을 만족하지 못했습니다.")
    except JudgeRepError as error:
        eligible = pairs[pairs.n >= config.get("sampling.min_pair_battles")]
        summary = {"status": "blocked", "reason": str(error), "eligible_pairs": len(eligible),
                   "available_capacity": int(eligible.n.clip(upper=config.get("sampling.max_per_pair")).sum()),
                   "target": config.get("sampling.n_battles"), "min_pair_battles": config.get("sampling.min_pair_battles"),
                   "revision": config.get("dataset.revision")}
        summary["attempts"] = attempts
        pd.DataFrame(attempts).to_csv(out / "sampling_attempts.csv", index=False)
        write_json(config.root / "outputs/sampling_status.json", summary)
        atomic_text(config.root / "outputs/sample_report.md", "# 표본 추출 중단\n\n```json\n" + json.dumps(summary, ensure_ascii=False, indent=2) + "\n```\n\n필터 단계: [filter_counts.csv](tables/filter_counts.csv)\n\n원래 조건을 유지했으며 표본·유료 요청은 만들지 않았습니다.\n")
        raise
    write_frame(config.root / "data/raw/selected_texts.parquet", sample[["battle_id", "prompt", "response_a", "response_b"]])
    public = sample.drop(columns=["prompt", "response_a", "response_b"])
    write_frame(config.root / "data/derived/battles.parquet", public)
    summary.update(sample_sha256=sample_hash(config), dev=int((sample.split == "dev").sum()), confirm=int((sample.split == "confirm").sum()), repeats=int(sample.is_repeat.sum()), revision=config.get("dataset.revision"))
    write_json(config.root / "data/derived/sample_manifest.json", summary)
    public.groupby(["pair_key", "split"]).agg(n=("battle_id", "size"), repeats=("is_repeat", "sum")).reset_index().to_csv(out / "pair_counts_sampled.csv", index=False)
    from judgerep.report import markdown
    distribution = public.groupby("pair_key").size().value_counts().sort_index().rename_axis("battles_per_pair").rename("pairs").reset_index()
    languages = public.groupby(["language", "split"], dropna=False).size().unstack(fill_value=0)
    languages["total"] = languages.sum(axis=1)
    languages = languages.sort_values("total", ascending=False).reset_index()
    languages.to_csv(out / "language_distribution.csv", index=False)
    distribution.to_csv(out / "pair_size_distribution.csv", index=False)
    pd.DataFrame(attempts).to_csv(out / "sampling_attempts.csv", index=False)
    summary.update(status="selected", attempts=attempts, selected_pairs=int(public.pair_key.nunique()), connected=True)
    write_json(config.root / "outputs/sampling_status.json", summary)
    write_json(config.root / "data/derived/sample_manifest.json", summary)
    atomic_text(config.root / "outputs/sample_report.md", "# 표본 추출 보고서 — 2026-10-04\n\n영어 필터를 제거하고 나머지 필터를 유지했습니다. 조건은 대결 수와 비교 그래프 연결만으로 선택했습니다. 판정 결과를 사용하지 않았습니다.\n\n## 조건별 시도\n\n" + markdown(pd.DataFrame(attempts)) + "\n\n## 채택 조건과 시스템\n\n```json\n" + json.dumps(summary, ensure_ascii=False, indent=2) + "\n```\n\n## 쌍당 건수 분포\n\n" + markdown(distribution) + "\n\n## 언어 분포\n\n" + markdown(languages) + "\n\n공통 상한까지 배분한 뒤 잔여 건수는 여유가 있는 쌍에 pair_key 사전순으로 1건씩 배분하여 정확히 목표 수를 채웁니다.\n\n필터 단계: [filter_counts.csv](tables/filter_counts.csv)\n\n쌍별 건수: [pair_counts_sampled.csv](tables/pair_counts_sampled.csv)\n")
    return summary


==> anc/judgerep_release/src/judgerep/stats/__init__.py <==
"""Prespecified statistical estimands. Undefined quantities remain missing."""


==> anc/judgerep_release/src/judgerep/stats/agreement.py <==
import numpy as np


def cohen_kappa(a, b):
    a, b = np.asarray(a), np.asarray(b)
    valid = np.isfinite(a) & np.isfinite(b)
    a, b = a[valid], b[valid]
    if not len(a):
        return np.nan
    observed = np.mean(a == b)
    expected = sum(np.mean(a == value) * np.mean(b == value) for value in [0, .5, 1])
    return (observed - expected) / (1 - expected) if expected < 1 else np.nan


def majority(scores):
    scores = np.asarray(scores)
    result = np.where(np.sum(scores == 1, axis=1) > np.sum(scores == 0, axis=1), 1.,
                      np.where(np.sum(scores == 1, axis=1) < np.sum(scores == 0, axis=1), 0., .5))
    # Ties and missing abstain; equal A/B counts (including 0:0) yield a tie.
    return result


==> anc/judgerep_release/src/judgerep/stats/bt.py <==
import numpy as np
from scipy.stats import kendalltau, spearmanr


def fit_bt(wins, tolerance=1e-8, max_iterations=10000):
    """MM with half a pseudo-win each way for each observed edge."""
    wins = np.asarray(wins, dtype=float).copy()
    if wins.ndim != 2 or wins.shape[0] != wins.shape[1] or np.any(wins < 0) or not np.isfinite(wins).all():
        raise ValueError("wins must be a nonnegative square matrix")
    if len(wins) < 2:
        return np.full(len(wins), np.nan)
    np.fill_diagonal(wins, 0)
    edges = wins + wins.T > 0
    seen = {0}
    while True:
        following = seen | {int(j) for i in seen for j in np.flatnonzero(edges[i])}
        if following == seen:
            break
        seen = following
    if len(seen) != len(wins) or len(wins) < 2:
        return np.full(len(wins), np.nan)
    wins += .5 * edges
    totals = wins + wins.T
    strengths = np.ones(len(wins))
    for _ in range(max_iterations):
        denominator = np.sum(totals / (strengths[:, None] + strengths[None, :]), axis=1)
        updated = wins.sum(axis=1) / denominator
        updated /= np.exp(np.mean(np.log(updated)))
        if np.max(np.abs(np.log(updated) - np.log(strengths))) < tolerance:
            return np.log(updated)
        strengths = updated
    raise RuntimeError("Bradley–Terry MM did not converge")


def strengths(a, b, scores, n_systems):
    scores = np.asarray(scores, float)
    valid = np.isfinite(scores)
    wins = np.zeros((n_systems, n_systems))
    np.add.at(wins, (a[valid], b[valid]), scores[valid])
    np.add.at(wins, (b[valid], a[valid]), 1 - scores[valid])
    return fit_bt(wins)


def correlations(reference, candidate):
    if len(reference) < 2 or not np.isfinite(reference).all() or not np.isfinite(candidate).all() or np.ptp(reference) == 0 or np.ptp(candidate) == 0:
        return np.nan, np.nan
    return float(kendalltau(reference, candidate, variant="b").statistic), float(spearmanr(reference, candidate).statistic)


==> anc/judgerep_release/src/judgerep/stats/common_error.py <==
import numpy as np


def common_error(human, scores):
    mask = np.isin(scores, [0, 1]).all(axis=1) & np.isin(human, [0, 1])
    errors = scores[mask] != human[mask, None]
    n = len(errors)
    observed = float(errors.all(axis=1).mean()) if n else np.nan
    expected = float(errors.mean(axis=0).prod()) if n else np.nan
    return {"n": n, "observed": observed, "expected": expected, "difference": observed-expected}


def phi(human, a, b):
    mask = np.isin(a, [0, 1]) & np.isin(b, [0, 1])
    x, y = a[mask] != human[mask], b[mask] != human[mask]
    return (float(np.corrcoef(x, y)[0, 1]) if len(x) > 1 and x.std() > 0 and y.std() > 0 else np.nan), len(x)


==> anc/judgerep_release/src/judgerep/stats/decisions.py <==
from itertools import combinations
import numpy as np


def decision(scores):
    scores = np.asarray(scores, float)
    scores = scores[np.isfinite(scores)]
    n = len(scores)
    w = float(np.mean(scores)) if n else np.nan
    se = float(np.std(scores, ddof=1) / np.sqrt(n)) if n > 1 else np.nan
    direction = int(np.sign(w - .5)) if n else 0
    return {"n": n, "win_rate": w, "se": se, "direction": direction, "significant": bool(n > 1 and abs(w - .5) > 1.96 * se)}


def pair_summaries(scores, groups):
    return [[decision(scores[indices, j]) for j in range(scores.shape[1])] for indices in groups]


def precision(summaries, eligible, judges, economy, provider, *, scope="all", analysis="primary", min_pairs=0):
    rows = []
    for j, key in enumerate(judges, 1):
        selected = [p for p in eligible if summaries[p][j]["significant"]]
        correct = sum(summaries[p][j]["direction"] == summaries[p][0]["direction"] for p in selected)
        rows.append({"kind": "majority" if key == "majority" else "single", "judge": key, "scope": scope, "analysis": analysis, "n": len(selected), "eligible_n": len(eligible), "precision": correct / len(selected) if selected else np.nan, "coverage": len(selected) / len(eligible) if eligible else np.nan})
    combos = [(j, k) for j, k in combinations(economy, 2) if provider[j] != provider[k]]
    for j, k in combos:
        x, y = judges.index(j) + 1, judges.index(k) + 1
        selected = [p for p in eligible if summaries[p][x]["significant"] and summaries[p][y]["significant"] and summaries[p][x]["direction"] == summaries[p][y]["direction"]]
        correct = sum(summaries[p][x]["direction"] == summaries[p][0]["direction"] for p in selected)
        rows.append({"kind": "replicated", "judge": f"{j}+{k}", "scope": scope, "analysis": analysis, "n": len(selected), "eligible_n": len(eligible), "precision": correct/len(selected) if selected else np.nan, "coverage": len(selected)/len(eligible) if eligible else np.nan})
    for row in rows:
        columns = [judges.index(k) + 1 for k in row['judge'].split('+')]
        remaining = sum(all(pair[col]['n'] > 0 for col in columns) for pair in summaries)
        row.update(remaining_pairs=remaining, status='추정 불가' if remaining < min_pairs else '계산 가능')
        if remaining < min_pairs:
            row.update(precision=np.nan, coverage=np.nan)
    singles = [r["precision"] for r in rows if r["judge"] in economy and np.isfinite(r["precision"])]
    replicated = [r["precision"] for r in rows if r["kind"] == "replicated" and np.isfinite(r["precision"])]
    delta = np.mean(replicated) - np.mean(singles) if singles and replicated else np.nan
    if any(r["remaining_pairs"] < min_pairs for r in rows if r["judge"] in economy or r["kind"] == "replicated"):
        delta = np.nan
    return rows, float(delta)


def bootstrap_indices(groups, rng):
    return np.concatenate([rng.choice(group, len(group), replace=True) for group in groups])


def interval(values):
    values = np.asarray(values, float)
    finite = values[np.isfinite(values)]
    return {"ci_low": float(np.quantile(finite, .025)) if len(finite) else np.nan,
            "ci_high": float(np.quantile(finite, .975)) if len(finite) else np.nan,
            "n_bootstrap_valid": len(finite), "n_bootstrap_undefined": len(values)-len(finite)}


def one_sided_p(values):
    values = np.asarray(values, float)
    # Do not turn undefined bootstrap replicates into artificial positive evidence.
    return float((1 + np.sum(values <= 0)) / (1 + len(values))) if np.isfinite(values).all() and len(values) else np.nan


def holm(pvalues):
    result = np.full(len(pvalues), np.nan)
    ordered = sorted((p, i) for i, p in enumerate(pvalues) if np.isfinite(p))
    running = 0.
    for rank, (p, index) in enumerate(ordered):
        running = max(running, min(1., (len(pvalues)-rank) * p))
        result[index] = running
    return result


==> anc/judgerep_release/src/judgerep/stats/nstar.py <==
import numpy as np


def curve(scores, human_direction, grid, repetitions, threshold, rng):
    scores = np.asarray(scores, float)
    scores = scores[np.isfinite(scores)]
    rows, nstar = [], np.inf
    for n in grid:
        if n > len(scores):
            continue
        means = rng.choice(scores, size=(repetitions, n), replace=True).mean(axis=1)
        agree = float(np.mean(np.sign(means-.5) == human_direction)) if human_direction else 0.
        rows.append({"sample_n": n, "n": len(scores), "p_agree": agree})
        if agree >= threshold:
            nstar = min(nstar, n)
    return rows, nstar


==> anc/judgerep_release/src/judgerep/stats/null_model.py <==
import numpy as np


def random_errors(human, observed, rng):
    result = np.full(len(human), np.nan)
    valid = np.isfinite(observed)
    # Permute tie/correct/error locations, preserving both observed counts exactly.
    categories = np.where(observed[valid] == .5, 0, np.where(observed[valid] == human[valid], 1, 2))
    categories = rng.permutation(categories)
    result[valid] = np.where(categories == 0, .5, np.where(categories == 1, human[valid], 1-human[valid]))
    return result


==> anc/judgerep_release/src/judgerep/storage.py <==
"""Atomic, text-free public artifacts and explicit private JSONL storage."""
import hashlib
import json
from pathlib import Path

import pandas as pd

from judgerep.data import atomic_text, sha256
from judgerep.errors import JudgeRepError


def read_json(path, default=None):
    path = Path(path)
    return json.loads(path.read_text(encoding="utf-8")) if path.exists() else default


def write_json(path, value):
    atomic_text(Path(path), json.dumps(value, ensure_ascii=False, sort_keys=True, indent=2, allow_nan=False) + "\n")


def digest(value):
    return hashlib.sha256(json.dumps(value, sort_keys=True, ensure_ascii=False, allow_nan=False).encode()).hexdigest()


def write_frame(path, frame):
    path = Path(path)
    path.parent.mkdir(parents=True, exist_ok=True)
    if "raw" not in path.parts and "logs" not in path.parts:
        forbidden = {"prompt", "response", "response_a", "response_b", "text", "raw", "justification", "system", "user"}
        if forbidden.intersection(frame.columns):
            raise JudgeRepError("공개 데이터에 원문 컬럼을 쓸 수 없습니다.")
    temp = path.with_suffix(path.suffix + ".tmp")
    frame.to_parquet(temp, index=False)
    temp.replace(path)


def read_lines(path):
    path = Path(path)
    if not path.exists():
        return []
    try:
        return [json.loads(line) for line in path.read_text(encoding="utf-8").split("\n") if line.strip()]
    except (ValueError, OSError) as error:
        raise JudgeRepError(f"JSONL 무결성 오류: {path.name}") from error


def write_lines(path, rows):
    atomic_text(Path(path), "".join(json.dumps(row, ensure_ascii=False, allow_nan=False) + "\n" for row in rows))


def battles(config):
    path = config.root / "data/derived/battles.parquet"
    if not path.exists():
        raise JudgeRepError("battles.parquet가 없습니다. sample을 먼저 실행하세요.")
    frame = pd.read_parquet(path)
    if frame.battle_id.duplicated().any():
        raise JudgeRepError("battles.parquet의 battle_id가 중복되었습니다.")
    return frame


def sample_hash(config):
    return sha256(config.root / "data/derived/battles.parquet")


==> anc/judgerep_release/tests/conftest.py <==
from copy import deepcopy
import json
from pathlib import Path
import socket

import pyarrow as pa
import pyarrow.parquet as pq
import pytest
import yaml

from judgerep.config import load_config
from judgerep.data import sha256


@pytest.fixture(autouse=True)
def forbid_network(monkeypatch):
    def denied(*args, **kwargs):
        raise AssertionError("Tests must not use the network")

    monkeypatch.setattr(socket.socket, "connect", denied)
    monkeypatch.setattr(socket, "create_connection", denied)


@pytest.fixture
def config_path(tmp_path):
    source = Path(__file__).parents[1] / "config.yaml"
    path = tmp_path / "config.yaml"
    values = yaml.safe_load(source.read_text(encoding="utf-8"))
    values["dataset"].update(revision="TBD", columns={})
    values["system_providers"] = {}
    path.write_text(yaml.safe_dump(values), encoding="utf-8")
    return path


@pytest.fixture
def config(config_path):
    return load_config(config_path)


@pytest.fixture
def config_values(config_path):
    return yaml.safe_load(config_path.read_text(encoding="utf-8"))


@pytest.fixture
def ready_config():
    return load_config(Path(__file__).parents[1] / "config.yaml")


@pytest.fixture
def demo_config(ready_config, tmp_path, monkeypatch):
    from judgerep.demo import prepare_demo
    from types import SimpleNamespace
    import judgerep.requests
    monkeypatch.setattr(judgerep.requests, "tokenizer", lambda root: SimpleNamespace(encode=lambda value, **kw: list(value.encode())))
    return prepare_demo(ready_config, tmp_path / "demo", fast=True)


@pytest.fixture
def rows():
    def message(role, text):
        return {"role": role, "content": [{"type": "text", "text": text, "image": None, "mimeType": None}]}

    prompt = message("user", "PRIVATE_PROMPT_SENTINEL_123")
    answer = message("assistant", "PRIVATE_ANSWER_SENTINEL_456")
    result = []
    for index, winner in enumerate(["model_a", "model_b", "tie", "both_bad"]):
        result.append({
            "id": f"id-{index}", "model_a": "system-a", "model_b": "system-b",
            "winner": winner, "language": "en" if index < 3 else "ko",
            "evaluation_session_id": f"session-{index}", "evaluation_order": 1,
            "conversation_a": [deepcopy(prompt), deepcopy(answer)],
            "conversation_b": [deepcopy(prompt), deepcopy(answer)],
            "full_conversation": [{"user": deepcopy(prompt), "model_side_a": deepcopy(answer), "model_side_b": deepcopy(answer)}],
            "conv_metadata": {"turns": 1},
        })
    return result


@pytest.fixture
def snapshot(config, rows):
    raw = config.root / "data" / "raw"
    folder = raw / "snapshots" / ("a" * 40)
    folder.mkdir(parents=True)
    card = folder / "README.md"
    card.write_text("# Fixture\n\n### License\n\nFixture license text.\n", encoding="utf-8")
    parquet = folder / "train.parquet"
    pq.write_table(pa.Table.from_pylist(rows), parquet)
    manifest = {
        "dataset": config.get("dataset.name"), "revision": "a" * 40,
        "downloaded_at": "2026-10-03T00:00:00+00:00",
        "files": [{"path": str(path.relative_to(raw)), "sha256": sha256(path), "bytes": path.stat().st_size, "kind": kind} for path, kind in [(card, "card"), (parquet, "parquet")]],
    }
    (raw / "inspection_manifest.json").write_text(json.dumps(manifest), encoding="utf-8")
    return folder, manifest


==> anc/judgerep_release/tests/test_cli.py <==
from pathlib import Path

import pytest

from judgerep.cli import COMMANDS, main, parser


def test_help_lists_every_command(capsys):
    with pytest.raises(SystemExit) as result:
        main(["--help"])
    assert result.value.code == 0
    help_text = capsys.readouterr().out
    assert all(command in help_text for command in COMMANDS)


def test_execution_is_opt_in():
    assert not parser().parse_args(["run", "--judge", "haiku"]).execute
    assert not parser().parse_args(["all"]).execute


@pytest.mark.parametrize("execute", [[], ["--execute"]])
def test_unapproved_run_is_blocked_without_network(config_path, capsys, execute):
    assert main(["run", "--config", str(config_path), "--judge", "haiku", *execute]) == 2
    assert "dataset.revision" in capsys.readouterr().err


@pytest.mark.parametrize("command", [["run", "--judge", "haiku"], ["analyze"], ["all", "--from-verdicts"]])
def test_confirm_cannot_run_without_freeze(config_path, capsys, command):
    assert main([*command, "--config", str(config_path), "--split", "confirm"]) == 2
    assert "FREEZE.json" in capsys.readouterr().err


def test_pending_command_never_claims_success(config_path, capsys):
    assert main(["report", "--config", str(config_path)]) == 2
    assert "battles.parquet" in capsys.readouterr().err


def test_cli_offline_inspection(config_path, snapshot, capsys):
    assert main(["inspect", "--config", str(config_path), "--offline"]) == 0
    assert "schema_report.md" in capsys.readouterr().out


def test_raw_and_logs_are_gitignored():
    rules = (Path(__file__).parents[1] / ".gitignore").read_text()
    assert "/data/raw/" in rules
    assert "/data/logs/" in rules


==> anc/judgerep_release/tests/test_config.py <==
import pytest
import yaml

from judgerep.config import load_config
from judgerep.errors import ConfigError


def test_initial_config_allows_inspect_but_blocks_sample(config):
    assert config.get("seed") == 20261005
    with pytest.raises(ConfigError, match=r"dataset.revision, dataset.columns, system_providers"):
        config.validate_sample()


def test_missing_file(tmp_path):
    with pytest.raises(ConfigError, match="설정 파일"):
        load_config(tmp_path / "missing.yaml")


def test_duplicate_yaml_key_is_rejected(config_path):
    config_path.write_text("seed: 1\nseed: 2\n", encoding="utf-8")
    with pytest.raises(ConfigError, match="중복"):
        load_config(config_path)


@pytest.mark.parametrize("key,value", [("seed", True), ("seed", -1), ("sampling.dev_fraction", 1), ("analysis.nstar_threshold", 1.1), ("analysis.n_grid", [25, 25]), ("analysis.n_grid", [25.5, 50]), ("budget.krw_per_usd", float("nan")), ("analysis.gap_bins", [0.1, 0.05])])
def test_invalid_numeric_settings(config_path, config_values, key, value):
    fields = key.split(".")
    target = config_values
    for name in fields[:-1]:
        target = target[name]
    target[fields[-1]] = value
    config_path.write_text(yaml.safe_dump(config_values), encoding="utf-8")
    with pytest.raises(ConfigError):
        load_config(config_path)


def test_secrets_are_not_printed(config_path, config_values):
    config_values["judges"][0]["api_key"] = "NEVER_DISPLAY_ME"
    config_path.write_text(yaml.safe_dump(config_values), encoding="utf-8")
    with pytest.raises(ConfigError) as result:
        load_config(config_path)
    assert "NEVER_DISPLAY_ME" not in str(result.value)
    assert "api_key" in str(result.value)


def test_bad_yaml_error_does_not_echo_source(config_path):
    config_path.write_text("secret: [NEVER_DISPLAY_ME\n", encoding="utf-8")
    with pytest.raises(ConfigError) as result:
        load_config(config_path)
    assert "NEVER_DISPLAY_ME" not in str(result.value)


def test_sample_requires_exact_commit(config_path, config_values):
    config_values["dataset"].update(revision="main", columns={"id": "id"})
    config_values["system_providers"] = {"system-a": "test"}
    config_path.write_text(yaml.safe_dump(config_values), encoding="utf-8")
    with pytest.raises(ConfigError, match="40자리"):
        load_config(config_path).validate_sample()


def test_duplicate_judge(config_path, config_values):
    config_values["judges"][1]["key"] = config_values["judges"][0]["key"]
    config_path.write_text(yaml.safe_dump(config_values), encoding="utf-8")
    with pytest.raises(ConfigError, match="중복"):
        load_config(config_path)


==> anc/judgerep_release/tests/test_end_to_end.py <==
from pathlib import Path
from types import SimpleNamespace
import shutil
import numpy as np
import pandas as pd
import pytest
from judgerep.cli import main
from judgerep.config import load_config
from judgerep.freeze import artifacts, verify_freeze
from judgerep.storage import read_json


def test_all_300_battles_exports_and_reproduces_without_raw(demo_config,monkeypatch,tmp_path):
 import judgerep.freeze
 original=judgerep.freeze.subprocess.run
 def no_recursive_pytest(command,*args,**kwargs):
  if '-m' in command and 'pytest' in command:
   return SimpleNamespace(returncode=0,stdout='fixture: parent pytest validates tests',stderr='')
  return original(command,*args,**kwargs)
 monkeypatch.setattr(judgerep.freeze.subprocess,'run',no_recursive_pytest)
 assert main(['all','--config',str(demo_config.path),'--execute','--wait'])==0
 output=demo_config.root/'outputs'
 result=read_json(output/'analysis.json')
 assert result['synthetic'] and result['split']=='confirm' and result['n']==240
 verify_freeze(demo_config)
 assert len(list((output/'figures').glob('*.pdf')))==4
 accuracy=pd.read_csv(output/'tables/battle_accuracy.csv').set_index('judge')
 assert accuracy.loc['opus','accuracy']>.85
 assert accuracy.loc['open','accuracy']<accuracy.loc['opus','accuracy']-.15
 assert accuracy.loc['open','tie_n']>accuracy.loc['opus','tie_n']+10
 verdicts=pd.read_parquet(demo_config.root/'data/derived/verdicts.parquet')
 assert len(verdicts)==6*(300+2*30)
 sample=pd.read_parquet(demo_config.root/'data/derived/battles.parquet')
 assert set(sample.language)=={'en','ko'}
 language=pd.read_csv(output/'tables/h1_language.csv')
 assert len(language)==14 and set(language.language_group)=={'english','non_english'}
 assert language.groupby('judge').n.sum().eq(240).all()
 assert language[['kappa','tau']].notna().all().all()
 preference=pd.read_csv(output/'tables/provider_preference.csv')
 assert set(preference.judge)==set(result['judges']) and 'mean_d' in preference
 assert not {'p_raw','p_holm'}.intersection(preference.columns)
 supplementary=pd.read_csv(output/'tables/self_exclusion_supplementary.csv')
 assert not {'p_raw','p_holm','supported'}.intersection(supplementary.columns)
 assert set(supplementary.hypothesis)=={'H1','H2','H4'}
 assert not pd.read_csv(output/'tables/hypotheses.csv').scope.eq('exclude_self').any()
 assert '언어별 H1 강건성'  in (output/'report.md').read_text()
 parsed=pd.read_parquet(demo_config.root/'data/derived/parsed.parquet')
 assert len(parsed)==4320 and not parsed.verdict.isin(['parse_fail','refused','missing']).any()
 strengths=pd.read_csv(output/'tables/bt_strengths.csv')
 human=strengths[(strengths.source=='human')&(strengths.scope=='all')].sort_values('log_strength').model.tolist()
 assert human==sorted(human)
 for folder in [demo_config.root/'data/derived',output]:
  for path in folder.rglob('*'):
   if path.suffix=='.parquet':
    frame=pd.read_parquet(path)
    assert not {'prompt','response_a','response_b','text','raw','justification'}.intersection(frame.columns)
    assert 'SYNTHETIC_PRIVATE_' not in frame.to_json()
   elif path.is_file() and path.suffix in {'.csv','.json','.md'}:
    assert 'SYNTHETIC_PRIVATE_' not in path.read_text()
 # A fresh folder with only public verdicts, config and freeze must reproduce numbers.
 fresh=tmp_path/'public_only';(fresh/'data/derived').mkdir(parents=True)
 for name in ['config.yaml','FREEZE.json']:shutil.copy2(demo_config.root/name,fresh/name)
 for name in ['battles.parquet','verdicts.parquet']:shutil.copy2(demo_config.root/'data/derived'/name,fresh/'data/derived'/name)
 assert main(['all','--config',str(fresh/'config.yaml'),'--from-verdicts'])==0
 rerun=read_json(fresh/'outputs/analysis.json')
 assert result==rerun
 assert not (fresh/'data/raw').exists()
 assert not (fresh/'data/logs').exists()


==> anc/judgerep_release/tests/test_execution.py <==
from copy import deepcopy
from pathlib import Path
from types import SimpleNamespace
import json
import shutil
import numpy as np
import pandas as pd
import pytest

from judgerep.adapters import payload, normalize, wire_id, ProviderAdapter
from judgerep.cost import Ledger, estimate, charge
from judgerep.credentials import credential
from judgerep.demo import MockAdapter
from judgerep.errors import JudgeRepError, StageBlocked
from judgerep.freeze import artifacts, verify_freeze, record_deviation
from judgerep.requests import build_requests, load_requests
from judgerep.runner import run, check_quality
from judgerep.storage import read_json, write_json, read_lines


@pytest.fixture
def built(demo_config):
 for split in ['dev','confirm']:build_requests(demo_config,split)
 return demo_config


def test_requests_swap_and_anonymize_and_count(built):
 dev=load_requests(built,'dev');confirm=load_requests(built,'confirm')
 assert len(dev)==120 and len(confirm)==600
 rows=pd.read_parquet(built.root/'data/raw/selected_texts.parquet').set_index('battle_id')
 for pair in [dev[:2],confirm[:2]]:
  ab,ba=pair;row=rows.loc[ab['battle_id']]
  assert ab['order']=='ab' and ba['order']=='ba'
  assert ab['user'].index(row.response_a)<ab['user'].index(row.response_b)
  assert ba['user'].index(row.response_b)<ba['user'].index(row.response_a)
  assert 'synthetic-system-' not in ab['user']
  assert '|' not in wire_id(ab) and len(wire_id(ab))<=64


def test_dry_run_never_constructs_adapter(built,monkeypatch):
 import judgerep.runner
 monkeypatch.setattr(judgerep.runner,'ProviderAdapter',lambda *a:pytest.fail('Adapter called'))
 result=run(built,'haiku')
 assert not result['execute'] and result['n']==120
 assert not Ledger(built).entries()


def test_missing_credential_no_value_disclosed(built,monkeypatch):
 monkeypatch.delenv('SPECIAL_TEST_KEY',raising=False)
 judge={'key':'test','api_key_env':'SPECIAL_TEST_KEY'}
 with pytest.raises(StageBlocked):credential(built,judge)
 (built.root/'.env').write_text('SPECIAL_TEST_KEY="literal${NOT_INTERPOLATED}"\n')
 assert credential(built,judge)=='literal${NOT_INTERPOLATED}'


def test_budget_groups_reservations_unknown_usage_and_settle_once(built):
 judge=deepcopy(built.get('judges')[0]);built.values['prices_usd_per_mtok'][judge['key']]={'input':1,'output':10}
 built.values['budget']['cap_krw']['anthropic']=100
 ledger=Ledger(built)
 ledger.reserve('one',judge,80,'dev',1)
 with pytest.raises(StageBlocked,match='비용 한도'):ledger.reserve('two',judge,30,'dev',1)
 ledger.settle('one',judge,[{'input_tokens':None,'output_tokens':None}])
 assert ledger.total('anthropic')==80
 ledger.reserve('three',judge,10,'dev',1)
 ledger.settle('three',judge,[{'input_tokens':100,'output_tokens':200,'reasoning_tokens':100}])
 expected=charge(built,judge,100,200)
 assert ledger.total('anthropic')==pytest.approx(80+expected)
 ledger.settle('three',judge,[{'input_tokens':100,'output_tokens':200}])
 assert ledger.total('anthropic')==pytest.approx(80+expected)
 other=deepcopy(built.get('judges')[3]);ledger.reserve('four',other,10,'dev',1)
 assert ledger.total('non_anthropic')==10


def test_resume_never_resubmits_success_and_quality_stops(built):
 judge=built.get('judges')[2]
 class Recording(MockAdapter):
  submitted=0
  def submit(self,requests,folder):
   self.submitted+=1
   return super().submit(requests,folder)
 adapter=Recording(built,judge)
 assert run(built,'haiku',execute=True,adapter=adapter)['status']=='pending'
 assert adapter.submitted==1
 assert run(built,'haiku',execute=True,wait=True,adapter=adapter)['status']=='complete'
 assert adapter.submitted==2
 assert run(built,'haiku',execute=True,wait=True,adapter=adapter)['status']=='complete'
 assert adapter.submitted==2
 assert len(read_lines(built.root/'data/logs/haiku/dev.jsonl'))==120
 check_quality([{'text':'VERDICT: A','status':'ok'}]*98+[{'text':'','status':'refused'}]*2,'test')
 with pytest.raises(StageBlocked,match='2%'):check_quality([{'text':'VERDICT: A','status':'ok'}]*97+[{'text':'bad','status':'ok'}]*3,'test')


def test_ambiguous_submission_not_retried(built):
 class Ambiguous(MockAdapter):
  def submit(self,*args):raise TimeoutError('potentially sensitive message')
 adapter=Ambiguous(built,built.get('judges')[0])
 with pytest.raises(StageBlocked,match='접수 상태'):run(built,'opus',execute=True,adapter=adapter)
 with pytest.raises(StageBlocked,match='자동 재제출하지'):run(built,'opus',execute=True,adapter=adapter)
 assert len(list((built.root/'data/logs/opus/jobs').glob('*.json')))==1


def test_quality_failure_prevents_second_batch(built):
 class Bad(MockAdapter):
  submitted=0
  def submit(self,*args):self.submitted+=1;return 'id'
  def collect(self,remote_id,requests):
   return [{'request_id':r['request_id'],'status':'ok','text':'no verdict','input_tokens':1,'output_tokens':1} for r in requests]
 adapter=Bad(built,built.get('judges')[0])
 with pytest.raises(StageBlocked,match='2%'):run(built,'opus',execute=True,wait=True,adapter=adapter)
 assert adapter.submitted==1
 assert len(read_lines(built.root/'data/logs/opus/dev.jsonl'))==100


def test_freeze_tamper_requires_specific_deviation(built):
 write_json(built.root/'FREEZE.json',{'hashes':artifacts(built),'judges':['haiku']})
 verify_freeze(built)
 built.path.write_text(built.path.read_text()+'\n# changed\n')
 with pytest.raises(StageBlocked,match='변경'):verify_freeze(built)
 with pytest.raises(StageBlocked):verify_freeze(built,allow_deviation=True)
 record_deviation(built,'Recorded fixture change')
 verify_freeze(built,allow_deviation=True)
 built.path.write_text(built.path.read_text()+'# another change\n')
 with pytest.raises(StageBlocked):verify_freeze(built,allow_deviation=True)


def test_provider_payloads_and_token_accounting(ready_config):
 request={'request_id':'x|ab|0','system':'SYSTEM','user':'USER'}
 by={j['key']:j for j in [*ready_config.get('judges'), *(ready_config.get('excluded_judges') or [])]}
 assert payload(by['sonnet'],request)['thinking']=={'type':'between_tools'}
 assert 'temperature' not in payload(by['opus'],request)
 assert payload(by['haiku'],request)['temperature']==0
 assert payload(by['oai'],request)['reasoning']=={'effort':'none'}
 assert payload(by['gem'],request)['generationConfig']['thinkingConfig']['thinkingLevel']=='minimal'
 assert payload(by['open'],request)['max_tokens']==1024
 a=normalize('anthropic',{'content':[{'type':'thinking','thinking':'PRIVATE_REASONING'},{'type':'text','text':'VERDICT: A'}],'usage':{'input_tokens':10,'output_tokens':50,'output_tokens_details':{'thinking_tokens':30}}})
 assert a['text']=='VERDICT: A' and a['output_tokens']==50
 o=normalize('openai',{'output':[{'type':'message','content':[{'type':'output_text','text':'VERDICT: B'}]}],'usage':{'input_tokens':10,'output_tokens':50,'output_tokens_details':{'reasoning_tokens':30}}})
 assert o['output_tokens']==50 and o['reasoning_tokens']==30
 g=normalize('google',{'candidates':[{'content':{'parts':[{'text':'PRIVATE_REASONING','thought':True},{'text':'VERDICT: A'}]}}],'usageMetadata':{'promptTokenCount':10,'candidatesTokenCount':20,'thoughtsTokenCount':30,'totalTokenCount':60}})
 assert g['output_tokens']==50 and g['text']=='VERDICT: A'
 assert normalize('anthropic',{'stop_reason':'refusal'})['status']=='refused'
 assert normalize('openai_compat',{'choices':[{'message':{'refusal':'no'}}]})['status']=='refused'


def test_anthropic_batch_adapter_wire_roundtrip(built):
 adapter=object.__new__(ProviderAdapter);adapter.judge={'adapter':'anthropic'}
 requests=load_requests(built,'dev')[:2]
 items=[{'custom_id':wire_id(r),'result':{'type':'succeeded','message':{'content':[{'type':'text','text':'VERDICT: A'}],'usage':{'input_tokens':2,'output_tokens':3}}}} for r in requests]
 adapter.client=SimpleNamespace(messages=SimpleNamespace(batches=SimpleNamespace(retrieve=lambda _:SimpleNamespace(processing_status='ended'),results=lambda _:items)))
 result=adapter.collect('batch',requests)
 assert [r['request_id'] for r in result]==[r['request_id'] for r in requests]
 assert all(r['output_tokens']==3 for r in result)


def test_aggregate_log_loss_recovers_without_submission(built):
 adapter=MockAdapter(built,built.get('judges')[0])
 run(built,'opus',execute=True,wait=True,adapter=adapter)
 path=built.root/'data/logs/opus/dev.jsonl';path.unlink()
 adapter.submit=lambda *args:pytest.fail('Already completed request was re-submitted')
 assert run(built,'opus',execute=True,wait=True,adapter=adapter)['status']=='complete'
 assert len(read_lines(path))==120


def test_run_budget_blocks_before_adapter(built):
 built.values['prices_usd_per_mtok']['opus']={'input':10,'output':50}
 built.values['budget']['cap_krw']['anthropic']=.01
 adapter=MockAdapter(built,built.get('judges')[0])
 adapter.submit=lambda *a:pytest.fail('Over budget request submitted')
 with pytest.raises(StageBlocked,match='비용 한도'):run(built,'opus',execute=True,adapter=adapter)


def test_openai_batch_output_and_error_files(built):
 adapter=object.__new__(ProviderAdapter);adapter.judge={'adapter':'openai'}
 requests=load_requests(built,'dev')[:2]
 output=json.dumps({'custom_id':wire_id(requests[0]),'response':{'status_code':200,'body':{'output':[{'type':'message','content':[{'type':'output_text','text':'VERDICT: B'}]}],'usage':{'input_tokens':10,'output_tokens':20}}}})
 errors=json.dumps({'custom_id':wire_id(requests[1]),'error':{'code':'batch_expired'}})
 adapter.client=SimpleNamespace(batches=SimpleNamespace(retrieve=lambda _:SimpleNamespace(status='completed',output_file_id='output',error_file_id='errors')),files=SimpleNamespace(content=lambda name:SimpleNamespace(text=output if name=='output' else errors)))
 result=adapter.collect('id',requests)
 assert result[0]['text']=='VERDICT: B' and result[0]['output_tokens']==20
 assert result[1]['retryable'] and result[1]['unbilled']


def test_google_batch_download(built):
 adapter=object.__new__(ProviderAdapter);adapter.judge={'adapter':'google'}
 requests=load_requests(built,'dev')[:1]
 body={'candidates':[{'content':{'parts':[{'text':'VERDICT: A'}]}}],'usageMetadata':{'promptTokenCount':10,'totalTokenCount':40,'thoughtsTokenCount':10}}
 data=json.dumps({'key':wire_id(requests[0]),'response':body}).encode()
 adapter.client=SimpleNamespace(batches=SimpleNamespace(get=lambda **kw:SimpleNamespace(state=SimpleNamespace(name='JOB_STATE_SUCCEEDED'),dest=SimpleNamespace(file_name='file'))),files=SimpleNamespace(download=lambda **kw:data))
 result=adapter.collect('id',requests)
 assert result[0]['output_tokens']==30 and result[0]['reasoning_tokens']==10


def test_openai_compatible_single_request(built,ready_config):
 adapter=object.__new__(ProviderAdapter);adapter.judge=ready_config.get('excluded_judges')[0]
 received=[]
 def create(**kwargs):
  received.append(kwargs)
  return {'choices':[{'message':{'content':'VERDICT: TIE'}}],'usage':{'prompt_tokens':7,'completion_tokens':9}}
 adapter.client=SimpleNamespace(chat=SimpleNamespace(completions=SimpleNamespace(create=create)))
 result=adapter.single(load_requests(built,'dev')[0])
 assert result['text']=='VERDICT: TIE' and result['output_tokens']==9
 assert received[0]['model']==adapter.judge['model_id']


def test_explicit_retryable_results_retry_only_failed_ids(built):
 judge=built.get('judges')[0]
 built.values['execution']['max_retries']=1
 class Retry(MockAdapter):
  failed_id=None
  chunks=[]
  def submit(self,requests,folder):
   self.chunks.append([r['request_id'] for r in requests]);return str(len(self.chunks))
  def collect(self,remote_id,requests):
   result=super().collect(remote_id,requests)
   if self.failed_id is None:
    self.failed_id=requests[0]['request_id']
    result[0].update(status='api_error',retryable=True,unbilled=True,text='',input_tokens=None,output_tokens=None)
   return result
 adapter=Retry(built,judge)
 assert run(built,'opus',execute=True,wait=True,adapter=adapter)['status']=='complete'
 assert sum(adapter.failed_id in chunk for chunk in adapter.chunks)==2
 assert sum(len(chunk) for chunk in adapter.chunks)==121
 rows=read_lines(built.root/'data/logs/opus/dev.jsonl')
 assert next(r for r in rows if r['request_id']==adapter.failed_id)['attempts']==2


def test_declared_license_prohibition_blocks_submission(built):
 built.values['synthetic']=False
 built.values['dataset']['third_party_api_prohibited']=True
 adapter=SimpleNamespace(submit=lambda *a:pytest.fail('Prohibited data submitted'))
 with pytest.raises(StageBlocked,match='라이선스'):run(built,'opus',execute=True,adapter=adapter)


def test_confirm_projection_uses_dev_actual_cost(built):
 from judgerep.cost import check_confirm_projection
 judge=built.get('judges')[0]
 ledger=Ledger(built)
 built.values['budget']['cap_krw']['anthropic']=100
 ledger.reserve('dev',judge,20,'dev',10)
 entries=ledger.entries();entries['dev'].update(charged_krw=20,reserved_krw=0,settled=True,unknown_usage_n=0)
 write_json(ledger.path,entries)
 with pytest.raises(StageBlocked,match='재추정'):check_confirm_projection(built,['opus'])


def test_jsonl_unicode_line_separators_roundtrip(tmp_path):
 from judgerep.storage import write_lines,read_lines
 path=tmp_path/'private.jsonl'
 rows=[{'text':'a\u2028b\u2029c\x85d'}, {'text':'next\nline'}]
 write_lines(path,rows)
 assert read_lines(path)==rows


def test_dry_run_report_needs_no_key_and_reports_over_budget(demo_config,monkeypatch):
 from judgerep.cost import dry_run_report
 from judgerep.requests import build_requests
 from judgerep.config import Config
 from copy import deepcopy
 values=deepcopy(demo_config.values);values['budget']['cap_krw']={'anthropic':0,'non_anthropic':0}
 values['prices_usd_per_mtok']={j['key']:{'input':1,'output':1} for j in values['judges']}
 config=Config(demo_config.path,values)
 build_requests(config,'dev');build_requests(config,'confirm')
 import judgerep.credentials
 monkeypatch.setattr(judgerep.credentials,'credential',lambda *args: (_ for _ in ()).throw(AssertionError('No credentials for dry run')))
 rows=dry_run_report(config)
 assert len(rows)==6 and any(r['excess_krw']>0 for r in rows)
 assert not (config.root/'FREEZE.json').exists()
 assert not list((config.root/'data/logs').glob('*/jobs/*.json'))


def test_collect_only_never_submits_next_wave(built):
 judge=next(j for j in built.get('judges') if j['key']=='haiku')
 adapter=MockAdapter(built,judge)
 run(built,'haiku','dev',True,False,adapter=adapter)
 before=len(list((built.root/'data/logs/haiku/jobs').glob('dev-*.json')))
 adapter.submit=lambda *args: pytest.fail('Collection cannot submit new work')
 result=run(built,'haiku','dev',True,True,adapter=adapter,collect_only=True)
 assert result['status']=='collected_only' and result['completed']>0 and result['unsubmitted']>0
 assert len(list((built.root/'data/logs/haiku/jobs').glob('dev-*.json')))==before


def test_other_judge_quality_failure_does_not_block_this_judge(built):
 from judgerep.storage import write_lines
 write_lines(built.root/'data/logs/sonnet/dev.jsonl',[{'status':'ok','text':'invalid'}])
 judge=next(j for j in built.get('judges') if j['key']=='haiku')
 adapter=MockAdapter(built,judge)
 result=run(built,'haiku','dev',True,False,adapter=adapter)
 assert result['status']=='pending'
 assert Ledger(built).entries()


def test_partial_token_projection_labels_cross_provider_proxy(built):
 from judgerep.cost import confirm_token_projection
 write_json(Ledger(built).path,{'sample':{'judge':'opus','group':'anthropic','split':'dev','run_id':built.get('execution.run_id'),'settled':True,'unknown_usage_n':0,'n':2,'input_tokens':400,'output_tokens':60}})
 rows={r['judge']:r for r in confirm_token_projection(built)}
 assert rows['opus']['basis']=='own_observed_active_dev'
 assert rows['oai']['basis']=='anthropic_active_dev_proxy'
 assert rows['oai']['mean_input_tokens']==200 and rows['oai']['mean_output_tokens']==30
 assert rows['oai']['source_n_requests']==2 and rows['oai']['confirm_n_requests']==600


def test_separate_quality_threshold_boundaries_and_missing():
 good={'status':'ok','text':'VERDICT: A'};bad={'status':'ok','text':'not a verdict'};refused={'status':'refused','text':''}
 check_quality([good]*93+[bad]*2+[refused]*5,'j')
 with pytest.raises(StageBlocked,match='parse_fail.*2%'):check_quality([good]*97+[bad]*3,'j')
 with pytest.raises(StageBlocked,match='refused.*5%'):check_quality([good]*94+[refused]*6,'j')
 with pytest.raises(StageBlocked,match='refused'):check_quality([good]*94+[refused]*6+[{'status':'missing'}]*900,'j')


def test_new_run_does_not_reuse_archive_ledger_id(built):
 from judgerep.config import Config
 import shutil
 key='haiku';judge=next(j for j in built.get('judges') if j['key']==key)
 run(built,key,execute=True,wait=True,adapter=MockAdapter(built,judge))
 old=deepcopy(Ledger(built).entries())
 shutil.move(built.root/'data/logs/haiku',built.root/'data/logs/archive_haiku')
 values=deepcopy(built.values);values['execution']['run_id']='new-run'
 newer=Config(built.path,values)
 run(newer,key,execute=True,wait=True,adapter=MockAdapter(newer,judge))
 entries=Ledger(newer).entries()
 assert all(entries[k]==v for k,v in old.items())
 assert len(entries)==2*len(old)
 from judgerep.cost import cost_report
 row=next(r for r in cost_report(newer) if r['judge']==key)
 assert row['n']==120


def test_quality_rates_and_refused_overlap_without_text():
 from judgerep.quality import quality_tables
 p=pd.DataFrame({'judge':['a']*4+['b']*4,'split':['dev']*8,'battle_id':['x','x','y','y']*2,
                 'verdict':['refused','A','parse_fail','missing','refused','refused','A','missing']})
 rates,overlap=quality_tables(p,['a','b'],'dev')
 assert rates.iloc[0].parse_fail_rate_observed==pytest.approx(1/3)
 assert rates.iloc[0].missing_rate_expected==.25
 assert overlap.iloc[0].overlap_battles==1
 assert not {'text','prompt','battle_id'}.intersection(overlap.columns)


==> anc/judgerep_release/tests/test_five_judges.py <==
from copy import deepcopy
from types import SimpleNamespace
import pandas as pd
import pytest
import yaml
from judgerep.cli import main
from judgerep.config import load_config
from judgerep.freeze import artifacts,verify_freeze,record_deviation
from judgerep.storage import read_json,write_json,sha256
from judgerep.errors import StageBlocked


def test_five_panel_full_analysis_and_three_replication_pairs(demo_config,monkeypatch):
    import judgerep.freeze as freeze
    c=demo_config;c.values['judges']=[j for j in c.get('judges') if j['key']!='open'];c.values['registration']['deferred_judges']=['oai','gem']
    c.path.write_text(yaml.safe_dump(c.values))
    original=freeze.subprocess.run
    def no_recursive(command,*a,**kw):
        if 'pytest' in command:return SimpleNamespace(returncode=0,stdout='parent test suite',stderr='')
        return original(command,*a,**kw)
    monkeypatch.setattr(freeze.subprocess,'run',no_recursive)
    assert main(['all','--config',str(c.path),'--execute','--wait'])==0
    from judgerep.registration import qualify
    qualify(c,'oai')
    r=read_json(c.root/'outputs/analysis.json');assert len(r['judges'])==5 and 'open' not in r['judges']
    assert r['economy_provider_design_valid'] and r['economy_distinct_providers']==3
    h=pd.read_csv(c.root/'outputs/tables/hypotheses.csv')
    assert h.loc[(h.hypothesis=='H1')&(h.scope=='all'),'supported'].notna().all()
    p=pd.read_csv(c.root/'outputs/tables/h2_precision.csv')
    pairs=p[(p.kind=='replicated')&(p.analysis=='primary')&(p.scope=='all')]
    assert set(pairs.judge)=={'haiku+oai','haiku+gem','oai+gem'}
    assert p.planned_judges.eq(5).all() and p.economy_judges.eq(3).all()
    assert 'majority' in set(p.judge)
    assert '사전 등록 이탈' in (c.root/'outputs/report.md').read_text()


def test_departure_requires_opt_in_and_rejects_unrecorded_change(demo_config):
    c=demo_config
    original={'hashes':artifacts(c),'judges':['opus','sonnet','haiku'],'preregistered':True,'config_values':deepcopy(c.values),'frozen_at':'fixture'}
    write_json(c.root/'FREEZE.json',original)
    c.values['judges']=[j for j in c.get('judges') if j['key']!='open'];c.values['registration']['deferred_judges']=['oai','gem'];c.path.write_text(yaml.safe_dump(c.values))
    amendment={'original_freeze_sha256':sha256(c.root/'FREEZE.json'),'hashes':artifacts(c),'config_values':deepcopy(c.values)}
    write_json(c.root/'FIVE_JUDGE_DEVIATION.json',amendment)
    with pytest.raises(StageBlocked,match='allow-deviation'):verify_freeze(c)
    verify_freeze(c,True)
    c.values['analysis']['n_grid']=[1];c.path.write_text(yaml.safe_dump(c.values))
    with pytest.raises(StageBlocked):verify_freeze(c,True)
    with pytest.raises(StageBlocked):record_deviation(c,'forbidden analysis change')
    c.values.clear();c.values.update(deepcopy(amendment['config_values']));c.values['budget']['krw_per_usd']+=1;c.path.write_text(yaml.safe_dump(c.values))
    record_deviation(c,'환율 갱신');verify_freeze(c,True)
    assert read_json(c.root/'FREEZE.json')==original


==> anc/judgerep_release/tests/test_inspect.py <==
from copy import deepcopy
import json
from types import SimpleNamespace

import pyarrow as pa
import pyarrow.parquet as pq
import pytest

from judgerep.data import acquire_snapshot, inspect_dataset, inspect_parquet, license_section, verify_snapshot
from judgerep.errors import InspectionError


def test_offline_inspect_full_counts_no_text_and_reproducible(config, snapshot):
    original = config.path.read_bytes()
    report = inspect_dataset(config, offline=True)
    summary = json.loads((config.root / "outputs" / "schema_summary.json").read_text())
    assert summary["n"] == 4
    assert summary["n_systems"] == 2
    assert summary["distributions"]["votes"] == [
        {"value": "both_bad", "n": 1}, {"value": "model_a", "n": 1},
        {"value": "model_b", "n": 1}, {"value": "tie", "n": 1},
    ]
    assert summary["distributions"]["languages"][0] == {"value": "en", "n": 3}
    assert summary["distributions"]["systems"][0]["n"] == 4
    assert summary["diagnostics"]["single_turn_structure"] == 4
    first = {str(p): p.read_bytes() for p in (config.root / "outputs").rglob("*") if p.is_file()}
    inspect_dataset(config, offline=True)
    assert all(p.read_bytes() == first[str(p)] for p in (config.root / "outputs").rglob("*") if p.is_file())
    for content in first.values():
        assert b"PRIVATE_PROMPT_SENTINEL_123" not in content
        assert b"PRIVATE_ANSWER_SENTINEL_456" not in content
        assert b"session-0" not in content
    assert config.path.read_bytes() == original
    assert "Fixture license text." in report.read_text()


def test_online_pins_download_to_resolved_revision(config, snapshot, monkeypatch):
    import huggingface_hub

    folder, _ = snapshot
    calls = {}

    class FakeHub:
        def dataset_info(self, name, revision):
            calls["lookup"] = (name, revision)
            return SimpleNamespace(sha="a" * 40, siblings=[SimpleNamespace(rfilename=name) for name in ["README.md", "train.parquet"]])

    def download(**kwargs):
        calls["download"] = kwargs
        return str(folder)

    monkeypatch.setattr(huggingface_hub, "HfApi", FakeHub)
    monkeypatch.setattr(huggingface_hub, "snapshot_download", download)
    manifest = acquire_snapshot(config, offline=False)
    assert calls["lookup"][1] is None
    assert calls["download"]["revision"] == "a" * 40
    assert calls["download"]["local_dir"].is_relative_to(config.root / "data" / "raw")
    verify_snapshot(config.root / "data" / "raw", manifest)


def test_tampered_raw_is_rejected(config, snapshot):
    folder, manifest = snapshot
    (folder / "README.md").write_text("changed", encoding="utf-8")
    with pytest.raises(InspectionError, match="SHA-256"):
        verify_snapshot(config.root / "data" / "raw", manifest)


def test_manifest_cannot_escape_raw_directory(config, snapshot):
    _, manifest = snapshot
    manifest["files"][0]["path"] = "../../config.yaml"
    with pytest.raises(InspectionError, match="경로"):
        verify_snapshot(config.root / "data" / "raw", manifest)


def test_offline_requires_matching_dataset(config, snapshot):
    config.values["dataset"]["name"] = "other/dataset"
    with pytest.raises(InspectionError, match="dataset.name"):
        acquire_snapshot(config, offline=True)


def test_offline_requires_matching_revision(config, snapshot):
    config.values["dataset"]["revision"] = "b" * 40
    with pytest.raises(InspectionError, match="dataset.revision"):
        acquire_snapshot(config, offline=True)


def test_schema_drift_is_rejected(tmp_path):
    path = tmp_path / "bad.parquet"
    pq.write_table(pa.table({"unknown": [1]}), path)
    with pytest.raises(InspectionError, match="필수 컬럼"):
        inspect_parquet([path])


def test_shard_schema_mismatch(config, snapshot, rows):
    folder, _ = snapshot
    rows[0]["new_column"] = "changed"
    path = folder / "new.parquet"
    pq.write_table(pa.Table.from_pylist(rows), path)
    with pytest.raises(InspectionError, match="스키마가 다릅니다"):
        inspect_parquet([folder / "train.parquet", path])


def test_structure_anomalies_are_counted(tmp_path, rows):
    rows[0]["id"] = rows[1]["id"]
    rows[0]["evaluation_session_id"] = rows[1]["evaluation_session_id"]
    rows[1]["conv_metadata"]["turns"] = 2
    rows[1]["conversation_b"][0]["content"][0]["text"] = "DIFFERENT"
    rows[2]["conversation_b"][0]["content"][0]["type"] = "image"
    rows[3]["evaluation_order"] = 3
    path = tmp_path / "anomalies.parquet"
    pq.write_table(pa.Table.from_pylist(rows), path)
    summary = inspect_parquet([path])
    assert summary["anomalies"]["duplicate_id_extra_rows"] == 1
    assert summary["anomalies"]["duplicate_session_order_extra_rows"] == 1
    assert summary["anomalies"]["sessions_without_evaluation_order_1"] == 1
    assert summary["anomalies"]["metadata_turns_vs_full_length_mismatch"] == 1
    assert summary["anomalies"]["single_turn_prompt_mismatch"] == 1
    assert summary["anomalies"]["single_turn_non_text_content"] == 1
    assert summary["anomalies"]["first_evaluation_duplicate_session_order_extra_rows"] == 1


def test_later_evaluation_context_is_distinguished_from_first(tmp_path, rows):
    rows[0]["full_conversation"].append(deepcopy(rows[0]["full_conversation"][0]))
    rows[0]["evaluation_order"] = 2
    path = tmp_path / "contexts.parquet"
    pq.write_table(pa.Table.from_pylist(rows), path)
    summary = inspect_parquet([path])
    assert summary["anomalies"]["metadata_turns_vs_full_length_mismatch"] == 1
    assert summary["anomalies"]["first_evaluation_turn_count_mismatch"] == 0
    assert summary["diagnostics"]["first_evaluation_full_single_turn"] == 3


def test_license_is_verbatim_and_stops_at_next_heading():
    assert license_section("### License\n\nExact license.\n\n## Other\nNot license.") == "Exact license."


@pytest.mark.parametrize("card", ["No license section", "### License\n\n## Other"])
def test_missing_license_stops(card):
    with pytest.raises(InspectionError, match="License"):
        license_section(card)


==> anc/judgerep_release/tests/test_justrank.py <==
import numpy as np
import pandas as pd
import pytest
from scipy.stats import kendalltau
from judgerep.aux.justrank import kendall_rows, bootstrap_scores, direction_agreement, analyze_frame


def test_vector_tau_matches_scipy_with_ties_and_undefined():
 reference=np.array([1,2,2,4.])
 candidates=np.array([[1,2,3,4],[4,3,2,1],[1,1,1,1],[1,2,2,4],[1,np.nan,2,3]])
 actual=kendall_rows(reference,candidates)
 expected=[kendalltau(reference,row).statistic for row in candidates]
 np.testing.assert_allclose(actual,expected,equal_nan=True)


def test_question_bootstrap_joint_system_draws():
 # All questions differ only by a shared offset: ranking is always identical.
 matrix=np.arange(10)[:,None]+np.array([0,100,200])[None,:]
 result=bootstrap_scores(matrix,25,100,np.random.default_rng(3))
 np.testing.assert_allclose(result,1)
 assert np.isnan(bootstrap_scores(np.ones((5,3)),25,10,np.random.default_rng(3))).all()


def test_aux_reproducibility_missing_and_direction(tmp_path):
 rows=[dict(arena_hard_question_id=str(q),system=s,judge_model=j,judge_realization='Numeric',judgment_score=float(q+i*(1 if j=='j1' else -1))) for j in ['j1','j2'] for i,s in enumerate(['a','b','c']) for q in range(5)]
 frame=pd.DataFrame(rows);frame.loc[0,'judgment_score']=np.nan
 a=analyze_frame(frame,tmp_path/'a',repetitions=20,grid=[3,6])
 b=analyze_frame(frame,tmp_path/'b',repetitions=20,grid=[3,6])
 assert a==b and a['missing_scores']==1
 pairs=pd.read_csv(tmp_path/'a/direction_agreement.csv')
 assert pairs.iloc[0].agreement==0 and pairs.iloc[0].compared_pairs==3
 with pytest.raises(ValueError,match='Duplicate'):
  analyze_frame(pd.concat([frame,frame.iloc[:1]]),tmp_path/'duplicate',repetitions=2)
 result=direction_agreement(pd.Series([1,1,3],index=['a','b','c']),pd.Series([3,2,1],index=['a','b','c']))
 assert result['ties_excluded']==1 and result['agreement']==0


def test_aux_is_excluded_from_freeze(demo_config):
 from judgerep.freeze import artifacts
 hashes=artifacts(demo_config)
 assert 'src/judgerep/analysis.py' in hashes
 assert not any('/aux/' in p for p in hashes)


==> anc/judgerep_release/tests/test_preregistration.py <==
from copy import deepcopy
import pandas as pd
import pytest
import yaml
from judgerep.errors import StageBlocked
from judgerep.storage import write_json, read_json
from judgerep.human_power import human_power
from judgerep.freeze import artifacts, verify_freeze, record_deviation
from judgerep.registration import validate_amendment


@pytest.mark.parametrize('significant,expected', [(11,'human_direction_nonzero'),(12,'human_significant')])
def test_human_only_boundary_and_skipped_grid(config,significant,expected):
    rows=[]
    for pair in range(13):
        for i in range(30):
            rows.append(dict(battle_id=f'{pair}-{i}',split='confirm',pair_key=str(pair),model_a='a',model_b='b',human_winner='a' if i<(27 if pair<significant else 16) else 'b'))
    path=config.root/'data/derived/battles.parquet';path.parent.mkdir(parents=True);pd.DataFrame(rows).to_parquet(path)
    # No requests, judge verdicts or logs exist: only human votes are sufficient.
    result=human_power(config)
    assert result['significant_pairs']==significant and result['h2_primary_e']==expected
    assert result['skipped_n_pairs']=={'25':0,'50':13,'100':13,'200':13}
    assert set(pd.read_csv(config.root/'outputs/tables/human_power_check.csv').gap_H_bin)=={'[0.2, 0.5]','[0, 0.05)'}


def test_registered_freeze_accepts_fx_but_never_document_mutation(demo_config):
    c=demo_config
    (c.root/'PREREGISTRATION.md').write_text('Registered immutable definitions')
    frozen=dict(preregistered=True,hashes=artifacts(c),config_values=deepcopy(c.values))
    write_json(c.root/'FREEZE.json',frozen)
    c.values['budget']['krw_per_usd']+=1
    c.path.write_text(yaml.safe_dump(c.values))
    entry=record_deviation(c,'환율 갱신')
    assert entry['prespecified'] and entry['reason'].startswith('사전 규정된 변경')
    verify_freeze(c,True)
    (c.root/'PREREGISTRATION.md').write_text('Changed definition')
    with pytest.raises(StageBlocked,match='해시 불일치'):verify_freeze(c,True)
    with pytest.raises(StageBlocked,match='해시 불일치'):record_deviation(c,'cannot permit')


@pytest.mark.parametrize('mutation',['analysis','claude','replacement'])
def test_registration_rejects_out_of_scope_config(config,mutation):
    previous=deepcopy(config.values);frozen={'config_values':deepcopy(previous)}
    if mutation=='analysis':config.values['analysis']['n_grid']=[1]
    elif mutation=='claude':config.values['judges'][0]['api_max_output_tokens']=9999
    else:next(j for j in config.values['judges'] if j['key']=='oai')['model_id']='arbitrary-model'
    with pytest.raises(StageBlocked):validate_amendment(config,frozen,previous,'unauthorized')


def test_three_judge_partial_never_computes_majority_or_hypotheses(demo_config,monkeypatch):
    from judgerep.requests import build_requests
    from judgerep.runner import run
    from judgerep.parse import parse_logs
    from judgerep.resolve import resolve_logs
    import judgerep.analysis as analysis
    import judgerep.freeze as freeze
    c=demo_config
    build_requests(c,'dev');build_requests(c,'confirm')
    monkeypatch.setattr(freeze,'verify_freeze',lambda *a,**kw:{'judges':['opus','sonnet','haiku']})
    for key in ['opus','sonnet','haiku']:run(c,key,'confirm',True,True)
    parse_logs(c);resolve_logs(c)
    def forbidden(*a,**kw):raise AssertionError('Full hypothesis path must not run')
    monkeypatch.setattr(analysis,'majority',forbidden)
    result=analysis.analyze(c,'confirm')
    assert result['partial'] and result['label']=='confirm 부분 결과, Claude 3종'
    assert all(h['supported'] is None and h['status']=='미판정 (6종 필요)' for h in result['hypotheses'])
    precision=pd.read_csv(c.root/'outputs/tables/h2_precision.csv')
    assert set(precision.kind)=={'single'} and 'majority' not in set(precision.judge)
    assert len(pd.read_csv(c.root/'outputs/tables/h1_language.csv'))==6
    assert len(pd.read_csv(c.root/'outputs/tables/repeat_reliability.csv'))==3


==> anc/judgerep_release/tests/test_provider_preference.py <==
import numpy as np
import pandas as pd
from judgerep.provider_preference import provider_preference, remaining_pairs
from judgerep.stats.decisions import precision, pair_summaries


def test_planted_self_bias_recovers_positive_cell_and_contrast():
    # Equal human wins; mock judge always chooses its own provider on cross-provider pairs.
    frame = pd.DataFrame({'model_a':['a','b','b']*200, 'model_b':['b','a','c']*200,
                          'human_winner':['a','b']*300, 'pair_key':['ab','ab','bc']*200})
    human = (frame.human_winner == 'a').to_numpy(float)
    score = np.where(frame.model_a.eq('a'), 1., np.where(frame.model_b.eq('a'), 0., human))
    rows, contrast = provider_preference(frame, score[:,None], [{'key':'self','provider':'p'}],
        {'a':'p','b':'q','c':'r'}, 1000, 4)
    own = rows[rows.self_provider].iloc[0]
    assert own.n==400 and own.mean_d==.5 and own.ci_low>0
    assert contrast.iloc[0].difference>0 and contrast.iloc[0].ci_low>0
    assert 'p_raw' not in rows and 'p_raw' not in contrast


def test_orientation_ties_missing_same_provider_and_insufficient_cells():
    frame=pd.DataFrame({'model_a':['a','b','a','a'],'model_b':['b','a','a2','b'],
                        'human_winner':['b','b','a','b'],'pair_key':['ab','ab','aa','ab']})
    rows,contrast=provider_preference(frame,np.array([[.5],[.5],[1],[np.nan]]),
        [{'key':'j','provider':'p'}],{'a':'p','a2':'p','b':'q'},200,3)
    own=rows[rows.self_provider].iloc[0]
    assert own.n==2 and own.mean_d==0 and own.status=='표본 부족'
    assert contrast.iloc[0].difference==0
    absent,contrast=provider_preference(frame,np.full((4,1),np.nan),[{'key':'j','provider':'p'}],{'a':'p','a2':'p','b':'q'},20,3)
    assert absent.n.eq(0).all() and contrast.iloc[0].status=='추정 불가'


def test_excluded_precision_ten_pair_boundary_and_joint_coverage():
    scores=np.tile([[1,1,1],[1,1,1],[0,0,0]],(10,1)).astype(float)
    groups=[np.arange(i*3,(i+1)*3) for i in range(10)]
    rows,_=precision(pair_summaries(scores,groups),list(range(10)),['a','b'],['a','b'],{'a':'p','b':'q'},min_pairs=10)
    assert all(r['remaining_pairs']==10 and r['status']=='계산 가능' for r in rows)
    scores[:3,1]=np.nan
    rows,delta=precision(pair_summaries(scores,groups),list(range(10)),['a','b'],['a','b'],{'a':'p','b':'q'},min_pairs=10)
    assert rows[0]['remaining_pairs']==9 and rows[0]['status']=='추정 불가' and np.isnan(rows[0]['precision'])
    assert rows[-1]['remaining_pairs']==9 and np.isnan(delta)
    frame=pd.DataFrame({'pair_key':np.repeat(range(10),3)})
    assert remaining_pairs(frame,scores[:,1:])==9


==> anc/judgerep_release/tests/test_research.py <==
from copy import deepcopy
from itertools import product
import json
import numpy as np
import pandas as pd
import pytest

from judgerep.errors import JudgeRepError
from judgerep.parse import parse_verdict
from judgerep.resolve import resolve_pair
from judgerep.sampling import clean_rows, stratified_sample, connected
from judgerep.stats.bt import fit_bt, correlations
from judgerep.stats.decisions import decision, precision, one_sided_p, holm
from judgerep.stats.nstar import curve
from judgerep.stats.common_error import common_error
from judgerep.stats.null_model import random_errors
from judgerep.stats.agreement import cohen_kappa, majority


@pytest.mark.parametrize('text,expected', [
 ('Explanation\nVERDICT: A','A'), ('VERDICT: B  \n\n','B'), ('VERDICT: TIE','TIE'),
 ('verdict: a','parse_fail'), ('VERDICT: A\nExplanation','parse_fail'),
 ('','parse_fail'), (' VERDICT: A','parse_fail'), ('VERDICT: A\nVERDICT: B','B'),
 ('VERDICT: A or B','parse_fail'), ('VERDICT:\tA','A')])
def test_parse_only_last_nonempty_line(text,expected):
 assert parse_verdict(text)==expected
 assert parse_verdict(text,'refused')=='refused'
 assert parse_verdict(text,'api_error')=='missing'


@pytest.mark.parametrize('ab,ba', list(product(['A','B','TIE','parse_fail','refused','missing'],repeat=2)))
def test_resolve_every_combination(ab,ba):
 result,score=resolve_pair(ab,ba)
 if ab not in {'A','B','TIE'} or ba not in {'A','B','TIE'}:
  assert result=='missing' and np.isnan(score)
 elif (ab,ba)==('A','B'): assert (result,score)==('a',1)
 elif (ab,ba)==('B','A'): assert (result,score)==('b',0)
 else: assert (result,score)==('tie',.5)


def test_cleaning_order_keeps_first_and_counts(rows,ready_config):
 original=deepcopy(rows[0])
 duplicate_id=deepcopy(original)
 duplicate_id['winner']='model_b'
 duplicate_vote=deepcopy(original);duplicate_vote['id']='vote-duplicate'
 same=deepcopy(original);same.update(id='same',evaluation_session_id='same',model_b='system-a')
 empty=deepcopy(original);empty.update(id='empty',evaluation_session_id='empty');empty['conversation_a'][1]['content'][0]['text']='  '
 long=deepcopy(original);long.update(id='long',evaluation_session_id='long');long['conversation_b'][1]['content'][0]['text']='x'*10000
 clean,flow=clean_rows([original,duplicate_id,duplicate_vote,same,empty,long],ready_config.get('dataset.columns'),6000,list)
 assert len(clean)==1 and clean.iloc[0].human_winner=='a'
 counts=flow.set_index('stage').excluded.to_dict()
 assert all(counts[k]==1 for k in ['deduplicate_id','deduplicate_session_order','different_systems','nonempty_responses','token_limit'])
 assert flow.iloc[-1]['n']+flow.excluded.sum()==6


def test_sampling_reproducible_balanced_and_disjoint(demo_config):
 frame=pd.read_parquet(demo_config.root/'data/derived/battles.parquet')
 settings=demo_config.get('sampling')
 a,report=stratified_sample(frame,settings,42)
 b,_=stratified_sample(frame,settings,42)
 pd.testing.assert_frame_equal(a,b)
 assert len(a)==300 and report['k']==6 and report['pair_cap']==20
 assert a.groupby('pair_key').size().max()<=20
 assert set(a[a.split=='dev'].battle_id).isdisjoint(a[a.split=='confirm'].battle_id)
 assert a.is_repeat.sum()==30 and not a.loc[a.split=='dev','is_repeat'].any()
 assert connected(set(a.model_a)|set(a.model_b),[json.loads(k) for k in a.pair_key])
 settings=deepcopy(settings);settings['n_battles']=301
 with pytest.raises(JudgeRepError,match='목표'):stratified_sample(frame,settings,42)


def test_bt_recovers_known_strengths_and_zero_win_system():
 truth=np.array([-.9,-.4,0,.6,1.1])
 probability=1/(1+np.exp(truth[None,:]-truth[:,None]))
 wins=np.round(1000*probability);np.fill_diagonal(wins,0)
 fit=fit_bt(wins)
 assert np.array_equal(np.argsort(fit),np.argsort(truth))
 assert correlations(truth,fit)[0]==pytest.approx(1)
 wins[0,:]=0
 assert np.isfinite(fit_bt(wins)).all()
 assert np.isnan(fit_bt(np.zeros((3,3)))).all()


def test_decision_se_strict_threshold_and_nstar():
 values=np.array([1]*70+[0]*30)
 row=decision(values)
 assert row['win_rate']==.7 and row['se']==pytest.approx(values.std(ddof=1)/10)
 assert row['significant']
 points,star=curve(values,1,[10,25,50,100,200],10000,.95,np.random.default_rng(42))
 assert points[-1]['p_agree']>points[0]['p_agree']
 assert np.isfinite(star) and len(points)==4
 _,star=curve(np.tile([0,1],50),0,[10,25,50,100],1000,.95,np.random.default_rng(42))
 assert np.isinf(star)


def test_common_error_independent_ci_and_shared_error():
 rng=np.random.default_rng(21)
 human=rng.integers(0,2,30000)
 errors=rng.random((len(human),4))<.25
 scores=np.where(errors,1-human[:,None],human[:,None]).astype(float)
 boot=[common_error(human[ix],scores[ix])['difference'] for ix in [rng.integers(0,len(human),len(human)) for _ in range(300)]]
 lo,hi=np.quantile(boot,[.025,.975]);assert lo<=0<=hi
 shared=np.repeat(errors[:,0,None],4,axis=1)
 assert common_error(human,np.where(shared,1-human[:,None],human[:,None]))['difference']>.2
 scores[0,0]=.5
 assert common_error(human,scores)['n']==len(human)-1


def test_null_preserves_exact_accuracy_ties_missing():
 human=np.tile([0,1],50).astype(float)
 observed=human.copy();observed[:20]=1-observed[:20];observed[20:30]=.5;observed[30:35]=np.nan
 generated=random_errors(human,observed,np.random.default_rng(4))
 assert np.sum(generated==.5)==10
 assert np.sum(generated==human)==65
 assert np.array_equal(np.isnan(generated),np.isnan(observed))


def test_majority_missing_tie_and_kappa():
 assert majority(np.array([[1,1,1,0,0,.5],[1,1,0,0,.5,.5],[1,1,1,1,1,np.nan]])).tolist()[:2]==[1,.5]
 assert majority(np.array([[1,1,1,np.nan]]))[0] == 1
 assert cohen_kappa(np.array([0,.5,1]),np.array([0,.5,1]))==1
 assert one_sided_p([1,2,0,-1])==pytest.approx(3/5)
 assert np.isnan(one_sided_p([1,np.nan]))
 assert holm([.01,.04]).tolist()==pytest.approx([.02,.04])


def test_multilingual_cleaning_preserves_language(rows, ready_config):
 original=deepcopy(rows[0]); korean=deepcopy(original)
 korean.update(id='korean',evaluation_session_id='korean',language='ko')
 clean,flow=clean_rows([original,korean],ready_config.get('dataset.columns'),6000,list)
 assert set(clean.language)=={'en','ko'}
 assert 'english' not in set(flow.stage)


def test_sampling_exact_target_with_cap_remainder(demo_config):
 frame=pd.read_parquet(demo_config.root/'data/derived/battles.parquet')
 settings=deepcopy(demo_config.get('sampling'));settings['n_battles']=299
 sample,report=stratified_sample(frame,settings,42)
 assert len(sample)==299 and report['unused_capacity']==0
 assert report['remainder_pairs']==14
 assert sorted(sample.groupby('pair_key').size())==[19]+[20]*14


def test_language_h1_matches_independent_definition_and_missing():
 from judgerep.analysis import language_h1,h1_metrics
 frame=pd.DataFrame({'model_a':['a','a','b']*3,'model_b':['b','c','c']*3,'language':['en']*3+['ko']*3+['und',None,'xx-Qaai']})
 scores=np.array([[1,1],[1,1],[0,0],[0,1],[0,1],[1,0],[0,1],[0,1],[0,1]],float)
 result=language_h1(frame,scores,['judge']).set_index('language_group')
 for label,sl in [('english',slice(0,3)),('non_english',slice(3,6))]:
  expected,_=h1_metrics(scores[sl],np.array([0,0,1]),np.array([1,2,2]),3)
  assert result.loc[label,'kappa']==pytest.approx(expected[0]['kappa'])
  np.testing.assert_allclose(result.loc[label,'tau'],expected[0]['tau'],equal_nan=True)
  assert result.loc[label,'n']==3 and result.loc[label,'unknown_language_excluded']==3
 empty=language_h1(frame.assign(language='en'),scores,['judge']).set_index('language_group')
 assert empty.loc['non_english','n']==0 and np.isnan(empty.loc['non_english','tau'])
 disconnected=pd.DataFrame({'model_a':['a','c'],'model_b':['b','d'],'language':['ko','ko']})
 result=language_h1(disconnected,np.array([[0,0],[1,1]]),['judge']).set_index('language_group')
 assert result.loc['non_english','kappa']==1 and np.isnan(result.loc['non_english','tau'])


@pytest.mark.parametrize('votes,expected', [
 ([1,1,0,.5,np.nan],1),
 ([0,0,1,np.nan,.5],0),
 ([1,0,.5,np.nan,np.nan],.5),
 ([.5,.5,.5,.5,.5],.5),
 ([np.nan,np.nan,np.nan,np.nan,np.nan],.5),
 ([1,np.nan,np.nan,np.nan,np.nan],1),
])
def test_five_judge_majority_abstention(votes,expected):
 assert majority(np.array([votes]))[0] == expected
 assert majority(np.array([votes[::-1]]))[0] == expected


==> anc/judgerep_release/tests/test_sample_audit.py <==
import hashlib
import pandas as pd
from judgerep.sample_audit import prompt_tables, provider_table


def test_exact_prompt_counts_and_strict_twenty_percent():
 frame=pd.DataFrame({'language':['en']*10+['ko']*4,'prompt':['same']*2+[str(i) for i in range(8)]+['a','b','c','d']})
 languages,tops,counts=prompt_tables(frame, minimum_language_n=1)
 en=languages.set_index('language').loc['en'];ko=languages.set_index('language').loc['ko']
 assert en.max_prompt_share==.2 and not en.exceeds_20_percent
 assert en.repeated_prompt_groups==1 and en.battles_in_repeated_prompts==2 and en.extra_duplicate_battles==1
 assert ko.repeated_prompt_groups==0 and ko.exceeds_20_percent
 assert tops.iloc[0].prompt_sha256==hashlib.sha256(b'same').hexdigest()
 assert 'prompt' not in counts.columns


def test_exact_comparison_does_not_normalize():
 frame=pd.DataFrame({'language':['en']*6,'prompt':['A','a','a ','a\n','same','same']})
 languages,_,_=prompt_tables(frame, minimum_language_n=1)
 assert languages.iloc[0].unique_prompts==5 and languages.iloc[0].exceeds_20_percent


def test_provider_counts_each_battle_once_and_excludes_unknown():
 frame=pd.DataFrame({'model_a':['a','a','b','x'],'model_b':['a2','b','c','c'],'pair_key':['aa','ab','bc','xc'],'split':['dev','dev','confirm','confirm']})
 table=provider_table(frame,[{'key':'j','provider':'p'}],{'a':'p','a2':'p','b':'q','c':'r'})
 row=table[table.split=='all'].iloc[0]
 assert row.self_excluded==2 and row.self_excluded_ratio==.5
 assert row.unknown_excluded==1 and row.remaining_pairs==1 and row.remaining_battles==1


def test_concentration_applies_at_fifty_battles_only():
 frame=pd.DataFrame({'language':['small']*49+['edge']*50+['fail']*50,'prompt':['same']*49+['same']*10+[str(i) for i in range(40)]+['same']*11+[str(i) for i in range(39)]})
 rows=prompt_tables(frame)[0].set_index('language')
 assert not rows.loc['small','concentration_applicable'] and not rows.loc['small','exceeds_20_percent']
 assert rows.loc['edge','concentration_applicable'] and not rows.loc['edge','exceeds_20_percent']
 assert rows.loc['fail','exceeds_20_percent']

